Effective pseudopotential for energy density functionals with higher order derivatives

We derive a zero-range pseudopotential that includes all possible terms up to sixth order in derivatives. Within the Hartree-Fock approximation, it gives the average energy that corresponds to a quasi-local nuclear Energy Density Functional (EDF) built of derivatives of the one-body density matrix up to sixth order. The direct reference of the EDF to the pseudopotential acts as a constraint that divides the number of independent coupling constants of the EDF by two. This allows, e.g., for expressing the isovector part of the functional in terms of the isoscalar part, or vice versa. We also derive the analogous set of constraints for the coupling constants of the EDF that is restricted by spherical, space-inversion, and time-reversal symmetries.

==> anc/README.tex <==
\documentclass{article}
\usepackage{graphicx}
\usepackage{amsmath}
\usepackage{amssymb}


\begin{document}

 {
\begin{center}
\textbf{Contents Description of the Supplemental Material for the paper \textit{Effective pseudopotential for energy density functionals with higher order derivatives}}
\end{center}}

\noindent The Supplemental Material is given in three different
formats (\TeX, Mathematica\textsuperscript{\textregistered}, and
Fortran) displaying the same results. In the filenames is included
the format of the content of the file (F for Fortran, M for
Mathematica\textsuperscript{\textregistered}, T for \TeX) and the
section of the paper where the results included in the file are
referred to: for instance, the results contained in the file
\textbf{Suppl\_F\_Section\_IIIA.txt} are explicitly cited in the
Section IIIA of the paper and are displayed in Fortran form.

 {
\begin{center}
\textbf{Some remarks about the extensions of the files included in the Supplemental Material}
\end{center}}

\begin{itemize}
\item \TeX\ files: all the \TeX\ files are named as
\textbf{Suppl\_T\_\textit{filename}.tex} and they can be directly processed
by \TeX.

\item  Mathematica\textsuperscript{\textregistered} files: all the
Mathematica\textsuperscript{\textregistered} files are named \\
\textbf{Suppl\_M\_\textit{filename}.txt} and they can be processed
after changing the extension of
the files into \textbf{.nb}, which is the correct extension for the
files to be processed in the
Mathematica\textsuperscript{\textregistered}.

\item  Fortran files: all the Fortran files are named
\textbf{Suppl\_F\_\textit{filename}.txt} and they can be compiled
after changing the extension of
the files into \textbf{.f90}, which is the correct extension for the
files to be processed in Fortran.
The matrices of the coefficients are given
explicitly in Subroutines, which can be included in a main program.
They display the numerical coefficients of the formulas in
which the EDF coupling constants are expressed through the
pseudopotential parameters or \textit{vice versa}. In the list of
contents below, we will make explicit the structure of the matrices
using the standard notation of the systems of linear equation,
$\textbf{b}=A\textbf{x}$, denoting with \textbf{x} the column vector
multiplying the coefficients matrix A and with \textbf{b} the
resulting column vector.


\end{itemize}

 {
\begin{center}
\textbf{Complete list of the files included in the Supplemental Material}
\end{center}}

\begin{itemize}
 \item \TeX\ files:
\begin{enumerate}
 \item \textbf{Suppl\_T\_Section\_III.tex}
\item \textbf{Suppl\_T\_Section\_IIIA.tex}
\item \textbf{Suppl\_T\_Section\_IIIB.tex}
\item \textbf{Suppl\_T\_Section\_IV.tex}
\end{enumerate}

\item  Mathematica\textsuperscript{\textregistered} files:
\begin{enumerate}
 \item \textbf{Suppl\_M\_Section\_III.txt}
\item \textbf{Suppl\_M\_Section\_IIIA.txt}
\item \textbf{Suppl\_M\_Section\_IIIB.txt}
\item \textbf{Suppl\_M\_Section\_IV.txt}
\end{enumerate}

\item  Fortran files:
\begin{enumerate}

 \item \textbf{Suppl\_F\_Section\_III.txt}:

$A\equiv MatrixFourth(90,15)$,

 \textbf{x}$\equiv(C_{00,00}^{40},C_{00,20}^{40},C_{00,22}^{42},C_{11,00}^{31},C_{11,11}^{31},C_{11,20}^{31},C_{11,22}^{31},C_{11,22}^{33},C_{20,00}^{20},\\ C_{20,20}^{20},C_{20,22}^{22},C_{22,00}^{22},C_{22,11}^{22},C_{22,20}^{22},C_{22,22}^{22}$) ,

 \textbf{b}$\equiv(C_{00,2000}^{2000,0},C_{00,2000}^{2000,1},C_{00,2011}^{2011,0},C_{00,2011}^{2011,1},C_{00,2202}^{2202,0},C_{00,2202}^{2202,1},C_{00,2211}^{2011,0},C_{00,2211}^{2011,1},
  \\ C_{00,2211}^{2211,0},C_{00,2211}^{2211,1},C_{00,2212}^{2212,0},C_{00,2212}^{2212,1},C_{00,2213}^{2213,0},C_{00,2213}^{2213,1},C_{00,3101}^{1101,0},C_{00,3101}^{1101,1},C_{00,3110}^{1110,0},\\
  C_{00,3110}^{1110,1},C_{00,3111}^{1111,0},C_{00,3111}^{1111,1},C_{00,3112}^{1112,0},C_{00,3112}^{1112,1},C_{00,3312}^{1112,0},C_{00,3312}^{1112,1},C_{00,4000}^{0000,0},C_{00,4000}^{0000,1},\\
  C_{00,4011}^{0011,0},C_{00,4011}^{0011,1},C_{00,4211}^{0011,0},C_{00,4211}^{0011,1},C_{11,0011}^{3101,0},C_{11,0011}^{3101,1},C_{11,1111}^{2000,0},C_{11,1111}^{2000,1},C_{11,1111}^{2202,0},\\
  C_{11,1111}^{2202,1},C_{11,1112}^{2202,0},C_{11,1112}^{2202,1},C_{11,2011}^{1101,0},C_{11,2011}^{1101,1},C_{11,2211}^{1101,0},C_{11,2211}^{1101,1},C_{11,2212}^{1101,0},C_{11,2212}^{1101,1},\\
  C_{11,3111}^{0000,0},C_{11,3111}^{0000,1},C_{20,1101}^{1101,0},C_{20,1101}^{1101,1},C_{20,1110}^{1110,0},C_{20,1110}^{1110,1},C_{20,1111}^{1111,0},C_{20,1111}^{1111,1},C_{20,1112}^{1112,0},\\
  C_{20,1112}^{1112,1},C_{20,2000}^{0000,0},C_{20,2000}^{0000,1},C_{20,2011}^{0011,0},C_{20,2011}^{0011,1},C_{20,2211}^{0011,0},C_{20,2211}^{0011,1},C_{22,1101}^{1101,0},C_{22,1101}^{1101,1},\\
  C_{22,1111}^{1111,0},C_{22,1111}^{1111,1},C_{22,1112}^{1110,0},C_{22,1112}^{1110,1},C_{22,1112}^{1111,0},C_{22,1112}^{1111,1},C_{22,1112}^{1112,0},C_{22,1112}^{1112,1},C_{22,2011}^{0011,0},\\
  C_{22,2011}^{0011,1},C_{22,2202}^{0000,0},C_{22,2202}^{0000,1},C_{22,2211}^{0011,0},C_{22,2211}^{0011,1},C_{22,2212}^{0011,0},C_{22,2212}^{0011,1},C_{22,2213}^{0011,0},C_{22,2213}^{0011,1},\\
  C_{31,0011}^{1101,0},C_{31,0011}^{1101,1},C_{31,1111}^{0000,0},C_{31,1111}^{0000,1},C_{40,0000}^{0000,0},C_{40,0000}^{0000,1},C_{40,0011}^{0011,0},C_{40,0011}^{0011,1},C_{42,0011}^{0011,0},\\
  C_{42,0011}^{0011,1})$ ;

     \vspace{1cm}

 $ A\equiv MatrixSixth(258,26)$,

  \textbf{x}$\equiv(C_{00,00}^{60},C_{00,20}^{60},C_{00,22}^{62},C_{11,00}^{51},C_{11,11}^{51},C_{11,20}^{51},C_{11,22}^{51},C_{11,22}^{53},C_{20,00}^{40},C_{20,20}^{40},\\C_{20,22}^{42},C_{22,00}^{42},C_{22,11}^{42},C_{22,20}^{42},C_{22,22}^{40},C_{22,22}^{42},C_{22,22}^{44},C_{31,00}^{31},C_{31,11}^{31},C_{31,20}^{31},\\C_{31,22}^{31},C_{31,22}^{33},C_{33,00}^{33},C_{33,11}^{33},C_{33,20}^{33},C_{33,22}^{33})$ ,

  \textbf{b}$\equiv(C_{00,3101}^{3101,0},C_{00,3101}^{3101,1},C_{00,3110}^{3110,0},C_{00,3110}^{3110,1},C_{00,3111}^{3111,0},C_{00,3111}^{3111,1},C_{00,3112}^{3112,0},\\
  C_{00,3112}^{3112,1},C_{00,3303}^{3303,0},C_{00,3303}^{3303,1},C_{00,3312}^{3112,0},C_{00,3312}^{3112,1},C_{00,3312}^{3312,0},C_{00,3312}^{3312,1},\\
  C_{00,3313}^{3313,0},C_{00,3313}^{3313,1},C_{00,3314}^{3314,0},C_{00,3314}^{3314,1},C_{00,4000}^{2000,0},C_{00,4000}^{2000,1},C_{00,4011}^{2011,0},\\
  C_{00,4011}^{2011,1},C_{00,4011}^{2211,0},C_{00,4011}^{2211,1},C_{00,4202}^{2202,0},C_{00,4202}^{2202,1},C_{00,4211}^{2011,0},C_{00,4211}^{2011,1},\\
  C_{00,4211}^{2211,0},C_{00,4211}^{2211,1},C_{00,4212}^{2212,0},C_{00,4212}^{2212,1},C_{00,4213}^{2213,0},C_{00,4213}^{2213,1},C_{00,4413}^{2213,0},\\
  C_{00,4413}^{2213,1},C_{00,5101}^{1101,0},C_{00,5101}^{1101,1},C_{00,5110}^{1110,0},C_{00,5110}^{1110,1},C_{00,5111}^{1111,0},C_{00,5111}^{1111,1},\\
  C_{00,5112}^{1112,0},C_{00,5112}^{1112,1},C_{00,5312}^{1112,0},C_{00,5312}^{1112,1},C_{00,6000}^{0000,0},C_{00,6000}^{0000,1},C_{00,6011}^{0011,0},\\
  C_{00,6011}^{0011,1},C_{00,6211}^{0011,0},C_{00,6211}^{0011,1},C_{11,0011}^{5101,0},C_{11,0011}^{5101,1},C_{11,1111}^{4000,0},C_{11,1111}^{4000,1},\\
  C_{11,1111}^{4202,0},C_{11,1111}^{4202,1},C_{11,1112}^{4202,0},C_{11,1112}^{4202,1},C_{11,2011}^{3101,0},C_{11,2011}^{3101,1},C_{11,2211}^{3101,0},\\
  C_{11,2211}^{3101,1},C_{11,2212}^{3101,0},C_{11,2212}^{3101,1},C_{11,2212}^{3303,0},C_{11,2212}^{3303,1},C_{11,2213}^{3303,0},C_{11,2213}^{3303,1},\\
  C_{11,3111}^{2000,0},C_{11,3111}^{2000,1},C_{11,3111}^{2202,0},C_{11,3111}^{2202,1},C_{11,3112}^{2202,0},C_{11,3112}^{2202,1},C_{11,3312}^{2202,0},\\
  C_{11,3312}^{2202,1},C_{11,3313}^{2202,0},C_{11,3313}^{2202,1},C_{11,4011}^{1101,0},C_{11,4011}^{1101,1},C_{11,4211}^{1101,0},C_{11,4211}^{1101,1},\\
  C_{11,4212}^{1101,0},C_{11,4212}^{1101,1},C_{11,5111}^{0000,0},C_{11,5111}^{0000,1},C_{20,2000}^{2000,0},C_{20,2000}^{2000,1},C_{20,2011}^{2011,0},\\
  C_{20,2011}^{2011,1},C_{20,2202}^{2202,0},C_{20,2202}^{2202,1},C_{20,2211}^{2011,0},C_{20,2211}^{2011,1},C_{20,2211}^{2211,0},C_{20,2211}^{2211,1},\\
  C_{20,2212}^{2212,0},C_{20,2212}^{2212,1},C_{20,2213}^{2213,0},C_{20,2213}^{2213,1},C_{20,3101}^{1101,0},C_{20,3101}^{1101,1},C_{20,3110}^{1110,0},\\
  C_{20,3110}^{1110,1},C_{20,3111}^{1111,0},C_{20,3111}^{1111,1},C_{20,3112}^{1112,0},C_{20,3112}^{1112,1},C_{20,3312}^{1112,0},C_{20,3312}^{1112,1},\\
  C_{20,4000}^{0000,0},C_{20,4000}^{0000,1},C_{20,4011}^{0011,0},C_{20,4011}^{0011,1},C_{20,4211}^{0011,0},C_{20,4211}^{0011,1},C_{22,2011}^{2011,0},\\
  C_{22,2011}^{2011,1},C_{22,2202}^{2000,0},C_{22,2202}^{2000,1},C_{22,2202}^{2202,0},C_{22,2202}^{2202,1},C_{22,2211}^{2011,0},C_{22,2211}^{2011,1},\\
  C_{22,2211}^{2211,0},C_{22,2211}^{2211,1},C_{22,2212}^{2011,0},C_{22,2212}^{2011,1},C_{22,2212}^{2211,0},C_{22,2212}^{2211,1},C_{22,2212}^{2212,0},\\
  C_{22,2212}^{2212,1},C_{22,2213}^{2011,0},C_{22,2213}^{2011,1},C_{22,2213}^{2211,0},C_{22,2213}^{2211,1},C_{22,2213}^{2212,0},C_{22,2213}^{2212,1},\\
  C_{22,2213}^{2213,0},C_{22,2213}^{2213,1},C_{22,3101}^{1101,0},C_{22,3101}^{1101,1},C_{22,3110}^{1112,0},C_{22,3110}^{1112,1},C_{22,3111}^{1111,0},\\
  C_{22,3111}^{1111,1},C_{22,3111}^{1112,0},C_{22,3111}^{1112,1},C_{22,3112}^{1110,0},C_{22,3112}^{1110,1},C_{22,3112}^{1111,0},C_{22,3112}^{1111,1},\\
  C_{22,3112}^{1112,0},C_{22,3112}^{1112,1},C_{22,3303}^{1101,0},C_{22,3303}^{1101,1},C_{22,3312}^{1110,0},C_{22,3312}^{1110,1},C_{22,3312}^{1111,0},\\
  C_{22,3312}^{1111,1},C_{22,3312}^{1112,0},C_{22,3312}^{1112,1},C_{22,3313}^{1111,0},C_{22,3313}^{1111,1},C_{22,3313}^{1112,0},C_{22,3313}^{1112,1},\\
  C_{22,3314}^{1112,0},C_{22,3314}^{1112,1},C_{22,4011}^{0011,0},C_{22,4011}^{0011,1},C_{22,4202}^{0000,0},C_{22,4202}^{0000,1},C_{22,4211}^{0011,0},\\
  C_{22,4211}^{0011,1},C_{22,4212}^{0011,0},C_{22,4212}^{0011,1},C_{22,4213}^{0011,0},C_{22,4213}^{0011,1},C_{22,4413}^{0011,0},C_{22,4413}^{0011,1},\\
  C_{31,0011}^{3101,0},C_{31,0011}^{3101,1},C_{31,1111}^{2000,0},C_{31,1111}^{2000,1},C_{31,1111}^{2202,0},C_{31,1111}^{2202,1},C_{31,1112}^{2202,0},\\
  C_{31,1112}^{2202,1},C_{31,2011}^{1101,0},C_{31,2011}^{1101,1},C_{31,2211}^{1101,0},C_{31,2211}^{1101,1},C_{31,2212}^{1101,0},C_{31,2212}^{1101,1},\\
  C_{31,3111}^{0000,0},C_{31,3111}^{0000,1},C_{33,0011}^{3303,0},C_{33,0011}^{3303,1},C_{33,1111}^{2202,0},C_{33,1111}^{2202,1},C_{33,1112}^{2202,0},\\
  C_{33,1112}^{2202,1},C_{33,2212}^{1101,0},C_{33,2212}^{1101,1},C_{33,2213}^{1101,0},C_{33,2213}^{1101,1},C_{33,3313}^{0000,0},C_{33,3313}^{0000,1},\\
  C_{40,1101}^{1101,0},C_{40,1101}^{1101,1},C_{40,1110}^{1110,0},C_{40,1110}^{1110,1},C_{40,1111}^{1111,0},C_{40,1111}^{1111,1},C_{40,1112}^{1112,0},\\
  C_{40,1112}^{1112,1},C_{40,2000}^{0000,0},C_{40,2000}^{0000,1},C_{40,2011}^{0011,0},C_{40,2011}^{0011,1},C_{40,2211}^{0011,0},C_{40,2211}^{0011,1},\\
  C_{42,1101}^{1101,0},C_{42,1101}^{1101,1},C_{42,1111}^{1111,0},C_{42,1111}^{1111,1},C_{42,1112}^{1110,0},C_{42,1112}^{1110,1},C_{42,1112}^{1111,0},\\
  C_{42,1112}^{1111,1},C_{42,1112}^{1112,0},C_{42,1112}^{1112,1},C_{42,2011}^{0011,0},C_{42,2011}^{0011,1},C_{42,2202}^{0000,0},C_{42,2202}^{0000,1},\\
  C_{42,2211}^{0011,0},C_{42,2211}^{0011,1},C_{42,2212}^{0011,0},C_{42,2212}^{0011,1},C_{42,2213}^{0011,0},C_{42,2213}^{0011,1},C_{44,1112}^{1112,0},\\
  C_{44,1112}^{1112,1},C_{44,2213}^{0011,0},C_{44,2213}^{0011,1},C_{51,0011}^{1101,0},C_{51,0011}^{1101,1},C_{51,1111}^{0000,0},C_{51,1111}^{0000,1},\\
  C_{60,0000}^{0000,0},C_{60,0000}^{0000,1},C_{60,0011}^{0011,0},C_{60,0011}^{0011,1},C_{62,0011}^{0011,0},C_{62,0011}^{0011,1})$ .

\item \textbf{Suppl\_F\_Section\_IIIA.txt}:

  $A\equiv  MatrixFourthInvT0(15,15)$,

\textbf{x}$\equiv(C_{00,4211}^{0011,0},C_{20,1101}^{1101,0},C_{22,1101}^{1101,0},C_{22,1112}^{1111,0},C_{22,1112}^{1112,0},C_{22,2213}^{0011,0},C_{40,0000}^{0000,0},
   \\
   C_{40,0011}^{0011,0},C_{42,0011}^{0011,0},C_{00,2202}^{2202,0},C_{00,2212}^{2212,0},C_{20,2011}^{0011,0},C_{20,2211}^{0011,0},C_{11,2212}^{1101,0},
   \\
   C_{31,0011}^{1101,0})$,

  \textbf{b}$\equiv(C_{00,00}^{40},C_{00,20}^{40},C_{00,22}^{42},C_{11,00}^{31},C_{11,11}^{31},C_{11,20}^{31},C_{11,22}^{31},C_{11,22}^{33},C_{20,00}^{20},\\ C_{20,20}^{20},C_{20,22}^{22},C_{22,00}^{22},C_{22,11}^{22},C_{22,20}^{22},C_{22,22}^{22})$ ;

     \vspace{1cm}

    A$\equiv MatrixFourthInvT1(15,15)$ ,

    \textbf{x}$\equiv(C_{00,2212}^{2212,1},C_{00,4211}^{0011,1},C_{20,1101}^{1101,1},C_{20,2011}^{0011,1},C_{20,2211}^{0011,1},C_{22,1112}^{1112,1},C_{22,2213}^{0011,1},
    \\
 C_{40,0000}^{0000,1},C_{40,0011}^{0011,1},C_{42,0011}^{0011,1},C_{00,2202}^{2202,1},C_{22,1101}^{1101,1},C_{22,1112}^{1111,1},C_{11,2212}^{1101,1},
 \\
 C_{31,0011}^{1101,1}) $,

    \textbf{b}$\equiv(C_{00,00}^{40},C_{00,20}^{40},C_{00,22}^{42},C_{11,00}^{31},C_{11,11}^{31},C_{11,20}^{31},C_{11,22}^{31},C_{11,22}^{33},C_{20,00}^{20},\\C_{20,20}^{20},C_{20,22}^{22},C_{22,00}^{22},C_{22,11}^{22},C_{22,20}^{22},C_{22,22}^{22})$ ;

    \vspace{1cm}

  $A\equiv MatrixSixthInvT0(26,26)$,

  \textbf{x}$\equiv(C_{00,3303}^{3303,0},C_{00,3313}^{3313,0},C_{00,6211}^{0011,0},C_{11,2212}^{3101,0},C_{20,2011}^{2011,0},C_{20,2202}^{2202,0},C_{20,2211}^{2011,0},C_{22,3112}^{1110,0},\\
  C_{22,3112}^{1111,0},C_{22,3303}^{1101,0},C_{22,3313}^{1111,0},C_{22,4212}^{0011,0},C_{31,1112}^{2202,0},C_{33,2213}^{1101,0},C_{40,1101}^{1101,0},C_{40,1112}^{1112,0},\\
  C_{40,2211}^{0011,0},C_{42,1101}^{1101,0},C_{42,1111}^{1111,0},C_{42,1112}^{1110,0},C_{42,2212}^{0011,0},C_{44,2213}^{0011,0},C_{51,0011}^{1101,0},C_{60,0000}^{0000,0},\\
  C_{60,0011}^{0011,0},C_{62,0011}^{0011,0})$ ,

  \textbf{b}$\equiv(C_{00,00}^{60},C_{00,20}^{60},C_{00,22}^{62},C_{11,00}^{51},C_{11,11}^{51},C_{11,20}^{51},C_{11,22}^{51},C_{11,22}^{53},C_{20,00}^{40},\\C_{20,20}^{40},C_{20,22}^{42},
  C_{22,00}^{42},C_{22,11}^{42},C_{22,20}^{42},C_{22,22}^{40},C_{22,22}^{42},C_{22,22}^{44},C_{31,00}^{31},\\C_{31,11}^{31},C_{31,20}^{31},C_{31,22}^{31},C_{31,22}^{33},C_{33,00}^{33},C_{33,11}^{33},C_{33,20}^{33},C_{33,22}^{33})$ ;

     \vspace{1cm}

   $ A\equiv MatrixSixthInvT1(26,26)$,

    \textbf{x}$\equiv(C_{00,3303}^{3303,1},C_{00,3313}^{3313,1},C_{00,6211}^{0011,1},C_{11,2212}^{3101,1},C_{20,2011}^{2011,1},C_{20,2202}^{2202,1},C_{20,2211}^{2011,1},C_{22,3112}^{1110,1},\\
C_{22,3112}^{1111,1},C_{22,3303}^{1101,1},C_{22,3313}^{1111,1},C_{22,4212}^{0011,1},C_{31,1112}^{2202,1},C_{33,2213}^{1101,1},C_{40,1101}^{1101,1},C_{40,1112}^{1112,1},\\
C_{40,2211}^{0011,1},C_{42,1101}^{1101,1},C_{42,1111}^{1111,1},C_{42,1112}^{1110,1},C_{42,2212}^{0011,1},C_{44,2213}^{0011,1},C_{51,0011}^{1101,1},C_{60,0000}^{0000,1},\\
C_{60,0011}^{0011,1},C_{62,0011}^{0011,1})$,

    \textbf{b}$\equiv(C_{00,00}^{60},C_{00,20}^{60},C_{00,22}^{62},C_{11,00}^{51},C_{11,11}^{51},C_{11,20}^{51},C_{11,22}^{51},C_{11,22}^{53},C_{20,00}^{40},\\C_{20,20}^{40},C_{20,22}^{42},
  C_{22,00}^{42},C_{22,11}^{42},C_{22,20}^{42},C_{22,22}^{40},C_{22,22}^{42},C_{22,22}^{44},C_{31,00}^{31},\\C_{31,11}^{31},C_{31,20}^{31},C_{31,22}^{31},C_{31,22}^{33},
  C_{33,00}^{33},C_{33,11}^{33},C_{33,20}^{33},C_{33,22}^{33})$.

\item \textbf{Suppl\_F\_Section\_IIIB.txt}:

 $A\equiv  Matrix4thCouplConst(15,15)$,

  \textbf{x}$\equiv(C_{00,4211}^{0011,0},C_{20,1101}^{1101,0},C_{20,2211}^{0011,0},C_{22,1101}^{1101,0},C_{22,1112}^{1111,0},C_{22,1112}^{1112,0},C_{22,2213}^{0011,0},C_{40,0000}^{0000,0},\\
C_{40,0011}^{0011,0},C_{42,0011}^{0011,0},C_{00,2202}^{2202,0},C_{00,2212}^{2212,0},C_{20,2011}^{0011,0},C_{11,2212}^{1101,0},C_{31,0011}^{1101,0})$,

  \textbf{b}$\equiv(C_{00,2202}^{2202,1},C_{00,2212}^{2212,1},C_{00,4211}^{0011,1},C_{40,0000}^{0000,1},C_{40,0011}^{0011,1},C_{42,0011}^{0011,1},C_{20,1101}^{1101,1},C_{22,1101}^{1101,1},\\
  C_{20,2011}^{0011,1},C_{20,2211}^{0011,1},C_{22,1112}^{1111,1},C_{22,1112}^{1112,1},C_{22,2213}^{0011,1},C_{31,0011}^{1101,1},C_{11,2212}^{1101,1})$ ;

     \vspace{1cm}

  $A\equiv Matrix6thCouplConst(26,26) $,

  \textbf{x}$\equiv(C_{00,3303}^{3303,0},C_{00,3313}^{3313,0},C_{00,6211}^{0011,0},C_{11,2212}^{3101,0},C_{20,2011}^{2011,0},C_{20,2202}^{2202,0},C_{20,2211}^{2011,0},C_{22,3112}^{1110,0},\\
  C_{22,3112}^{1111,0},C_{22,3303}^{1101,0},C_{22,3313}^{1111,0},C_{22,4212}^{0011,0},C_{40,1101}^{1101,0},C_{40,1112}^{1112,0},C_{40,2211}^{0011,0},C_{31,1112}^{2202,0},\\
  C_{33,2213}^{1101,0},C_{42,1101}^{1101,0},C_{42,1111}^{1111,0},C_{42,1112}^{1110,0},C_{42,2212}^{0011,0},C_{44,2213}^{0011,0},C_{51,0011}^{1101,0},C_{60,0000}^{0000,0},\\
  C_{60,0011}^{0011,0},C_{62,0011}^{0011,0})$,

  \textbf{b}$\equiv(C_{60,0000}^{0000,1},C_{60,0011}^{0011,1},C_{62,0011}^{0011,1},C_{00,3303}^{3303,1},C_{00,6211}^{0011,1},C_{00,3313}^{3313,1},C_{20,2202}^{2202,1},C_{42,1112}^{1110,1},\\
C_{22,3112}^{1110,1},C_{42,1111}^{1111,1},C_{22,3112}^{1111,1},C_{22,3313}^{1111,1},C_{40,1112}^{1112,1},C_{40,1101}^{1101,1},C_{42,1101}^{1101,1},C_{22,3303}^{1101,1},\\
C_{51,0011}^{1101,1},C_{31,1112}^{2202,1},C_{33,2213}^{1101,1},C_{11,2212}^{3101,1},C_{40,2211}^{0011,1},C_{42,2212}^{0011,1},C_{44,2213}^{0011,1},C_{20,2011}^{2011,1},\\
C_{20,2211}^{2011,1},C_{22,4212}^{0011,1})$.

\item \textbf{Suppl\_F\_Section\_IV.txt}:

  $A\equiv Matrix4thSpherical(14,13)$,

  \textbf{x}$ \equiv (C_{00,00}^{40},C_{00,20}^{40},C_{00,22}^{42},C_{11,00}^{31},C_{11,20}^{31},C_{11,22}^{31},C_{11,22}^{33},C_{20,00}^{20},C_{20,20}^{20},\\C_{20,22}^{22},C_{22,00}^{22},C_{22,20}^{22},C_{22,22}^{22}) $,

  \textbf{b}$\equiv (C_{40,0000}^{0000,0},C_{40,0000}^{0000,1},C_{20,2000}^{0000,0},C_{20,2000}^{0000,1},C_{22,2202}^{0000,0},C_{22,2202}^{0000,1},C_{00,2202}^{2202,0},\\C_{00,2202}^{2202,1},C_{20,1111}^{1111,0},
  C_{20,1111}^{1111,1},C_{22,1111}^{1111,0},C_{22,1111}^{1111,1},C_{00,3111}^{1111,0},C_{00,3111}^{1111,1})$;

       \vspace{1cm}

$A\equiv  Matrix4thSphericalInv(13,13)$,

\textbf{x}$\equiv(C_{00,2202}^{2202,0},C_{00,2202}^{2202,1},C_{00,3111}^{1111,0},C_{00,3111}^{1111,1},C_{20,1111}^{1111,0},C_{20,1111}^{1111,1},C_{22,1111}^{1111,0},C_{20,2000}^{0000,0},\\
C_{20,2000}^{0000,1},C_{22,2202}^{0000,0},C_{22,2202}^{0000,1},C_{40,0000}^{0000,0},C_{40,0000}^{0000,1})$ ,

   \textbf{b}$ \equiv  (C_{00,00}^{40},C_{00,20}^{40},C_{00,22}^{42},C_{11,00}^{31},C_{11,20}^{31},C_{11,22}^{31},C_{11,22}^{33},C_{20,00}^{20},C_{20,20}^{20},\\C_{20,22}^{22},C_{22,00}^{22},C_{22,20}^{22},C_{22,22}^{22})$,


       \vspace{1cm}

  $A\equiv Matrix6thSpherical(24,22)$,

  \textbf{x} $\equiv(C_{00,00}^{60},C_{00,20}^{60},C_{00,22}^{62},C_{11,00}^{51},C_{11,20}^{51},C_{11,22}^{51},C_{11,22}^{53},C_{20,00}^{40},C_{20,20}^{40},\\C_{20,22}^{42},C_{22,00}^{42},C_{22,20}^{42},C_{22,22}^{40},
  C_{22,22}^{42},C_{22,22}^{44},C_{31,00}^{31},C_{31,20}^{31},C_{31,22}^{31},C_{31,22}^{33},\\C_{33,00}^{33},C_{33,20}^{33},C_{33,22}^{33}) $ ,

  \textbf{b}$\equiv (C_{60,0000}^{0000,0},C_{60,0000}^{0000,1},C_{40,2000}^{0000,0},C_{40,2000}^{0000,1},C_{42,2202}^{0000,0},C_{42,2202}^{0000,1},C_{00,4000}^{2000,0},\\C_{00,4000}^{2000,1},C_{20,2202}^{2202,0},
  C_{20,2202}^{2202,1},C_{22,2202}^{2202,0},C_{22,2202}^{2202,1},C_{40,1111}^{1111,0},C_{40,1111}^{1111,1},\\C_{42,1111}^{1111,0},C_{42,1111}^{1111,1},C_{20,3111}^{1111,0},C_{20,3111}^{1111,1},
  C_{22,3313}^{1111,0},C_{22,3313}^{1111,1},C_{00,5111}^{1111,0},\\C_{00,5111}^{1111,1},C_{00,3111}^{3111,0},C_{00,3111}^{3111,1})$;

    \vspace{1cm}

  $ A\equiv Matrix6thSphericalInv(22,22)$,

      \textbf{x}$\equiv (C_{00,4000}^{2000,0},C_{00,4000}^{2000,1},C_{00,5111}^{1111,0},C_{00,5111}^{1111,1},C_{20,2202}^{2202,0},C_{20,2202}^{2202,1},C_{20,3111}^{1111,0},\\C_{20,3111}^{1111,1},C_{22,2202}^{2202,0},
C_{22,2202}^{2202,1},C_{22,3313}^{1111,0},C_{22,3313}^{1111,1},C_{40,1111}^{1111,0},\\C_{40,1111}^{1111,1},C_{40,2000}^{0000,0},C_{40,2000}^{0000,1},C_{42,1111}^{1111,0},C_{42,1111}^{1111,1},
C_{42,2202}^{0000,0},\\C_{42,2202}^{0000,1},C_{60,0000}^{0000,0},C_{60,0000}^{0000,1})$,

   \textbf{b} $\equiv (C_{00,00}^{60},C_{00,20}^{60},C_{00,22}^{62},C_{11,00}^{51},C_{11,20}^{51},C_{11,22}^{51},C_{11,22}^{53},C_{20,00}^{40},C_{20,20}^{40},\\C_{20,22}^{42},C_{22,00}^{42},C_{22,20}^{42},C_{22,22}^{40},
   C_{22,22}^{42},C_{22,22}^{44},C_{31,00}^{31},C_{31,20}^{31},\\C_{31,22}^{31},C_{31,22}^{33},C_{33,00}^{33},C_{33,20}^{33},C_{33,22}^{33})$.



\end{enumerate}

\end{itemize}

\end{document}


==> anc/Suppl_F_Section_III.txt <==
Subroutine DefineFourth(MatrixFourth)

Implicit none

Double precision:: MatrixFourth(90,15)





MatrixFourth(1,1)=5.0D0/64.0D0

MatrixFourth(1,2)=5.0D0/(64.0D0*sqrt(3.0D0))

MatrixFourth(1,3)=0.0D0

MatrixFourth(1,4)=25.0D0/192.0D0

MatrixFourth(1,5)=0.0D0

MatrixFourth(1,6)=-(5.0D0/(64.0D0*sqrt(3.0D0)))

MatrixFourth(1,7)=0.0D0

MatrixFourth(1,8)=0.0D0

MatrixFourth(1,9)=5.0D0/64.0D0

MatrixFourth(1,10)=5.0D0/(64.0D0*sqrt(3.0D0))

MatrixFourth(1,11)=0.0D0

MatrixFourth(1,12)=sqrt(5.0D0)/32.0D0

MatrixFourth(1,13)=0.0D0

MatrixFourth(1,14)=sqrt(5.0D0/3.0D0)/32.0D0

MatrixFourth(1,15)=0.0D0

MatrixFourth(2,1)=-(5.0D0/(64.0D0*sqrt(3.0D0)))

MatrixFourth(2,2)=5.0D0/64.0D0

MatrixFourth(2,3)=0.0D0

MatrixFourth(2,4)=5.0D0/(64.0D0*sqrt(3.0D0))

MatrixFourth(2,5)=0.0D0

MatrixFourth(2,6)=-(5.0D0/64.0D0)

MatrixFourth(2,7)=0.0D0

MatrixFourth(2,8)=0.0D0

MatrixFourth(2,9)=-(5.0D0/(64.0D0*sqrt(3.0D0)))

MatrixFourth(2,10)=5.0D0/64.0D0

MatrixFourth(2,11)=0.0D0

MatrixFourth(2,12)=-(sqrt(5.0D0/3.0D0)/32.0D0)

MatrixFourth(2,13)=0.0D0

MatrixFourth(2,14)=sqrt(5.0D0)/32.0D0

MatrixFourth(2,15)=0.0D0

MatrixFourth(3,1)=-(5.0D0/(64.0D0*sqrt(3.0D0)))

MatrixFourth(3,2)=-(25.0D0/192.0D0)

MatrixFourth(3,3)=0.0D0

MatrixFourth(3,4)=5.0D0/(64.0D0*sqrt(3.0D0))

MatrixFourth(3,5)=0.0D0

MatrixFourth(3,6)=-(5.0D0/64.0D0)

MatrixFourth(3,7)=0.0D0

MatrixFourth(3,8)=0.0D0

MatrixFourth(3,9)=-(5.0D0/(64.0D0*sqrt(3.0D0)))

MatrixFourth(3,10)=-(25.0D0/192.0D0)

MatrixFourth(3,11)=0.0D0

MatrixFourth(3,12)=-(sqrt(5.0D0/3.0D0)/32.0D0)

MatrixFourth(3,13)=0.0D0

MatrixFourth(3,14)=-((5.0D0*sqrt(5.0D0))/96.0D0)

MatrixFourth(3,15)=0.0D0

MatrixFourth(4,1)=-(5.0D0/64.0D0)

MatrixFourth(4,2)=-(5.0D0/(64.0D0*sqrt(3.0D0)))

MatrixFourth(4,3)=0.0D0

MatrixFourth(4,4)=5.0D0/64.0D0

MatrixFourth(4,5)=0.0D0

MatrixFourth(4,6)=5.0D0/(64.0D0*sqrt(3.0D0))

MatrixFourth(4,7)=0.0D0

MatrixFourth(4,8)=0.0D0

MatrixFourth(4,9)=-(5.0D0/64.0D0)

MatrixFourth(4,10)=-(5.0D0/(64.0D0*sqrt(3.0D0)))

MatrixFourth(4,11)=0.0D0

MatrixFourth(4,12)=-(sqrt(5.0D0)/32.0D0)

MatrixFourth(4,13)=0.0D0

MatrixFourth(4,14)=-(sqrt(5.0D0/3.0D0)/32.0D0)

MatrixFourth(4,15)=0.0D0

MatrixFourth(5,1)=sqrt(5.0D0)/32.0D0

MatrixFourth(5,2)=sqrt(5.0D0/3.0D0)/32.0D0

MatrixFourth(5,3)=0.0D0

MatrixFourth(5,4)=(5.0D0*sqrt(5.0D0))/96.0D0

MatrixFourth(5,5)=0.0D0

MatrixFourth(5,6)=-(sqrt(5.0D0/3.0D0)/32.0D0)

MatrixFourth(5,7)=0.0D0

MatrixFourth(5,8)=0.0D0

MatrixFourth(5,9)=sqrt(5.0D0)/32.0D0

MatrixFourth(5,10)=sqrt(5.0D0/3.0D0)/32.0D0

MatrixFourth(5,11)=0.0D0

MatrixFourth(5,12)=1.0D0/16.0D0

MatrixFourth(5,13)=0.0D0

MatrixFourth(5,14)=1.0D0/(16.0D0*sqrt(3.0D0))

MatrixFourth(5,15)=0.0D0

MatrixFourth(6,1)=-(sqrt(5.0D0/3.0D0)/32.0D0)

MatrixFourth(6,2)=sqrt(5.0D0)/32.0D0

MatrixFourth(6,3)=0.0D0

MatrixFourth(6,4)=sqrt(5.0D0/3.0D0)/32.0D0

MatrixFourth(6,5)=0.0D0

MatrixFourth(6,6)=-(sqrt(5.0D0)/32.0D0)

MatrixFourth(6,7)=0.0D0

MatrixFourth(6,8)=0.0D0

MatrixFourth(6,9)=-(sqrt(5.0D0/3.0D0)/32.0D0)

MatrixFourth(6,10)=sqrt(5.0D0)/32.0D0

MatrixFourth(6,11)=0.0D0

MatrixFourth(6,12)=-(1.0D0/(16.0D0*sqrt(3.0D0)))

MatrixFourth(6,13)=0.0D0

MatrixFourth(6,14)=1.0D0/16.0D0

MatrixFourth(6,15)=0.0D0

MatrixFourth(7,1)=0.0D0

MatrixFourth(7,2)=0.0D0

MatrixFourth(7,3)=-(7.0D0/96.0D0)

MatrixFourth(7,4)=0.0D0

MatrixFourth(7,5)=0.0D0

MatrixFourth(7,6)=0.0D0

MatrixFourth(7,7)=-(7.0D0/32.0D0)

MatrixFourth(7,8)=-((3.0D0*sqrt(21.0D0/5.0D0))/32.0D0)

MatrixFourth(7,9)=0.0D0

MatrixFourth(7,10)=0.0D0

MatrixFourth(7,11)=-(7.0D0/96.0D0)

MatrixFourth(7,12)=0.0D0

MatrixFourth(7,13)=0.0D0

MatrixFourth(7,14)=0.0D0

MatrixFourth(7,15)=-(sqrt(7.0D0)/48.0D0)

MatrixFourth(8,1)=0.0D0

MatrixFourth(8,2)=0.0D0

MatrixFourth(8,3)=7.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(8,4)=0.0D0

MatrixFourth(8,5)=0.0D0

MatrixFourth(8,6)=0.0D0

MatrixFourth(8,7)=-(7.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(8,8)=-((3.0D0*sqrt(7.0D0/5.0D0))/32.0D0)

MatrixFourth(8,9)=0.0D0

MatrixFourth(8,10)=0.0D0

MatrixFourth(8,11)=7.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(8,12)=0.0D0

MatrixFourth(8,13)=0.0D0

MatrixFourth(8,14)=0.0D0

MatrixFourth(8,15)=sqrt(7.0D0/3.0D0)/16.0D0

MatrixFourth(9,1)=-(1.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(9,2)=-(5.0D0/96.0D0)

MatrixFourth(9,3)=-(7.0D0/(192.0D0*sqrt(5.0D0)))

MatrixFourth(9,4)=1.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(9,5)=0.0D0

MatrixFourth(9,6)=-(1.0D0/32.0D0)

MatrixFourth(9,7)=-(7.0D0/(64.0D0*sqrt(5.0D0)))

MatrixFourth(9,8)=-((3.0D0*sqrt(21.0D0))/320.0D0)

MatrixFourth(9,9)=-(1.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(9,10)=-(5.0D0/96.0D0)

MatrixFourth(9,11)=-(7.0D0/(192.0D0*sqrt(5.0D0)))

MatrixFourth(9,12)=-(1.0D0/(16.0D0*sqrt(15.0D0)))

MatrixFourth(9,13)=0.0D0

MatrixFourth(9,14)=-(sqrt(5.0D0)/48.0D0)

MatrixFourth(9,15)=-(sqrt(7.0D0/5.0D0)/96.0D0)

MatrixFourth(10,1)=-(1.0D0/32.0D0)

MatrixFourth(10,2)=-(1.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(10,3)=7.0D0/(64.0D0*sqrt(15.0D0))

MatrixFourth(10,4)=1.0D0/32.0D0

MatrixFourth(10,5)=0.0D0

MatrixFourth(10,6)=1.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(10,7)=-(7.0D0/(64.0D0*sqrt(15.0D0)))

MatrixFourth(10,8)=-((3.0D0*sqrt(7.0D0))/320.0D0)

MatrixFourth(10,9)=-(1.0D0/32.0D0)

MatrixFourth(10,10)=-(1.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(10,11)=7.0D0/(64.0D0*sqrt(15.0D0))

MatrixFourth(10,12)=-(1.0D0/(16.0D0*sqrt(5.0D0)))

MatrixFourth(10,13)=0.0D0

MatrixFourth(10,14)=-(1.0D0/(16.0D0*sqrt(15.0D0)))

MatrixFourth(10,15)=sqrt(7.0D0/15.0D0)/32.0D0

MatrixFourth(11,1)=-(sqrt(5.0D0)/96.0D0)

MatrixFourth(11,2)=-((5.0D0*sqrt(5.0D0/3.0D0))/96.0D0)

MatrixFourth(11,3)=7.0D0/(192.0D0*sqrt(3.0D0))

MatrixFourth(11,4)=sqrt(5.0D0)/96.0D0

MatrixFourth(11,5)=0.0D0

MatrixFourth(11,6)=-(sqrt(5.0D0/3.0D0)/32.0D0)

MatrixFourth(11,7)=7.0D0/(64.0D0*sqrt(3.0D0))

MatrixFourth(11,8)=(3.0D0*sqrt(7.0D0/5.0D0))/64.0D0

MatrixFourth(11,9)=-(sqrt(5.0D0)/96.0D0)

MatrixFourth(11,10)=-((5.0D0*sqrt(5.0D0/3.0D0))/96.0D0)

MatrixFourth(11,11)=7.0D0/(192.0D0*sqrt(3.0D0))

MatrixFourth(11,12)=-(1.0D0/48.0D0)

MatrixFourth(11,13)=0.0D0

MatrixFourth(11,14)=-(5.0D0/(48.0D0*sqrt(3.0D0)))

MatrixFourth(11,15)=sqrt(7.0D0/3.0D0)/96.0D0

MatrixFourth(12,1)=-(sqrt(5.0D0/3.0D0)/32.0D0)

MatrixFourth(12,2)=-(sqrt(5.0D0)/96.0D0)

MatrixFourth(12,3)=-(7.0D0/192.0D0)

MatrixFourth(12,4)=sqrt(5.0D0/3.0D0)/32.0D0

MatrixFourth(12,5)=0.0D0

MatrixFourth(12,6)=sqrt(5.0D0)/96.0D0

MatrixFourth(12,7)=7.0D0/192.0D0

MatrixFourth(12,8)=sqrt(21.0D0/5.0D0)/64.0D0

MatrixFourth(12,9)=-(sqrt(5.0D0/3.0D0)/32.0D0)

MatrixFourth(12,10)=-(sqrt(5.0D0)/96.0D0)

MatrixFourth(12,11)=-(7.0D0/192.0D0)

MatrixFourth(12,12)=-(1.0D0/(16.0D0*sqrt(3.0D0)))

MatrixFourth(12,13)=0.0D0

MatrixFourth(12,14)=-(1.0D0/48.0D0)

MatrixFourth(12,15)=-(sqrt(7.0D0)/96.0D0)

MatrixFourth(13,1)=-(sqrt(7.0D0)/96.0D0)

MatrixFourth(13,2)=-((5.0D0*sqrt(7.0D0/3.0D0))/96.0D0)

MatrixFourth(13,3)=-(sqrt(7.0D0/15.0D0)/96.0D0)

MatrixFourth(13,4)=sqrt(7.0D0)/96.0D0

MatrixFourth(13,5)=0.0D0

MatrixFourth(13,6)=-(sqrt(7.0D0/3.0D0)/32.0D0)

MatrixFourth(13,7)=-(sqrt(7.0D0/15.0D0)/32.0D0)

MatrixFourth(13,8)=-(3.0D0/160.0D0)

MatrixFourth(13,9)=-(sqrt(7.0D0)/96.0D0)

MatrixFourth(13,10)=-((5.0D0*sqrt(7.0D0/3.0D0))/96.0D0)

MatrixFourth(13,11)=-(sqrt(7.0D0/15.0D0)/96.0D0)

MatrixFourth(13,12)=-(sqrt(7.0D0/5.0D0)/48.0D0)

MatrixFourth(13,13)=0.0D0

MatrixFourth(13,14)=-(sqrt(35.0D0/3.0D0)/48.0D0)

MatrixFourth(13,15)=-(1.0D0/(48.0D0*sqrt(15.0D0)))

MatrixFourth(14,1)=-(sqrt(7.0D0/3.0D0)/32.0D0)

MatrixFourth(14,2)=-(sqrt(7.0D0)/96.0D0)

MatrixFourth(14,3)=sqrt(7.0D0/5.0D0)/96.0D0

MatrixFourth(14,4)=sqrt(7.0D0/3.0D0)/32.0D0

MatrixFourth(14,5)=0.0D0

MatrixFourth(14,6)=sqrt(7.0D0)/96.0D0

MatrixFourth(14,7)=-(sqrt(7.0D0/5.0D0)/96.0D0)

MatrixFourth(14,8)=-(sqrt(3.0D0)/160.0D0)

MatrixFourth(14,9)=-(sqrt(7.0D0/3.0D0)/32.0D0)

MatrixFourth(14,10)=-(sqrt(7.0D0)/96.0D0)

MatrixFourth(14,11)=sqrt(7.0D0/5.0D0)/96.0D0

MatrixFourth(14,12)=-(sqrt(7.0D0/15.0D0)/16.0D0)

MatrixFourth(14,13)=0.0D0

MatrixFourth(14,14)=-(sqrt(7.0D0/5.0D0)/48.0D0)

MatrixFourth(14,15)=1.0D0/(48.0D0*sqrt(5.0D0))

MatrixFourth(15,1)=-(3.0D0/16.0D0)

MatrixFourth(15,2)=-(sqrt(3.0D0)/16.0D0)

MatrixFourth(15,3)=0.0D0

MatrixFourth(15,4)=-(5.0D0/16.0D0)

MatrixFourth(15,5)=0.0D0

MatrixFourth(15,6)=sqrt(3.0D0)/16.0D0

MatrixFourth(15,7)=0.0D0

MatrixFourth(15,8)=0.0D0

MatrixFourth(15,9)=-(3.0D0/16.0D0)

MatrixFourth(15,10)=-(sqrt(3.0D0)/16.0D0)

MatrixFourth(15,11)=0.0D0

MatrixFourth(15,12)=-(3.0D0/(8.0D0*sqrt(5.0D0)))

MatrixFourth(15,13)=0.0D0

MatrixFourth(15,14)=-(sqrt(3.0D0/5.0D0)/8.0D0)

MatrixFourth(15,15)=0.0D0

MatrixFourth(16,1)=sqrt(3.0D0)/16.0D0

MatrixFourth(16,2)=-(3.0D0/16.0D0)

MatrixFourth(16,3)=0.0D0

MatrixFourth(16,4)=-(sqrt(3.0D0)/16.0D0)

MatrixFourth(16,5)=0.0D0

MatrixFourth(16,6)=3.0D0/16.0D0

MatrixFourth(16,7)=0.0D0

MatrixFourth(16,8)=0.0D0

MatrixFourth(16,9)=sqrt(3.0D0)/16.0D0

MatrixFourth(16,10)=-(3.0D0/16.0D0)

MatrixFourth(16,11)=0.0D0

MatrixFourth(16,12)=sqrt(3.0D0/5.0D0)/8.0D0

MatrixFourth(16,13)=0.0D0

MatrixFourth(16,14)=-(3.0D0/(8.0D0*sqrt(5.0D0)))

MatrixFourth(16,15)=0.0D0

MatrixFourth(17,1)=1.0D0/(16.0D0*sqrt(3.0D0))

MatrixFourth(17,2)=5.0D0/48.0D0

MatrixFourth(17,3)=7.0D0/(48.0D0*sqrt(5.0D0))

MatrixFourth(17,4)=-(1.0D0/(16.0D0*sqrt(3.0D0)))

MatrixFourth(17,5)=0.0D0

MatrixFourth(17,6)=1.0D0/16.0D0

MatrixFourth(17,7)=7.0D0/(16.0D0*sqrt(5.0D0))

MatrixFourth(17,8)=(3.0D0*sqrt(21.0D0))/80.0D0

MatrixFourth(17,9)=1.0D0/(16.0D0*sqrt(3.0D0))

MatrixFourth(17,10)=5.0D0/48.0D0

MatrixFourth(17,11)=7.0D0/(48.0D0*sqrt(5.0D0))

MatrixFourth(17,12)=1.0D0/(8.0D0*sqrt(15.0D0))

MatrixFourth(17,13)=0.0D0

MatrixFourth(17,14)=sqrt(5.0D0)/24.0D0

MatrixFourth(17,15)=sqrt(7.0D0/5.0D0)/24.0D0

MatrixFourth(18,1)=1.0D0/16.0D0

MatrixFourth(18,2)=1.0D0/(16.0D0*sqrt(3.0D0))

MatrixFourth(18,3)=-(7.0D0/(16.0D0*sqrt(15.0D0)))

MatrixFourth(18,4)=-(1.0D0/16.0D0)

MatrixFourth(18,5)=0.0D0

MatrixFourth(18,6)=-(1.0D0/(16.0D0*sqrt(3.0D0)))

MatrixFourth(18,7)=7.0D0/(16.0D0*sqrt(15.0D0))

MatrixFourth(18,8)=(3.0D0*sqrt(7.0D0))/80.0D0

MatrixFourth(18,9)=1.0D0/16.0D0

MatrixFourth(18,10)=1.0D0/(16.0D0*sqrt(3.0D0))

MatrixFourth(18,11)=-(7.0D0/(16.0D0*sqrt(15.0D0)))

MatrixFourth(18,12)=1.0D0/(8.0D0*sqrt(5.0D0))

MatrixFourth(18,13)=0.0D0

MatrixFourth(18,14)=1.0D0/(8.0D0*sqrt(15.0D0))

MatrixFourth(18,15)=-(sqrt(7.0D0/15.0D0)/8.0D0)

MatrixFourth(19,1)=1.0D0/16.0D0

MatrixFourth(19,2)=5.0D0/(16.0D0*sqrt(3.0D0))

MatrixFourth(19,3)=-(7.0D0/(32.0D0*sqrt(15.0D0)))

MatrixFourth(19,4)=-(1.0D0/16.0D0)

MatrixFourth(19,5)=0.0D0

MatrixFourth(19,6)=sqrt(3.0D0)/16.0D0

MatrixFourth(19,7)=-((7.0D0*sqrt(3.0D0/5.0D0))/32.0D0)

MatrixFourth(19,8)=-((9.0D0*sqrt(7.0D0))/160.0D0)

MatrixFourth(19,9)=1.0D0/16.0D0

MatrixFourth(19,10)=5.0D0/(16.0D0*sqrt(3.0D0))

MatrixFourth(19,11)=-(7.0D0/(32.0D0*sqrt(15.0D0)))

MatrixFourth(19,12)=1.0D0/(8.0D0*sqrt(5.0D0))

MatrixFourth(19,13)=0.0D0

MatrixFourth(19,14)=sqrt(5.0D0/3.0D0)/8.0D0

MatrixFourth(19,15)=-(sqrt(7.0D0/15.0D0)/16.0D0)

MatrixFourth(20,1)=sqrt(3.0D0)/16.0D0

MatrixFourth(20,2)=1.0D0/16.0D0

MatrixFourth(20,3)=7.0D0/(32.0D0*sqrt(5.0D0))

MatrixFourth(20,4)=-(sqrt(3.0D0)/16.0D0)

MatrixFourth(20,5)=0.0D0

MatrixFourth(20,6)=-(1.0D0/16.0D0)

MatrixFourth(20,7)=-(7.0D0/(32.0D0*sqrt(5.0D0)))

MatrixFourth(20,8)=-((3.0D0*sqrt(21.0D0))/160.0D0)

MatrixFourth(20,9)=sqrt(3.0D0)/16.0D0

MatrixFourth(20,10)=1.0D0/16.0D0

MatrixFourth(20,11)=7.0D0/(32.0D0*sqrt(5.0D0))

MatrixFourth(20,12)=sqrt(3.0D0/5.0D0)/8.0D0

MatrixFourth(20,13)=0.0D0

MatrixFourth(20,14)=1.0D0/(8.0D0*sqrt(5.0D0))

MatrixFourth(20,15)=sqrt(7.0D0/5.0D0)/16.0D0

MatrixFourth(21,1)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(21,2)=(5.0D0*sqrt(5.0D0))/48.0D0

MatrixFourth(21,3)=7.0D0/480.0D0

MatrixFourth(21,4)=-(sqrt(5.0D0/3.0D0)/16.0D0)

MatrixFourth(21,5)=0.0D0

MatrixFourth(21,6)=sqrt(5.0D0)/16.0D0

MatrixFourth(21,7)=7.0D0/160.0D0

MatrixFourth(21,8)=(3.0D0*sqrt(21.0D0/5.0D0))/160.0D0

MatrixFourth(21,9)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(21,10)=(5.0D0*sqrt(5.0D0))/48.0D0

MatrixFourth(21,11)=7.0D0/480.0D0

MatrixFourth(21,12)=1.0D0/(8.0D0*sqrt(3.0D0))

MatrixFourth(21,13)=0.0D0

MatrixFourth(21,14)=5.0D0/24.0D0

MatrixFourth(21,15)=sqrt(7.0D0)/240.0D0

MatrixFourth(22,1)=sqrt(5.0D0)/16.0D0

MatrixFourth(22,2)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(22,3)=-(7.0D0/(160.0D0*sqrt(3.0D0)))

MatrixFourth(22,4)=-(sqrt(5.0D0)/16.0D0)

MatrixFourth(22,5)=0.0D0

MatrixFourth(22,6)=-(sqrt(5.0D0/3.0D0)/16.0D0)

MatrixFourth(22,7)=7.0D0/(160.0D0*sqrt(3.0D0))

MatrixFourth(22,8)=(3.0D0*sqrt(7.0D0/5.0D0))/160.0D0

MatrixFourth(22,9)=sqrt(5.0D0)/16.0D0

MatrixFourth(22,10)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(22,11)=-(7.0D0/(160.0D0*sqrt(3.0D0)))

MatrixFourth(22,12)=1.0D0/8.0D0

MatrixFourth(22,13)=0.0D0

MatrixFourth(22,14)=1.0D0/(8.0D0*sqrt(3.0D0))

MatrixFourth(22,15)=-(sqrt(7.0D0/3.0D0)/80.0D0)

MatrixFourth(23,1)=0.0D0

MatrixFourth(23,2)=0.0D0

MatrixFourth(23,3)=sqrt(7.0D0/15.0D0)/16.0D0

MatrixFourth(23,4)=0.0D0

MatrixFourth(23,5)=0.0D0

MatrixFourth(23,6)=0.0D0

MatrixFourth(23,7)=sqrt(21.0D0/5.0D0)/16.0D0

MatrixFourth(23,8)=9.0D0/80.0D0

MatrixFourth(23,9)=0.0D0

MatrixFourth(23,10)=0.0D0

MatrixFourth(23,11)=sqrt(7.0D0/15.0D0)/16.0D0

MatrixFourth(23,12)=0.0D0

MatrixFourth(23,13)=0.0D0

MatrixFourth(23,14)=0.0D0

MatrixFourth(23,15)=1.0D0/(8.0D0*sqrt(15.0D0))

MatrixFourth(24,1)=0.0D0

MatrixFourth(24,2)=0.0D0

MatrixFourth(24,3)=-(sqrt(7.0D0/5.0D0)/16.0D0)

MatrixFourth(24,4)=0.0D0

MatrixFourth(24,5)=0.0D0

MatrixFourth(24,6)=0.0D0

MatrixFourth(24,7)=sqrt(7.0D0/5.0D0)/16.0D0

MatrixFourth(24,8)=(3.0D0*sqrt(3.0D0))/80.0D0

MatrixFourth(24,9)=0.0D0

MatrixFourth(24,10)=0.0D0

MatrixFourth(24,11)=-(sqrt(7.0D0/5.0D0)/16.0D0)

MatrixFourth(24,12)=0.0D0

MatrixFourth(24,13)=0.0D0

MatrixFourth(24,14)=0.0D0

MatrixFourth(24,15)=-(1.0D0/(8.0D0*sqrt(5.0D0)))

MatrixFourth(25,1)=3.0D0/64.0D0

MatrixFourth(25,2)=sqrt(3.0D0)/64.0D0

MatrixFourth(25,3)=0.0D0

MatrixFourth(25,4)=5.0D0/64.0D0

MatrixFourth(25,5)=0.0D0

MatrixFourth(25,6)=-(sqrt(3.0D0)/64.0D0)

MatrixFourth(25,7)=0.0D0

MatrixFourth(25,8)=0.0D0

MatrixFourth(25,9)=3.0D0/64.0D0

MatrixFourth(25,10)=sqrt(3.0D0)/64.0D0

MatrixFourth(25,11)=0.0D0

MatrixFourth(25,12)=3.0D0/(32.0D0*sqrt(5.0D0))

MatrixFourth(25,13)=0.0D0

MatrixFourth(25,14)=sqrt(3.0D0/5.0D0)/32.0D0

MatrixFourth(25,15)=0.0D0

MatrixFourth(26,1)=-(sqrt(3.0D0)/64.0D0)

MatrixFourth(26,2)=3.0D0/64.0D0

MatrixFourth(26,3)=0.0D0

MatrixFourth(26,4)=sqrt(3.0D0)/64.0D0

MatrixFourth(26,5)=0.0D0

MatrixFourth(26,6)=-(3.0D0/64.0D0)

MatrixFourth(26,7)=0.0D0

MatrixFourth(26,8)=0.0D0

MatrixFourth(26,9)=-(sqrt(3.0D0)/64.0D0)

MatrixFourth(26,10)=3.0D0/64.0D0

MatrixFourth(26,11)=0.0D0

MatrixFourth(26,12)=-(sqrt(3.0D0/5.0D0)/32.0D0)

MatrixFourth(26,13)=0.0D0

MatrixFourth(26,14)=3.0D0/(32.0D0*sqrt(5.0D0))

MatrixFourth(26,15)=0.0D0

MatrixFourth(27,1)=-(sqrt(3.0D0)/64.0D0)

MatrixFourth(27,2)=-(5.0D0/64.0D0)

MatrixFourth(27,3)=0.0D0

MatrixFourth(27,4)=sqrt(3.0D0)/64.0D0

MatrixFourth(27,5)=0.0D0

MatrixFourth(27,6)=-(3.0D0/64.0D0)

MatrixFourth(27,7)=0.0D0

MatrixFourth(27,8)=0.0D0

MatrixFourth(27,9)=-(sqrt(3.0D0)/64.0D0)

MatrixFourth(27,10)=-(5.0D0/64.0D0)

MatrixFourth(27,11)=0.0D0

MatrixFourth(27,12)=-(sqrt(3.0D0/5.0D0)/32.0D0)

MatrixFourth(27,13)=0.0D0

MatrixFourth(27,14)=-(sqrt(5.0D0)/32.0D0)

MatrixFourth(27,15)=0.0D0

MatrixFourth(28,1)=-(3.0D0/64.0D0)

MatrixFourth(28,2)=-(sqrt(3.0D0)/64.0D0)

MatrixFourth(28,3)=0.0D0

MatrixFourth(28,4)=3.0D0/64.0D0

MatrixFourth(28,5)=0.0D0

MatrixFourth(28,6)=sqrt(3.0D0)/64.0D0

MatrixFourth(28,7)=0.0D0

MatrixFourth(28,8)=0.0D0

MatrixFourth(28,9)=-(3.0D0/64.0D0)

MatrixFourth(28,10)=-(sqrt(3.0D0)/64.0D0)

MatrixFourth(28,11)=0.0D0

MatrixFourth(28,12)=-(3.0D0/(32.0D0*sqrt(5.0D0)))

MatrixFourth(28,13)=0.0D0

MatrixFourth(28,14)=-(sqrt(3.0D0/5.0D0)/32.0D0)

MatrixFourth(28,15)=0.0D0

MatrixFourth(29,1)=0.0D0

MatrixFourth(29,2)=0.0D0

MatrixFourth(29,3)=-(1.0D0/32.0D0)

MatrixFourth(29,4)=0.0D0

MatrixFourth(29,5)=0.0D0

MatrixFourth(29,6)=0.0D0

MatrixFourth(29,7)=-(3.0D0/32.0D0)

MatrixFourth(29,8)=-((9.0D0*sqrt(3.0D0/35.0D0))/32.0D0)

MatrixFourth(29,9)=0.0D0

MatrixFourth(29,10)=0.0D0

MatrixFourth(29,11)=-(1.0D0/32.0D0)

MatrixFourth(29,12)=0.0D0

MatrixFourth(29,13)=0.0D0

MatrixFourth(29,14)=0.0D0

MatrixFourth(29,15)=-(1.0D0/(16.0D0*sqrt(7.0D0)))

MatrixFourth(30,1)=0.0D0

MatrixFourth(30,2)=0.0D0

MatrixFourth(30,3)=sqrt(3.0D0)/32.0D0

MatrixFourth(30,4)=0.0D0

MatrixFourth(30,5)=0.0D0

MatrixFourth(30,6)=0.0D0

MatrixFourth(30,7)=-(sqrt(3.0D0)/32.0D0)

MatrixFourth(30,8)=-(9.0D0/(32.0D0*sqrt(35.0D0)))

MatrixFourth(30,9)=0.0D0

MatrixFourth(30,10)=0.0D0

MatrixFourth(30,11)=sqrt(3.0D0)/32.0D0

MatrixFourth(30,12)=0.0D0

MatrixFourth(30,13)=0.0D0

MatrixFourth(30,14)=0.0D0

MatrixFourth(30,15)=sqrt(3.0D0/7.0D0)/16.0D0

MatrixFourth(31,1)=0.0D0

MatrixFourth(31,2)=0.0D0

MatrixFourth(31,3)=0.0D0

MatrixFourth(31,4)=0.0D0

MatrixFourth(31,5)=-(3.0D0/16.0D0)

MatrixFourth(31,6)=0.0D0

MatrixFourth(31,7)=0.0D0

MatrixFourth(31,8)=0.0D0

MatrixFourth(31,9)=0.0D0

MatrixFourth(31,10)=0.0D0

MatrixFourth(31,11)=0.0D0

MatrixFourth(31,12)=0.0D0

MatrixFourth(31,13)=-(sqrt(3.0D0/5.0D0)/8.0D0)

MatrixFourth(31,14)=0.0D0

MatrixFourth(31,15)=0.0D0

MatrixFourth(32,1)=0.0D0

MatrixFourth(32,2)=0.0D0

MatrixFourth(32,3)=0.0D0

MatrixFourth(32,4)=0.0D0

MatrixFourth(32,5)=-(sqrt(3.0D0)/16.0D0)

MatrixFourth(32,6)=0.0D0

MatrixFourth(32,7)=0.0D0

MatrixFourth(32,8)=0.0D0

MatrixFourth(32,9)=0.0D0

MatrixFourth(32,10)=0.0D0

MatrixFourth(32,11)=0.0D0

MatrixFourth(32,12)=0.0D0

MatrixFourth(32,13)=3.0D0/(8.0D0*sqrt(5.0D0))

MatrixFourth(32,14)=0.0D0

MatrixFourth(32,15)=0.0D0

MatrixFourth(33,1)=0.0D0

MatrixFourth(33,2)=0.0D0

MatrixFourth(33,3)=0.0D0

MatrixFourth(33,4)=0.0D0

MatrixFourth(33,5)=-(5.0D0/16.0D0)

MatrixFourth(33,6)=0.0D0

MatrixFourth(33,7)=0.0D0

MatrixFourth(33,8)=0.0D0

MatrixFourth(33,9)=0.0D0

MatrixFourth(33,10)=0.0D0

MatrixFourth(33,11)=0.0D0

MatrixFourth(33,12)=0.0D0

MatrixFourth(33,13)=-(sqrt(5.0D0/3.0D0)/8.0D0)

MatrixFourth(33,14)=0.0D0

MatrixFourth(33,15)=0.0D0

MatrixFourth(34,1)=0.0D0

MatrixFourth(34,2)=0.0D0

MatrixFourth(34,3)=0.0D0

MatrixFourth(34,4)=0.0D0

MatrixFourth(34,5)=-(5.0D0/(16.0D0*sqrt(3.0D0)))

MatrixFourth(34,6)=0.0D0

MatrixFourth(34,7)=0.0D0

MatrixFourth(34,8)=0.0D0

MatrixFourth(34,9)=0.0D0

MatrixFourth(34,10)=0.0D0

MatrixFourth(34,11)=0.0D0

MatrixFourth(34,12)=0.0D0

MatrixFourth(34,13)=sqrt(5.0D0)/8.0D0

MatrixFourth(34,14)=0.0D0

MatrixFourth(34,15)=0.0D0

MatrixFourth(35,1)=0.0D0

MatrixFourth(35,2)=0.0D0

MatrixFourth(35,3)=0.0D0

MatrixFourth(35,4)=0.0D0

MatrixFourth(35,5)=sqrt(5.0D0)/16.0D0

MatrixFourth(35,6)=0.0D0

MatrixFourth(35,7)=0.0D0

MatrixFourth(35,8)=0.0D0

MatrixFourth(35,9)=0.0D0

MatrixFourth(35,10)=0.0D0

MatrixFourth(35,11)=0.0D0

MatrixFourth(35,12)=0.0D0

MatrixFourth(35,13)=1.0D0/(8.0D0*sqrt(3.0D0))

MatrixFourth(35,14)=0.0D0

MatrixFourth(35,15)=0.0D0

MatrixFourth(36,1)=0.0D0

MatrixFourth(36,2)=0.0D0

MatrixFourth(36,3)=0.0D0

MatrixFourth(36,4)=0.0D0

MatrixFourth(36,5)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(36,6)=0.0D0

MatrixFourth(36,7)=0.0D0

MatrixFourth(36,8)=0.0D0

MatrixFourth(36,9)=0.0D0

MatrixFourth(36,10)=0.0D0

MatrixFourth(36,11)=0.0D0

MatrixFourth(36,12)=0.0D0

MatrixFourth(36,13)=-(1.0D0/8.0D0)

MatrixFourth(36,14)=0.0D0

MatrixFourth(36,15)=0.0D0

MatrixFourth(37,1)=0.0D0

MatrixFourth(37,2)=0.0D0

MatrixFourth(37,3)=0.0D0

MatrixFourth(37,4)=0.0D0

MatrixFourth(37,5)=sqrt(15.0D0)/16.0D0

MatrixFourth(37,6)=0.0D0

MatrixFourth(37,7)=0.0D0

MatrixFourth(37,8)=0.0D0

MatrixFourth(37,9)=0.0D0

MatrixFourth(37,10)=0.0D0

MatrixFourth(37,11)=0.0D0

MatrixFourth(37,12)=0.0D0

MatrixFourth(37,13)=1.0D0/8.0D0

MatrixFourth(37,14)=0.0D0

MatrixFourth(37,15)=0.0D0

MatrixFourth(38,1)=0.0D0

MatrixFourth(38,2)=0.0D0

MatrixFourth(38,3)=0.0D0

MatrixFourth(38,4)=0.0D0

MatrixFourth(38,5)=sqrt(5.0D0)/16.0D0

MatrixFourth(38,6)=0.0D0

MatrixFourth(38,7)=0.0D0

MatrixFourth(38,8)=0.0D0

MatrixFourth(38,9)=0.0D0

MatrixFourth(38,10)=0.0D0

MatrixFourth(38,11)=0.0D0

MatrixFourth(38,12)=0.0D0

MatrixFourth(38,13)=-(sqrt(3.0D0)/8.0D0)

MatrixFourth(38,14)=0.0D0

MatrixFourth(38,15)=0.0D0

MatrixFourth(39,1)=0.0D0

MatrixFourth(39,2)=0.0D0

MatrixFourth(39,3)=0.0D0

MatrixFourth(39,4)=0.0D0

MatrixFourth(39,5)=-(5.0D0/16.0D0)

MatrixFourth(39,6)=0.0D0

MatrixFourth(39,7)=0.0D0

MatrixFourth(39,8)=0.0D0

MatrixFourth(39,9)=0.0D0

MatrixFourth(39,10)=0.0D0

MatrixFourth(39,11)=0.0D0

MatrixFourth(39,12)=0.0D0

MatrixFourth(39,13)=-(sqrt(5.0D0/3.0D0)/8.0D0)

MatrixFourth(39,14)=0.0D0

MatrixFourth(39,15)=0.0D0

MatrixFourth(40,1)=0.0D0

MatrixFourth(40,2)=0.0D0

MatrixFourth(40,3)=0.0D0

MatrixFourth(40,4)=0.0D0

MatrixFourth(40,5)=-(5.0D0/(16.0D0*sqrt(3.0D0)))

MatrixFourth(40,6)=0.0D0

MatrixFourth(40,7)=0.0D0

MatrixFourth(40,8)=0.0D0

MatrixFourth(40,9)=0.0D0

MatrixFourth(40,10)=0.0D0

MatrixFourth(40,11)=0.0D0

MatrixFourth(40,12)=0.0D0

MatrixFourth(40,13)=sqrt(5.0D0)/8.0D0

MatrixFourth(40,14)=0.0D0

MatrixFourth(40,15)=0.0D0

MatrixFourth(41,1)=0.0D0

MatrixFourth(41,2)=0.0D0

MatrixFourth(41,3)=0.0D0

MatrixFourth(41,4)=0.0D0

MatrixFourth(41,5)=sqrt(5.0D0)/16.0D0

MatrixFourth(41,6)=0.0D0

MatrixFourth(41,7)=0.0D0

MatrixFourth(41,8)=0.0D0

MatrixFourth(41,9)=0.0D0

MatrixFourth(41,10)=0.0D0

MatrixFourth(41,11)=0.0D0

MatrixFourth(41,12)=0.0D0

MatrixFourth(41,13)=1.0D0/(8.0D0*sqrt(3.0D0))

MatrixFourth(41,14)=0.0D0

MatrixFourth(41,15)=0.0D0

MatrixFourth(42,1)=0.0D0

MatrixFourth(42,2)=0.0D0

MatrixFourth(42,3)=0.0D0

MatrixFourth(42,4)=0.0D0

MatrixFourth(42,5)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(42,6)=0.0D0

MatrixFourth(42,7)=0.0D0

MatrixFourth(42,8)=0.0D0

MatrixFourth(42,9)=0.0D0

MatrixFourth(42,10)=0.0D0

MatrixFourth(42,11)=0.0D0

MatrixFourth(42,12)=0.0D0

MatrixFourth(42,13)=-(1.0D0/8.0D0)

MatrixFourth(42,14)=0.0D0

MatrixFourth(42,15)=0.0D0

MatrixFourth(43,1)=0.0D0

MatrixFourth(43,2)=0.0D0

MatrixFourth(43,3)=0.0D0

MatrixFourth(43,4)=0.0D0

MatrixFourth(43,5)=sqrt(15.0D0)/16.0D0

MatrixFourth(43,6)=0.0D0

MatrixFourth(43,7)=0.0D0

MatrixFourth(43,8)=0.0D0

MatrixFourth(43,9)=0.0D0

MatrixFourth(43,10)=0.0D0

MatrixFourth(43,11)=0.0D0

MatrixFourth(43,12)=0.0D0

MatrixFourth(43,13)=1.0D0/8.0D0

MatrixFourth(43,14)=0.0D0

MatrixFourth(43,15)=0.0D0

MatrixFourth(44,1)=0.0D0

MatrixFourth(44,2)=0.0D0

MatrixFourth(44,3)=0.0D0

MatrixFourth(44,4)=0.0D0

MatrixFourth(44,5)=sqrt(5.0D0)/16.0D0

MatrixFourth(44,6)=0.0D0

MatrixFourth(44,7)=0.0D0

MatrixFourth(44,8)=0.0D0

MatrixFourth(44,9)=0.0D0

MatrixFourth(44,10)=0.0D0

MatrixFourth(44,11)=0.0D0

MatrixFourth(44,12)=0.0D0

MatrixFourth(44,13)=-(sqrt(3.0D0)/8.0D0)

MatrixFourth(44,14)=0.0D0

MatrixFourth(44,15)=0.0D0

MatrixFourth(45,1)=0.0D0

MatrixFourth(45,2)=0.0D0

MatrixFourth(45,3)=0.0D0

MatrixFourth(45,4)=0.0D0

MatrixFourth(45,5)=-(3.0D0/16.0D0)

MatrixFourth(45,6)=0.0D0

MatrixFourth(45,7)=0.0D0

MatrixFourth(45,8)=0.0D0

MatrixFourth(45,9)=0.0D0

MatrixFourth(45,10)=0.0D0

MatrixFourth(45,11)=0.0D0

MatrixFourth(45,12)=0.0D0

MatrixFourth(45,13)=-(sqrt(3.0D0/5.0D0)/8.0D0)

MatrixFourth(45,14)=0.0D0

MatrixFourth(45,15)=0.0D0

MatrixFourth(46,1)=0.0D0

MatrixFourth(46,2)=0.0D0

MatrixFourth(46,3)=0.0D0

MatrixFourth(46,4)=0.0D0

MatrixFourth(46,5)=-(sqrt(3.0D0)/16.0D0)

MatrixFourth(46,6)=0.0D0

MatrixFourth(46,7)=0.0D0

MatrixFourth(46,8)=0.0D0

MatrixFourth(46,9)=0.0D0

MatrixFourth(46,10)=0.0D0

MatrixFourth(46,11)=0.0D0

MatrixFourth(46,12)=0.0D0

MatrixFourth(46,13)=3.0D0/(8.0D0*sqrt(5.0D0))

MatrixFourth(46,14)=0.0D0

MatrixFourth(46,15)=0.0D0

MatrixFourth(47,1)=5.0D0/32.0D0

MatrixFourth(47,2)=5.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(47,3)=0.0D0

MatrixFourth(47,4)=0.0D0

MatrixFourth(47,5)=0.0D0

MatrixFourth(47,6)=0.0D0

MatrixFourth(47,7)=0.0D0

MatrixFourth(47,8)=0.0D0

MatrixFourth(47,9)=1.0D0/32.0D0

MatrixFourth(47,10)=1.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(47,11)=0.0D0

MatrixFourth(47,12)=-(sqrt(5.0D0)/16.0D0)

MatrixFourth(47,13)=0.0D0

MatrixFourth(47,14)=-(sqrt(5.0D0/3.0D0)/16.0D0)

MatrixFourth(47,15)=0.0D0

MatrixFourth(48,1)=-(5.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(48,2)=5.0D0/32.0D0

MatrixFourth(48,3)=0.0D0

MatrixFourth(48,4)=0.0D0

MatrixFourth(48,5)=0.0D0

MatrixFourth(48,6)=0.0D0

MatrixFourth(48,7)=0.0D0

MatrixFourth(48,8)=0.0D0

MatrixFourth(48,9)=-(1.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(48,10)=1.0D0/32.0D0

MatrixFourth(48,11)=0.0D0

MatrixFourth(48,12)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(48,13)=0.0D0

MatrixFourth(48,14)=-(sqrt(5.0D0)/16.0D0)

MatrixFourth(48,15)=0.0D0

MatrixFourth(49,1)=-(5.0D0/(96.0D0*sqrt(3.0D0)))

MatrixFourth(49,2)=-(25.0D0/288.0D0)

MatrixFourth(49,3)=-((7.0D0*sqrt(5.0D0))/288.0D0)

MatrixFourth(49,4)=0.0D0

MatrixFourth(49,5)=0.0D0

MatrixFourth(49,6)=0.0D0

MatrixFourth(49,7)=-(sqrt(5.0D0)/32.0D0)

MatrixFourth(49,8)=sqrt(21.0D0)/32.0D0

MatrixFourth(49,9)=-(1.0D0/(96.0D0*sqrt(3.0D0)))

MatrixFourth(49,10)=-(5.0D0/288.0D0)

MatrixFourth(49,11)=sqrt(5.0D0)/288.0D0

MatrixFourth(49,12)=sqrt(5.0D0/3.0D0)/48.0D0

MatrixFourth(49,13)=0.0D0

MatrixFourth(49,14)=(5.0D0*sqrt(5.0D0))/144.0D0

MatrixFourth(49,15)=sqrt(35.0D0)/144.0D0

MatrixFourth(50,1)=-(5.0D0/96.0D0)

MatrixFourth(50,2)=-(5.0D0/(96.0D0*sqrt(3.0D0)))

MatrixFourth(50,3)=(7.0D0*sqrt(5.0D0/3.0D0))/96.0D0

MatrixFourth(50,4)=0.0D0

MatrixFourth(50,5)=0.0D0

MatrixFourth(50,6)=0.0D0

MatrixFourth(50,7)=-(sqrt(5.0D0/3.0D0)/32.0D0)

MatrixFourth(50,8)=sqrt(7.0D0)/32.0D0

MatrixFourth(50,9)=-(1.0D0/96.0D0)

MatrixFourth(50,10)=-(1.0D0/(96.0D0*sqrt(3.0D0)))

MatrixFourth(50,11)=-(sqrt(5.0D0/3.0D0)/96.0D0)

MatrixFourth(50,12)=sqrt(5.0D0)/48.0D0

MatrixFourth(50,13)=0.0D0

MatrixFourth(50,14)=sqrt(5.0D0/3.0D0)/48.0D0

MatrixFourth(50,15)=-(sqrt(35.0D0/3.0D0)/48.0D0)

MatrixFourth(51,1)=-(5.0D0/96.0D0)

MatrixFourth(51,2)=-(25.0D0/(96.0D0*sqrt(3.0D0)))

MatrixFourth(51,3)=(7.0D0*sqrt(5.0D0/3.0D0))/192.0D0

MatrixFourth(51,4)=0.0D0

MatrixFourth(51,5)=0.0D0

MatrixFourth(51,6)=0.0D0

MatrixFourth(51,7)=sqrt(15.0D0)/64.0D0

MatrixFourth(51,8)=-((3.0D0*sqrt(7.0D0))/64.0D0)

MatrixFourth(51,9)=-(1.0D0/96.0D0)

MatrixFourth(51,10)=-(5.0D0/(96.0D0*sqrt(3.0D0)))

MatrixFourth(51,11)=-(sqrt(5.0D0/3.0D0)/192.0D0)

MatrixFourth(51,12)=sqrt(5.0D0)/48.0D0

MatrixFourth(51,13)=0.0D0

MatrixFourth(51,14)=(5.0D0*sqrt(5.0D0/3.0D0))/48.0D0

MatrixFourth(51,15)=-(sqrt(35.0D0/3.0D0)/96.0D0)

MatrixFourth(52,1)=-(5.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(52,2)=-(5.0D0/96.0D0)

MatrixFourth(52,3)=-((7.0D0*sqrt(5.0D0))/192.0D0)

MatrixFourth(52,4)=0.0D0

MatrixFourth(52,5)=0.0D0

MatrixFourth(52,6)=0.0D0

MatrixFourth(52,7)=sqrt(5.0D0)/64.0D0

MatrixFourth(52,8)=-(sqrt(21.0D0)/64.0D0)

MatrixFourth(52,9)=-(1.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(52,10)=-(1.0D0/96.0D0)

MatrixFourth(52,11)=sqrt(5.0D0)/192.0D0

MatrixFourth(52,12)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(52,13)=0.0D0

MatrixFourth(52,14)=sqrt(5.0D0)/48.0D0

MatrixFourth(52,15)=sqrt(35.0D0)/96.0D0

MatrixFourth(53,1)=-((5.0D0*sqrt(5.0D0/3.0D0))/96.0D0)

MatrixFourth(53,2)=-((25.0D0*sqrt(5.0D0))/288.0D0)

MatrixFourth(53,3)=-(7.0D0/576.0D0)

MatrixFourth(53,4)=0.0D0

MatrixFourth(53,5)=0.0D0

MatrixFourth(53,6)=0.0D0

MatrixFourth(53,7)=-(1.0D0/64.0D0)

MatrixFourth(53,8)=sqrt(21.0D0/5.0D0)/64.0D0

MatrixFourth(53,9)=-(sqrt(5.0D0/3.0D0)/96.0D0)

MatrixFourth(53,10)=-((5.0D0*sqrt(5.0D0))/288.0D0)

MatrixFourth(53,11)=1.0D0/576.0D0

MatrixFourth(53,12)=5.0D0/(48.0D0*sqrt(3.0D0))

MatrixFourth(53,13)=0.0D0

MatrixFourth(53,14)=25.0D0/144.0D0

MatrixFourth(53,15)=sqrt(7.0D0)/288.0D0

MatrixFourth(54,1)=-((5.0D0*sqrt(5.0D0))/96.0D0)

MatrixFourth(54,2)=-((5.0D0*sqrt(5.0D0/3.0D0))/96.0D0)

MatrixFourth(54,3)=7.0D0/(192.0D0*sqrt(3.0D0))

MatrixFourth(54,4)=0.0D0

MatrixFourth(54,5)=0.0D0

MatrixFourth(54,6)=0.0D0

MatrixFourth(54,7)=-(1.0D0/(64.0D0*sqrt(3.0D0)))

MatrixFourth(54,8)=sqrt(7.0D0/5.0D0)/64.0D0

MatrixFourth(54,9)=-(sqrt(5.0D0)/96.0D0)

MatrixFourth(54,10)=-(sqrt(5.0D0/3.0D0)/96.0D0)

MatrixFourth(54,11)=-(1.0D0/(192.0D0*sqrt(3.0D0)))

MatrixFourth(54,12)=5.0D0/48.0D0

MatrixFourth(54,13)=0.0D0

MatrixFourth(54,14)=5.0D0/(48.0D0*sqrt(3.0D0))

MatrixFourth(54,15)=-(sqrt(7.0D0/3.0D0)/96.0D0)

MatrixFourth(55,1)=-(5.0D0/32.0D0)

MatrixFourth(55,2)=-(5.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(55,3)=0.0D0

MatrixFourth(55,4)=0.0D0

MatrixFourth(55,5)=0.0D0

MatrixFourth(55,6)=0.0D0

MatrixFourth(55,7)=0.0D0

MatrixFourth(55,8)=0.0D0

MatrixFourth(55,9)=-(1.0D0/32.0D0)

MatrixFourth(55,10)=-(1.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(55,11)=0.0D0

MatrixFourth(55,12)=sqrt(5.0D0)/16.0D0

MatrixFourth(55,13)=0.0D0

MatrixFourth(55,14)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(55,15)=0.0D0

MatrixFourth(56,1)=5.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(56,2)=-(5.0D0/32.0D0)

MatrixFourth(56,3)=0.0D0

MatrixFourth(56,4)=0.0D0

MatrixFourth(56,5)=0.0D0

MatrixFourth(56,6)=0.0D0

MatrixFourth(56,7)=0.0D0

MatrixFourth(56,8)=0.0D0

MatrixFourth(56,9)=1.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(56,10)=-(1.0D0/32.0D0)

MatrixFourth(56,11)=0.0D0

MatrixFourth(56,12)=-(sqrt(5.0D0/3.0D0)/16.0D0)

MatrixFourth(56,13)=0.0D0

MatrixFourth(56,14)=sqrt(5.0D0)/16.0D0

MatrixFourth(56,15)=0.0D0

MatrixFourth(57,1)=5.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(57,2)=25.0D0/96.0D0

MatrixFourth(57,3)=0.0D0

MatrixFourth(57,4)=0.0D0

MatrixFourth(57,5)=0.0D0

MatrixFourth(57,6)=0.0D0

MatrixFourth(57,7)=0.0D0

MatrixFourth(57,8)=0.0D0

MatrixFourth(57,9)=1.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(57,10)=5.0D0/96.0D0

MatrixFourth(57,11)=0.0D0

MatrixFourth(57,12)=-(sqrt(5.0D0/3.0D0)/16.0D0)

MatrixFourth(57,13)=0.0D0

MatrixFourth(57,14)=-((5.0D0*sqrt(5.0D0))/48.0D0)

MatrixFourth(57,15)=0.0D0

MatrixFourth(58,1)=5.0D0/32.0D0

MatrixFourth(58,2)=5.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(58,3)=0.0D0

MatrixFourth(58,4)=0.0D0

MatrixFourth(58,5)=0.0D0

MatrixFourth(58,6)=0.0D0

MatrixFourth(58,7)=0.0D0

MatrixFourth(58,8)=0.0D0

MatrixFourth(58,9)=1.0D0/32.0D0

MatrixFourth(58,10)=1.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(58,11)=0.0D0

MatrixFourth(58,12)=-(sqrt(5.0D0)/16.0D0)

MatrixFourth(58,13)=0.0D0

MatrixFourth(58,14)=-(sqrt(5.0D0/3.0D0)/16.0D0)

MatrixFourth(58,15)=0.0D0

MatrixFourth(59,1)=0.0D0

MatrixFourth(59,2)=0.0D0

MatrixFourth(59,3)=7.0D0/96.0D0

MatrixFourth(59,4)=0.0D0

MatrixFourth(59,5)=0.0D0

MatrixFourth(59,6)=0.0D0

MatrixFourth(59,7)=3.0D0/32.0D0

MatrixFourth(59,8)=-((3.0D0*sqrt(21.0D0/5.0D0))/32.0D0)

MatrixFourth(59,9)=0.0D0

MatrixFourth(59,10)=0.0D0

MatrixFourth(59,11)=-(1.0D0/96.0D0)

MatrixFourth(59,12)=0.0D0

MatrixFourth(59,13)=0.0D0

MatrixFourth(59,14)=0.0D0

MatrixFourth(59,15)=-(sqrt(7.0D0)/48.0D0)

MatrixFourth(60,1)=0.0D0

MatrixFourth(60,2)=0.0D0

MatrixFourth(60,3)=-(7.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(60,4)=0.0D0

MatrixFourth(60,5)=0.0D0

MatrixFourth(60,6)=0.0D0

MatrixFourth(60,7)=sqrt(3.0D0)/32.0D0

MatrixFourth(60,8)=-((3.0D0*sqrt(7.0D0/5.0D0))/32.0D0)

MatrixFourth(60,9)=0.0D0

MatrixFourth(60,10)=0.0D0

MatrixFourth(60,11)=1.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(60,12)=0.0D0

MatrixFourth(60,13)=0.0D0

MatrixFourth(60,14)=0.0D0

MatrixFourth(60,15)=sqrt(7.0D0/3.0D0)/16.0D0

MatrixFourth(61,1)=sqrt(5.0D0)/16.0D0

MatrixFourth(61,2)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(61,3)=0.0D0

MatrixFourth(61,4)=0.0D0

MatrixFourth(61,5)=0.0D0

MatrixFourth(61,6)=0.0D0

MatrixFourth(61,7)=0.0D0

MatrixFourth(61,8)=0.0D0

MatrixFourth(61,9)=-(sqrt(5.0D0)/16.0D0)

MatrixFourth(61,10)=-(sqrt(5.0D0/3.0D0)/16.0D0)

MatrixFourth(61,11)=0.0D0

MatrixFourth(61,12)=1.0D0/16.0D0

MatrixFourth(61,13)=0.0D0

MatrixFourth(61,14)=1.0D0/(16.0D0*sqrt(3.0D0))

MatrixFourth(61,15)=0.0D0

MatrixFourth(62,1)=-(sqrt(5.0D0/3.0D0)/16.0D0)

MatrixFourth(62,2)=sqrt(5.0D0)/16.0D0

MatrixFourth(62,3)=0.0D0

MatrixFourth(62,4)=0.0D0

MatrixFourth(62,5)=0.0D0

MatrixFourth(62,6)=0.0D0

MatrixFourth(62,7)=0.0D0

MatrixFourth(62,8)=0.0D0

MatrixFourth(62,9)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(62,10)=-(sqrt(5.0D0)/16.0D0)

MatrixFourth(62,11)=0.0D0

MatrixFourth(62,12)=-(1.0D0/(16.0D0*sqrt(3.0D0)))

MatrixFourth(62,13)=0.0D0

MatrixFourth(62,14)=1.0D0/16.0D0

MatrixFourth(62,15)=0.0D0

MatrixFourth(63,1)=sqrt(5.0D0)/96.0D0

MatrixFourth(63,2)=(5.0D0*sqrt(5.0D0/3.0D0))/96.0D0

MatrixFourth(63,3)=-(7.0D0/(192.0D0*sqrt(3.0D0)))

MatrixFourth(63,4)=0.0D0

MatrixFourth(63,5)=0.0D0

MatrixFourth(63,6)=0.0D0

MatrixFourth(63,7)=-(sqrt(3.0D0)/64.0D0)

MatrixFourth(63,8)=(3.0D0*sqrt(7.0D0/5.0D0))/64.0D0

MatrixFourth(63,9)=-(sqrt(5.0D0)/96.0D0)

MatrixFourth(63,10)=-((5.0D0*sqrt(5.0D0/3.0D0))/96.0D0)

MatrixFourth(63,11)=13.0D0/(192.0D0*sqrt(3.0D0))

MatrixFourth(63,12)=1.0D0/96.0D0

MatrixFourth(63,13)=0.0D0

MatrixFourth(63,14)=5.0D0/(96.0D0*sqrt(3.0D0))

MatrixFourth(63,15)=-((5.0D0*sqrt(7.0D0/3.0D0))/96.0D0)

MatrixFourth(64,1)=sqrt(5.0D0/3.0D0)/32.0D0

MatrixFourth(64,2)=sqrt(5.0D0)/96.0D0

MatrixFourth(64,3)=7.0D0/192.0D0

MatrixFourth(64,4)=0.0D0

MatrixFourth(64,5)=0.0D0

MatrixFourth(64,6)=0.0D0

MatrixFourth(64,7)=-(1.0D0/64.0D0)

MatrixFourth(64,8)=sqrt(21.0D0/5.0D0)/64.0D0

MatrixFourth(64,9)=-(sqrt(5.0D0/3.0D0)/32.0D0)

MatrixFourth(64,10)=-(sqrt(5.0D0)/96.0D0)

MatrixFourth(64,11)=-(13.0D0/192.0D0)

MatrixFourth(64,12)=1.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(64,13)=0.0D0

MatrixFourth(64,14)=1.0D0/96.0D0

MatrixFourth(64,15)=(5.0D0*sqrt(7.0D0))/96.0D0

MatrixFourth(65,1)=-(sqrt(5.0D0/3.0D0)/24.0D0)

MatrixFourth(65,2)=-((5.0D0*sqrt(5.0D0))/72.0D0)

MatrixFourth(65,3)=-(7.0D0/72.0D0)

MatrixFourth(65,4)=0.0D0

MatrixFourth(65,5)=0.0D0

MatrixFourth(65,6)=0.0D0

MatrixFourth(65,7)=1.0D0/16.0D0

MatrixFourth(65,8)=-(sqrt(21.0D0/5.0D0)/16.0D0)

MatrixFourth(65,9)=sqrt(5.0D0/3.0D0)/24.0D0

MatrixFourth(65,10)=(5.0D0*sqrt(5.0D0))/72.0D0

MatrixFourth(65,11)=1.0D0/18.0D0

MatrixFourth(65,12)=-(1.0D0/(24.0D0*sqrt(3.0D0)))

MatrixFourth(65,13)=0.0D0

MatrixFourth(65,14)=-(5.0D0/72.0D0)

MatrixFourth(65,15)=-(sqrt(7.0D0)/72.0D0)

MatrixFourth(66,1)=-(sqrt(5.0D0)/24.0D0)

MatrixFourth(66,2)=-(sqrt(5.0D0/3.0D0)/24.0D0)

MatrixFourth(66,3)=7.0D0/(24.0D0*sqrt(3.0D0))

MatrixFourth(66,4)=0.0D0

MatrixFourth(66,5)=0.0D0

MatrixFourth(66,6)=0.0D0

MatrixFourth(66,7)=1.0D0/(16.0D0*sqrt(3.0D0))

MatrixFourth(66,8)=-(sqrt(7.0D0/5.0D0)/16.0D0)

MatrixFourth(66,9)=sqrt(5.0D0)/24.0D0

MatrixFourth(66,10)=sqrt(5.0D0/3.0D0)/24.0D0

MatrixFourth(66,11)=-(1.0D0/(6.0D0*sqrt(3.0D0)))

MatrixFourth(66,12)=-(1.0D0/24.0D0)

MatrixFourth(66,13)=0.0D0

MatrixFourth(66,14)=-(1.0D0/(24.0D0*sqrt(3.0D0)))

MatrixFourth(66,15)=sqrt(7.0D0/3.0D0)/24.0D0

MatrixFourth(67,1)=-(sqrt(5.0D0/3.0D0)/16.0D0)

MatrixFourth(67,2)=-((5.0D0*sqrt(5.0D0))/48.0D0)

MatrixFourth(67,3)=7.0D0/96.0D0

MatrixFourth(67,4)=0.0D0

MatrixFourth(67,5)=0.0D0

MatrixFourth(67,6)=0.0D0

MatrixFourth(67,7)=-(3.0D0/32.0D0)

MatrixFourth(67,8)=(3.0D0*sqrt(21.0D0/5.0D0))/32.0D0

MatrixFourth(67,9)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(67,10)=(5.0D0*sqrt(5.0D0))/48.0D0

MatrixFourth(67,11)=-(1.0D0/96.0D0)

MatrixFourth(67,12)=-(1.0D0/(16.0D0*sqrt(3.0D0)))

MatrixFourth(67,13)=0.0D0

MatrixFourth(67,14)=-(5.0D0/48.0D0)

MatrixFourth(67,15)=-(sqrt(7.0D0)/48.0D0)

MatrixFourth(68,1)=-(sqrt(5.0D0)/16.0D0)

MatrixFourth(68,2)=-(sqrt(5.0D0/3.0D0)/16.0D0)

MatrixFourth(68,3)=-(7.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(68,4)=0.0D0

MatrixFourth(68,5)=0.0D0

MatrixFourth(68,6)=0.0D0

MatrixFourth(68,7)=-(sqrt(3.0D0)/32.0D0)

MatrixFourth(68,8)=(3.0D0*sqrt(7.0D0/5.0D0))/32.0D0

MatrixFourth(68,9)=sqrt(5.0D0)/16.0D0

MatrixFourth(68,10)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(68,11)=1.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(68,12)=-(1.0D0/16.0D0)

MatrixFourth(68,13)=0.0D0

MatrixFourth(68,14)=-(1.0D0/(16.0D0*sqrt(3.0D0)))

MatrixFourth(68,15)=sqrt(7.0D0/3.0D0)/16.0D0

MatrixFourth(69,1)=-(sqrt(35.0D0/3.0D0)/96.0D0)

MatrixFourth(69,2)=-((5.0D0*sqrt(35.0D0))/288.0D0)

MatrixFourth(69,3)=-((5.0D0*sqrt(7.0D0))/576.0D0)

MatrixFourth(69,4)=0.0D0

MatrixFourth(69,5)=0.0D0

MatrixFourth(69,6)=0.0D0

MatrixFourth(69,7)=sqrt(7.0D0)/64.0D0

MatrixFourth(69,8)=-((7.0D0*sqrt(3.0D0/5.0D0))/64.0D0)

MatrixFourth(69,9)=sqrt(35.0D0/3.0D0)/96.0D0

MatrixFourth(69,10)=(5.0D0*sqrt(35.0D0))/288.0D0

MatrixFourth(69,11)=-(sqrt(7.0D0)/576.0D0)

MatrixFourth(69,12)=-(sqrt(7.0D0/3.0D0)/96.0D0)

MatrixFourth(69,13)=0.0D0

MatrixFourth(69,14)=-((5.0D0*sqrt(7.0D0))/288.0D0)

MatrixFourth(69,15)=11.0D0/288.0D0

MatrixFourth(70,1)=-(sqrt(35.0D0)/96.0D0)

MatrixFourth(70,2)=-(sqrt(35.0D0/3.0D0)/96.0D0)

MatrixFourth(70,3)=(5.0D0*sqrt(7.0D0/3.0D0))/192.0D0

MatrixFourth(70,4)=0.0D0

MatrixFourth(70,5)=0.0D0

MatrixFourth(70,6)=0.0D0

MatrixFourth(70,7)=sqrt(7.0D0/3.0D0)/64.0D0

MatrixFourth(70,8)=-(7.0D0/(64.0D0*sqrt(5.0D0)))

MatrixFourth(70,9)=sqrt(35.0D0)/96.0D0

MatrixFourth(70,10)=sqrt(35.0D0/3.0D0)/96.0D0

MatrixFourth(70,11)=sqrt(7.0D0/3.0D0)/192.0D0

MatrixFourth(70,12)=-(sqrt(7.0D0)/96.0D0)

MatrixFourth(70,13)=0.0D0

MatrixFourth(70,14)=-(sqrt(7.0D0/3.0D0)/96.0D0)

MatrixFourth(70,15)=-(11.0D0/(96.0D0*sqrt(3.0D0)))

MatrixFourth(71,1)=0.0D0

MatrixFourth(71,2)=0.0D0

MatrixFourth(71,3)=7.0D0/96.0D0

MatrixFourth(71,4)=0.0D0

MatrixFourth(71,5)=0.0D0

MatrixFourth(71,6)=0.0D0

MatrixFourth(71,7)=-(3.0D0/32.0D0)

MatrixFourth(71,8)=(3.0D0*sqrt(21.0D0/5.0D0))/32.0D0

MatrixFourth(71,9)=0.0D0

MatrixFourth(71,10)=0.0D0

MatrixFourth(71,11)=-(1.0D0/96.0D0)

MatrixFourth(71,12)=0.0D0

MatrixFourth(71,13)=0.0D0

MatrixFourth(71,14)=0.0D0

MatrixFourth(71,15)=-(sqrt(7.0D0)/48.0D0)

MatrixFourth(72,1)=0.0D0

MatrixFourth(72,2)=0.0D0

MatrixFourth(72,3)=-(7.0D0/(32.0D0*sqrt(3.0D0)))

MatrixFourth(72,4)=0.0D0

MatrixFourth(72,5)=0.0D0

MatrixFourth(72,6)=0.0D0

MatrixFourth(72,7)=-(sqrt(3.0D0)/32.0D0)

MatrixFourth(72,8)=(3.0D0*sqrt(7.0D0/5.0D0))/32.0D0

MatrixFourth(72,9)=0.0D0

MatrixFourth(72,10)=0.0D0

MatrixFourth(72,11)=1.0D0/(32.0D0*sqrt(3.0D0))

MatrixFourth(72,12)=0.0D0

MatrixFourth(72,13)=0.0D0

MatrixFourth(72,14)=0.0D0

MatrixFourth(72,15)=sqrt(7.0D0/3.0D0)/16.0D0

MatrixFourth(73,1)=-(sqrt(5.0D0)/16.0D0)

MatrixFourth(73,2)=-(sqrt(5.0D0/3.0D0)/16.0D0)

MatrixFourth(73,3)=0.0D0

MatrixFourth(73,4)=0.0D0

MatrixFourth(73,5)=0.0D0

MatrixFourth(73,6)=0.0D0

MatrixFourth(73,7)=0.0D0

MatrixFourth(73,8)=0.0D0

MatrixFourth(73,9)=sqrt(5.0D0)/16.0D0

MatrixFourth(73,10)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(73,11)=0.0D0

MatrixFourth(73,12)=-(1.0D0/16.0D0)

MatrixFourth(73,13)=0.0D0

MatrixFourth(73,14)=-(1.0D0/(16.0D0*sqrt(3.0D0)))

MatrixFourth(73,15)=0.0D0

MatrixFourth(74,1)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(74,2)=-(sqrt(5.0D0)/16.0D0)

MatrixFourth(74,3)=0.0D0

MatrixFourth(74,4)=0.0D0

MatrixFourth(74,5)=0.0D0

MatrixFourth(74,6)=0.0D0

MatrixFourth(74,7)=0.0D0

MatrixFourth(74,8)=0.0D0

MatrixFourth(74,9)=-(sqrt(5.0D0/3.0D0)/16.0D0)

MatrixFourth(74,10)=sqrt(5.0D0)/16.0D0

MatrixFourth(74,11)=0.0D0

MatrixFourth(74,12)=1.0D0/(16.0D0*sqrt(3.0D0))

MatrixFourth(74,13)=0.0D0

MatrixFourth(74,14)=-(1.0D0/16.0D0)

MatrixFourth(74,15)=0.0D0

MatrixFourth(75,1)=1.0D0/(16.0D0*sqrt(3.0D0))

MatrixFourth(75,2)=5.0D0/48.0D0

MatrixFourth(75,3)=7.0D0/(96.0D0*sqrt(5.0D0))

MatrixFourth(75,4)=0.0D0

MatrixFourth(75,5)=0.0D0

MatrixFourth(75,6)=0.0D0

MatrixFourth(75,7)=0.0D0

MatrixFourth(75,8)=0.0D0

MatrixFourth(75,9)=-(1.0D0/(16.0D0*sqrt(3.0D0)))

MatrixFourth(75,10)=-(5.0D0/48.0D0)

MatrixFourth(75,11)=-(7.0D0/(96.0D0*sqrt(5.0D0)))

MatrixFourth(75,12)=1.0D0/(16.0D0*sqrt(15.0D0))

MatrixFourth(75,13)=0.0D0

MatrixFourth(75,14)=sqrt(5.0D0)/48.0D0

MatrixFourth(75,15)=sqrt(7.0D0/5.0D0)/24.0D0

MatrixFourth(76,1)=1.0D0/16.0D0

MatrixFourth(76,2)=1.0D0/(16.0D0*sqrt(3.0D0))

MatrixFourth(76,3)=-(7.0D0/(32.0D0*sqrt(15.0D0)))

MatrixFourth(76,4)=0.0D0

MatrixFourth(76,5)=0.0D0

MatrixFourth(76,6)=0.0D0

MatrixFourth(76,7)=0.0D0

MatrixFourth(76,8)=0.0D0

MatrixFourth(76,9)=-(1.0D0/16.0D0)

MatrixFourth(76,10)=-(1.0D0/(16.0D0*sqrt(3.0D0)))

MatrixFourth(76,11)=7.0D0/(32.0D0*sqrt(15.0D0))

MatrixFourth(76,12)=1.0D0/(16.0D0*sqrt(5.0D0))

MatrixFourth(76,13)=0.0D0

MatrixFourth(76,14)=1.0D0/(16.0D0*sqrt(15.0D0))

MatrixFourth(76,15)=-(sqrt(7.0D0/15.0D0)/8.0D0)

MatrixFourth(77,1)=-(sqrt(5.0D0)/48.0D0)

MatrixFourth(77,2)=-((5.0D0*sqrt(5.0D0/3.0D0))/48.0D0)

MatrixFourth(77,3)=7.0D0/(96.0D0*sqrt(3.0D0))

MatrixFourth(77,4)=0.0D0

MatrixFourth(77,5)=0.0D0

MatrixFourth(77,6)=0.0D0

MatrixFourth(77,7)=0.0D0

MatrixFourth(77,8)=0.0D0

MatrixFourth(77,9)=sqrt(5.0D0)/48.0D0

MatrixFourth(77,10)=(5.0D0*sqrt(5.0D0/3.0D0))/48.0D0

MatrixFourth(77,11)=-(7.0D0/(96.0D0*sqrt(3.0D0)))

MatrixFourth(77,12)=-(1.0D0/48.0D0)

MatrixFourth(77,13)=0.0D0

MatrixFourth(77,14)=-(5.0D0/(48.0D0*sqrt(3.0D0)))

MatrixFourth(77,15)=sqrt(7.0D0/3.0D0)/24.0D0

MatrixFourth(78,1)=-(sqrt(5.0D0/3.0D0)/16.0D0)

MatrixFourth(78,2)=-(sqrt(5.0D0)/48.0D0)

MatrixFourth(78,3)=-(7.0D0/96.0D0)

MatrixFourth(78,4)=0.0D0

MatrixFourth(78,5)=0.0D0

MatrixFourth(78,6)=0.0D0

MatrixFourth(78,7)=0.0D0

MatrixFourth(78,8)=0.0D0

MatrixFourth(78,9)=sqrt(5.0D0/3.0D0)/16.0D0

MatrixFourth(78,10)=sqrt(5.0D0)/48.0D0

MatrixFourth(78,11)=7.0D0/96.0D0

MatrixFourth(78,12)=-(1.0D0/(16.0D0*sqrt(3.0D0)))

MatrixFourth(78,13)=0.0D0

MatrixFourth(78,14)=-(1.0D0/48.0D0)

MatrixFourth(78,15)=-(sqrt(7.0D0)/24.0D0)

MatrixFourth(79,1)=sqrt(7.0D0)/48.0D0

MatrixFourth(79,2)=(5.0D0*sqrt(7.0D0/3.0D0))/48.0D0

MatrixFourth(79,3)=sqrt(7.0D0/15.0D0)/48.0D0

MatrixFourth(79,4)=0.0D0

MatrixFourth(79,5)=0.0D0

MatrixFourth(79,6)=0.0D0

MatrixFourth(79,7)=0.0D0

MatrixFourth(79,8)=0.0D0

MatrixFourth(79,9)=-(sqrt(7.0D0)/48.0D0)

MatrixFourth(79,10)=-((5.0D0*sqrt(7.0D0/3.0D0))/48.0D0)

MatrixFourth(79,11)=-(sqrt(7.0D0/15.0D0)/48.0D0)

MatrixFourth(79,12)=sqrt(7.0D0/5.0D0)/48.0D0

MatrixFourth(79,13)=0.0D0

MatrixFourth(79,14)=sqrt(35.0D0/3.0D0)/48.0D0

MatrixFourth(79,15)=1.0D0/(12.0D0*sqrt(15.0D0))

MatrixFourth(80,1)=sqrt(7.0D0/3.0D0)/16.0D0

MatrixFourth(80,2)=sqrt(7.0D0)/48.0D0

MatrixFourth(80,3)=-(sqrt(7.0D0/5.0D0)/48.0D0)

MatrixFourth(80,4)=0.0D0

MatrixFourth(80,5)=0.0D0

MatrixFourth(80,6)=0.0D0

MatrixFourth(80,7)=0.0D0

MatrixFourth(80,8)=0.0D0

MatrixFourth(80,9)=-(sqrt(7.0D0/3.0D0)/16.0D0)

MatrixFourth(80,10)=-(sqrt(7.0D0)/48.0D0)

MatrixFourth(80,11)=sqrt(7.0D0/5.0D0)/48.0D0

MatrixFourth(80,12)=sqrt(7.0D0/15.0D0)/16.0D0

MatrixFourth(80,13)=0.0D0

MatrixFourth(80,14)=sqrt(7.0D0/5.0D0)/48.0D0

MatrixFourth(80,15)=-(1.0D0/(12.0D0*sqrt(5.0D0)))

MatrixFourth(81,1)=0.0D0

MatrixFourth(81,2)=0.0D0

MatrixFourth(81,3)=0.0D0

MatrixFourth(81,4)=0.0D0

MatrixFourth(81,5)=3.0D0/16.0D0

MatrixFourth(81,6)=0.0D0

MatrixFourth(81,7)=0.0D0

MatrixFourth(81,8)=0.0D0

MatrixFourth(81,9)=0.0D0

MatrixFourth(81,10)=0.0D0

MatrixFourth(81,11)=0.0D0

MatrixFourth(81,12)=0.0D0

MatrixFourth(81,13)=-(sqrt(3.0D0/5.0D0)/8.0D0)

MatrixFourth(81,14)=0.0D0

MatrixFourth(81,15)=0.0D0

MatrixFourth(82,1)=0.0D0

MatrixFourth(82,2)=0.0D0

MatrixFourth(82,3)=0.0D0

MatrixFourth(82,4)=0.0D0

MatrixFourth(82,5)=sqrt(3.0D0)/16.0D0

MatrixFourth(82,6)=0.0D0

MatrixFourth(82,7)=0.0D0

MatrixFourth(82,8)=0.0D0

MatrixFourth(82,9)=0.0D0

MatrixFourth(82,10)=0.0D0

MatrixFourth(82,11)=0.0D0

MatrixFourth(82,12)=0.0D0

MatrixFourth(82,13)=3.0D0/(8.0D0*sqrt(5.0D0))

MatrixFourth(82,14)=0.0D0

MatrixFourth(82,15)=0.0D0

MatrixFourth(83,1)=0.0D0

MatrixFourth(83,2)=0.0D0

MatrixFourth(83,3)=0.0D0

MatrixFourth(83,4)=0.0D0

MatrixFourth(83,5)=3.0D0/16.0D0

MatrixFourth(83,6)=0.0D0

MatrixFourth(83,7)=0.0D0

MatrixFourth(83,8)=0.0D0

MatrixFourth(83,9)=0.0D0

MatrixFourth(83,10)=0.0D0

MatrixFourth(83,11)=0.0D0

MatrixFourth(83,12)=0.0D0

MatrixFourth(83,13)=-(sqrt(3.0D0/5.0D0)/8.0D0)

MatrixFourth(83,14)=0.0D0

MatrixFourth(83,15)=0.0D0

MatrixFourth(84,1)=0.0D0

MatrixFourth(84,2)=0.0D0

MatrixFourth(84,3)=0.0D0

MatrixFourth(84,4)=0.0D0

MatrixFourth(84,5)=sqrt(3.0D0)/16.0D0

MatrixFourth(84,6)=0.0D0

MatrixFourth(84,7)=0.0D0

MatrixFourth(84,8)=0.0D0

MatrixFourth(84,9)=0.0D0

MatrixFourth(84,10)=0.0D0

MatrixFourth(84,11)=0.0D0

MatrixFourth(84,12)=0.0D0

MatrixFourth(84,13)=3.0D0/(8.0D0*sqrt(5.0D0))

MatrixFourth(84,14)=0.0D0

MatrixFourth(84,15)=0.0D0

MatrixFourth(85,1)=3.0D0/128.0D0

MatrixFourth(85,2)=sqrt(3.0D0)/128.0D0

MatrixFourth(85,3)=0.0D0

MatrixFourth(85,4)=-(5.0D0/128.0D0)

MatrixFourth(85,5)=0.0D0

MatrixFourth(85,6)=sqrt(3.0D0)/128.0D0

MatrixFourth(85,7)=0.0D0

MatrixFourth(85,8)=0.0D0

MatrixFourth(85,9)=3.0D0/128.0D0

MatrixFourth(85,10)=sqrt(3.0D0)/128.0D0

MatrixFourth(85,11)=0.0D0

MatrixFourth(85,12)=3.0D0/(64.0D0*sqrt(5.0D0))

MatrixFourth(85,13)=0.0D0

MatrixFourth(85,14)=sqrt(3.0D0/5.0D0)/64.0D0

MatrixFourth(85,15)=0.0D0

MatrixFourth(86,1)=-(sqrt(3.0D0)/128.0D0)

MatrixFourth(86,2)=3.0D0/128.0D0

MatrixFourth(86,3)=0.0D0

MatrixFourth(86,4)=-(sqrt(3.0D0)/128.0D0)

MatrixFourth(86,5)=0.0D0

MatrixFourth(86,6)=3.0D0/128.0D0

MatrixFourth(86,7)=0.0D0

MatrixFourth(86,8)=0.0D0

MatrixFourth(86,9)=-(sqrt(3.0D0)/128.0D0)

MatrixFourth(86,10)=3.0D0/128.0D0

MatrixFourth(86,11)=0.0D0

MatrixFourth(86,12)=-(sqrt(3.0D0/5.0D0)/64.0D0)

MatrixFourth(86,13)=0.0D0

MatrixFourth(86,14)=3.0D0/(64.0D0*sqrt(5.0D0))

MatrixFourth(86,15)=0.0D0

MatrixFourth(87,1)=-(sqrt(3.0D0)/128.0D0)

MatrixFourth(87,2)=-(5.0D0/128.0D0)

MatrixFourth(87,3)=0.0D0

MatrixFourth(87,4)=-(sqrt(3.0D0)/128.0D0)

MatrixFourth(87,5)=0.0D0

MatrixFourth(87,6)=3.0D0/128.0D0

MatrixFourth(87,7)=0.0D0

MatrixFourth(87,8)=0.0D0

MatrixFourth(87,9)=-(sqrt(3.0D0)/128.0D0)

MatrixFourth(87,10)=-(5.0D0/128.0D0)

MatrixFourth(87,11)=0.0D0

MatrixFourth(87,12)=-(sqrt(3.0D0/5.0D0)/64.0D0)

MatrixFourth(87,13)=0.0D0

MatrixFourth(87,14)=-(sqrt(5.0D0)/64.0D0)

MatrixFourth(87,15)=0.0D0

MatrixFourth(88,1)=-(3.0D0/128.0D0)

MatrixFourth(88,2)=-(sqrt(3.0D0)/128.0D0)

MatrixFourth(88,3)=0.0D0

MatrixFourth(88,4)=-(3.0D0/128.0D0)

MatrixFourth(88,5)=0.0D0

MatrixFourth(88,6)=-(sqrt(3.0D0)/128.0D0)

MatrixFourth(88,7)=0.0D0

MatrixFourth(88,8)=0.0D0

MatrixFourth(88,9)=-(3.0D0/128.0D0)

MatrixFourth(88,10)=-(sqrt(3.0D0)/128.0D0)

MatrixFourth(88,11)=0.0D0

MatrixFourth(88,12)=-(3.0D0/(64.0D0*sqrt(5.0D0)))

MatrixFourth(88,13)=0.0D0

MatrixFourth(88,14)=-(sqrt(3.0D0/5.0D0)/64.0D0)

MatrixFourth(88,15)=0.0D0

MatrixFourth(89,1)=0.0D0

MatrixFourth(89,2)=0.0D0

MatrixFourth(89,3)=-(1.0D0/64.0D0)

MatrixFourth(89,4)=0.0D0

MatrixFourth(89,5)=0.0D0

MatrixFourth(89,6)=0.0D0

MatrixFourth(89,7)=3.0D0/64.0D0

MatrixFourth(89,8)=(9.0D0*sqrt(3.0D0/35.0D0))/64.0D0

MatrixFourth(89,9)=0.0D0

MatrixFourth(89,10)=0.0D0

MatrixFourth(89,11)=-(1.0D0/64.0D0)

MatrixFourth(89,12)=0.0D0

MatrixFourth(89,13)=0.0D0

MatrixFourth(89,14)=0.0D0

MatrixFourth(89,15)=-(1.0D0/(32.0D0*sqrt(7.0D0)))

MatrixFourth(90,1)=0.0D0

MatrixFourth(90,2)=0.0D0

MatrixFourth(90,3)=sqrt(3.0D0)/64.0D0

MatrixFourth(90,4)=0.0D0

MatrixFourth(90,5)=0.0D0

MatrixFourth(90,6)=0.0D0

MatrixFourth(90,7)=sqrt(3.0D0)/64.0D0

MatrixFourth(90,8)=9.0D0/(64.0D0*sqrt(35.0D0))

MatrixFourth(90,9)=0.0D0

MatrixFourth(90,10)=0.0D0

MatrixFourth(90,11)=sqrt(3.0D0)/64.0D0

MatrixFourth(90,12)=0.0D0

MatrixFourth(90,13)=0.0D0

MatrixFourth(90,14)=0.0D0

MatrixFourth(90,15)=sqrt(3.0D0/7.0D0)/32.0D0


End Subroutine







Subroutine DefineSixth(MatrixSixth)

Implicit none

Double precision:: MatrixSixth(258,26)


MatrixSixth(1,1)=-(63.0D0/640.0D0)
MatrixSixth(1,2)=-((21.0D0*sqrt(3.0D0)/640.0D0))
MatrixSixth(1,3)=0.0D0
MatrixSixth(1,4)=-(21.0D0/128.0D0)
MatrixSixth(1,5)=0.0D0
MatrixSixth(1,6)=(21.0D0*sqrt(3.0D0)/640.0D0)
MatrixSixth(1,7)=0.0D0
MatrixSixth(1,8)=0.0D0
MatrixSixth(1,9)=-(63.0D0/640.0D0)
MatrixSixth(1,10)=-((21.0D0*sqrt(3.0D0)/640.0D0))
MatrixSixth(1,11)=0.0D0
MatrixSixth(1,12)=-(63.0D0/(320.0D0*sqrt(5.0D0)))
MatrixSixth(1,13)=0.0D0
MatrixSixth(1,14)=-((21.0D0*sqrt(3.0D0/5.0D0)/320.0D0))
MatrixSixth(1,15)=0.0D0
MatrixSixth(1,16)=0.0D0
MatrixSixth(1,17)=0.0D0
MatrixSixth(1,18)=-(21.0D0/128.0D0)
MatrixSixth(1,19)=0.0D0
MatrixSixth(1,20)=(21.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(1,21)=0.0D0
MatrixSixth(1,22)=0.0D0
MatrixSixth(1,23)=-((9.0D0*sqrt(21.0D0))/320.0D0)
MatrixSixth(1,24)=0.0D0
MatrixSixth(1,25)=(27.0D0*sqrt(7.0D0))/1600.0D0
MatrixSixth(1,26)=0.0D0
MatrixSixth(2,1)=(21.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(2,2)=-(63.0D0/640.0D0)
MatrixSixth(2,3)=0.0D0
MatrixSixth(2,4)=-((21.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(2,5)=0.0D0
MatrixSixth(2,6)=63.0D0/640.0D0
MatrixSixth(2,7)=0.0D0
MatrixSixth(2,8)=0.0D0
MatrixSixth(2,9)=(21.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(2,10)=-(63.0D0/640.0D0)
MatrixSixth(2,11)=0.0D0
MatrixSixth(2,12)=(21.0D0*sqrt(3.0D0/5.0D0))/320.0D0
MatrixSixth(2,13)=0.0D0
MatrixSixth(2,14)=-(63.0D0/(320.0D0*sqrt(5.0D0)))
MatrixSixth(2,15)=0.0D0
MatrixSixth(2,16)=0.0D0
MatrixSixth(2,17)=0.0D0
MatrixSixth(2,18)=-((21.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(2,19)=0.0D0
MatrixSixth(2,20)=63.0D0/640.0D0
MatrixSixth(2,21)=0.0D0
MatrixSixth(2,22)=0.0D0
MatrixSixth(2,23)=-((27.0D0*sqrt(7.0D0))/1600.0D0)
MatrixSixth(2,24)=0.0D0
MatrixSixth(2,25)=(27.0D0*sqrt(21.0D0))/1600.0D0
MatrixSixth(2,26)=0.0D0
MatrixSixth(3,1)=(7.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(3,2)=7.0D0/128.0D0
MatrixSixth(3,3)=21.0D0/(320.0D0*sqrt(5.0D0))
MatrixSixth(3,4)=-((7.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(3,5)=0.0D0
MatrixSixth(3,6)=21.0D0/640.0D0
MatrixSixth(3,7)=63.0D0/(320.0D0*sqrt(5.0D0))
MatrixSixth(3,8)=(27.0D0*sqrt(21.0D0))/1600.0D0
MatrixSixth(3,9)=(7.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(3,10)=7.0D0/128.0D0
MatrixSixth(3,11)=21.0D0/(320.0D0*sqrt(5.0D0))
MatrixSixth(3,12)=(7.0D0*sqrt(3.0D0/5.0D0))/320.0D0
MatrixSixth(3,13)=0.0D0
MatrixSixth(3,14)=7.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(3,15)=21.0D0/(320.0D0*sqrt(5.0D0))
MatrixSixth(3,16)=(3.0D0*sqrt(7.0D0/5.0D0))/160.0D0
MatrixSixth(3,17)=9.0D0/400.0D0
MatrixSixth(3,18)=-((7.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(3,19)=0.0D0
MatrixSixth(3,20)=21.0D0/640.0D0
MatrixSixth(3,21)=63.0D0/(320.0D0*sqrt(5.0D0))
MatrixSixth(3,22)=(27.0D0*sqrt(21.0D0))/1600.0D0
MatrixSixth(3,23)=-((9.0D0*sqrt(7.0D0))/1600.0D0)
MatrixSixth(3,24)=0.0D0
MatrixSixth(3,25)=(9.0D0*sqrt(21.0D0))/1600.0D0
MatrixSixth(3,26)=(27.0D0*sqrt(7.0D0/10.0D0))/400.0D0
MatrixSixth(4,1)=21.0D0/640.0D0
MatrixSixth(4,2)=(7.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(4,3)=-((21.0D0*sqrt(3.0D0/5.0D0))/320.0D0)
MatrixSixth(4,4)=-(21.0D0/640.0D0)
MatrixSixth(4,5)=0.0D0
MatrixSixth(4,6)=-((7.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(4,7)=(21.0D0*sqrt(3.0D0/5.0D0))/320.0D0
MatrixSixth(4,8)=(27.0D0*sqrt(7.0D0))/1600.0D0
MatrixSixth(4,9)=21.0D0/640.0D0
MatrixSixth(4,10)=(7.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(4,11)=-((21.0D0*sqrt(3.0D0/5.0D0))/320.0D0)
MatrixSixth(4,12)=21.0D0/(320.0D0*sqrt(5.0D0))
MatrixSixth(4,13)=0.0D0
MatrixSixth(4,14)=(7.0D0*sqrt(3.0D0/5.0D0))/320.0D0
MatrixSixth(4,15)=-((21.0D0*sqrt(3.0D0/5.0D0))/320.0D0)
MatrixSixth(4,16)=-((3.0D0*sqrt(21.0D0/5.0D0))/160.0D0)
MatrixSixth(4,17)=-((9.0D0*sqrt(3.0D0))/400.0D0)
MatrixSixth(4,18)=-(21.0D0/640.0D0)
MatrixSixth(4,19)=0.0D0
MatrixSixth(4,20)=-((7.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(4,21)=(21.0D0*sqrt(3.0D0/5.0D0))/320.0D0
MatrixSixth(4,22)=(27.0D0*sqrt(7.0D0))/1600.0D0
MatrixSixth(4,23)=-((9.0D0*sqrt(21.0D0))/1600.0D0)
MatrixSixth(4,24)=0.0D0
MatrixSixth(4,25)=-((9.0D0*sqrt(7.0D0))/1600.0D0)
MatrixSixth(4,26)=(9.0D0*sqrt(21.0D0/10.0D0))/400.0D0
MatrixSixth(5,1)=21.0D0/640.0D0
MatrixSixth(5,2)=(7.0D0*sqrt(3.0D0))/128.0D0
MatrixSixth(5,3)=-((21.0D0*sqrt(3.0D0/5.0D0))/640.0D0)
MatrixSixth(5,4)=-(21.0D0/640.0D0)
MatrixSixth(5,5)=0.0D0
MatrixSixth(5,6)=(21.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(5,7)=-((63.0D0*sqrt(3.0D0/5.0D0))/640.0D0)
MatrixSixth(5,8)=-((81.0D0*sqrt(7.0D0))/3200.0D0)
MatrixSixth(5,9)=21.0D0/640.0D0
MatrixSixth(5,10)=(7.0D0*sqrt(3.0D0))/128.0D0
MatrixSixth(5,11)=-((21.0D0*sqrt(3.0D0/5.0D0))/640.0D0)
MatrixSixth(5,12)=21.0D0/(320.0D0*sqrt(5.0D0))
MatrixSixth(5,13)=0.0D0
MatrixSixth(5,14)=(7.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(5,15)=-((21.0D0*sqrt(3.0D0/5.0D0))/640.0D0)
MatrixSixth(5,16)=-((3.0D0*sqrt(21.0D0/5.0D0))/320.0D0)
MatrixSixth(5,17)=-((9.0D0*sqrt(3.0D0))/800.0D0)
MatrixSixth(5,18)=-(21.0D0/640.0D0)
MatrixSixth(5,19)=0.0D0
MatrixSixth(5,20)=(21.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(5,21)=-((63.0D0*sqrt(3.0D0/5.0D0))/640.0D0)
MatrixSixth(5,22)=-((81.0D0*sqrt(7.0D0))/3200.0D0)
MatrixSixth(5,23)=-((9.0D0*sqrt(21.0D0))/1600.0D0)
MatrixSixth(5,24)=0.0D0
MatrixSixth(5,25)=(27.0D0*sqrt(7.0D0))/1600.0D0
MatrixSixth(5,26)=-((27.0D0*sqrt(21.0D0/10.0D0))/800.0D0)
MatrixSixth(6,1)=(21.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(6,2)=21.0D0/640.0D0
MatrixSixth(6,3)=63.0D0/(640.0D0*sqrt(5.0D0))
MatrixSixth(6,4)=-((21.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(6,5)=0.0D0
MatrixSixth(6,6)=-(21.0D0/640.0D0)
MatrixSixth(6,7)=-(63.0D0/(640.0D0*sqrt(5.0D0)))
MatrixSixth(6,8)=-((27.0D0*sqrt(21.0D0))/3200.0D0)
MatrixSixth(6,9)=(21.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(6,10)=21.0D0/640.0D0
MatrixSixth(6,11)=63.0D0/(640.0D0*sqrt(5.0D0))
MatrixSixth(6,12)=(21.0D0*sqrt(3.0D0/5.0D0))/320.0D0
MatrixSixth(6,13)=0.0D0
MatrixSixth(6,14)=21.0D0/(320.0D0*sqrt(5.0D0))
MatrixSixth(6,15)=63.0D0/(640.0D0*sqrt(5.0D0))
MatrixSixth(6,16)=(9.0D0*sqrt(7.0D0/5.0D0))/320.0D0
MatrixSixth(6,17)=27.0D0/800.0D0
MatrixSixth(6,18)=-((21.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(6,19)=0.0D0
MatrixSixth(6,20)=-(21.0D0/640.0D0)
MatrixSixth(6,21)=-(63.0D0/(640.0D0*sqrt(5.0D0)))
MatrixSixth(6,22)=-((27.0D0*sqrt(21.0D0))/3200.0D0)
MatrixSixth(6,23)=-((27.0D0*sqrt(7.0D0))/1600.0D0)
MatrixSixth(6,24)=0.0D0
MatrixSixth(6,25)=-((9.0D0*sqrt(21.0D0))/1600.0D0)
MatrixSixth(6,26)=-((27.0D0*sqrt(7.0D0/10.0D0))/800.0D0)
MatrixSixth(7,1)=(7.0D0*sqrt(3.0D0/5.0D0))/128.0D0
MatrixSixth(7,2)=(7.0D0*sqrt(5.0D0))/128.0D0
MatrixSixth(7,3)=21.0D0/3200.0D0
MatrixSixth(7,4)=-((7.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(7,5)=0.0D0
MatrixSixth(7,6)=21.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(7,7)=63.0D0/3200.0D0
MatrixSixth(7,8)=(27.0D0*sqrt(21.0D0/5.0D0))/3200.0D0
MatrixSixth(7,9)=(7.0D0*sqrt(3.0D0/5.0D0))/128.0D0
MatrixSixth(7,10)=(7.0D0*sqrt(5.0D0))/128.0D0
MatrixSixth(7,11)=21.0D0/3200.0D0
MatrixSixth(7,12)=(7.0D0*sqrt(3.0D0))/320.0D0
MatrixSixth(7,13)=0.0D0
MatrixSixth(7,14)=7.0D0/64.0D0
MatrixSixth(7,15)=21.0D0/3200.0D0
MatrixSixth(7,16)=(3.0D0*sqrt(7.0D0))/1600.0D0
MatrixSixth(7,17)=9.0D0/(800.0D0*sqrt(5.0D0))
MatrixSixth(7,18)=-((7.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(7,19)=0.0D0
MatrixSixth(7,20)=21.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(7,21)=63.0D0/3200.0D0
MatrixSixth(7,22)=(27.0D0*sqrt(21.0D0/5.0D0))/3200.0D0
MatrixSixth(7,23)=-((9.0D0*sqrt(7.0D0/5.0D0))/320.0D0)
MatrixSixth(7,24)=0.0D0
MatrixSixth(7,25)=(9.0D0*sqrt(21.0D0/5.0D0))/320.0D0
MatrixSixth(7,26)=(27.0D0*sqrt(7.0D0/2.0D0))/4000.0D0
MatrixSixth(8,1)=21.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(8,2)=(7.0D0*sqrt(3.0D0/5.0D0))/128.0D0
MatrixSixth(8,3)=-((21.0D0*sqrt(3.0D0))/3200.0D0)
MatrixSixth(8,4)=-(21.0D0/(128.0D0*sqrt(5.0D0)))
MatrixSixth(8,5)=0.0D0
MatrixSixth(8,6)=-((7.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(8,7)=(21.0D0*sqrt(3.0D0))/3200.0D0
MatrixSixth(8,8)=(27.0D0*sqrt(7.0D0/5.0D0))/3200.0D0
MatrixSixth(8,9)=21.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(8,10)=(7.0D0*sqrt(3.0D0/5.0D0))/128.0D0
MatrixSixth(8,11)=-((21.0D0*sqrt(3.0D0))/3200.0D0)
MatrixSixth(8,12)=21.0D0/320.0D0
MatrixSixth(8,13)=0.0D0
MatrixSixth(8,14)=(7.0D0*sqrt(3.0D0))/320.0D0
MatrixSixth(8,15)=-((21.0D0*sqrt(3.0D0))/3200.0D0)
MatrixSixth(8,16)=-((3.0D0*sqrt(21.0D0))/1600.0D0)
MatrixSixth(8,17)=-((9.0D0*sqrt(3.0D0/5.0D0))/800.0D0)
MatrixSixth(8,18)=-(21.0D0/(128.0D0*sqrt(5.0D0)))
MatrixSixth(8,19)=0.0D0
MatrixSixth(8,20)=-((7.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(8,21)=(21.0D0*sqrt(3.0D0))/3200.0D0
MatrixSixth(8,22)=(27.0D0*sqrt(7.0D0/5.0D0))/3200.0D0
MatrixSixth(8,23)=-((9.0D0*sqrt(21.0D0/5.0D0))/320.0D0)
MatrixSixth(8,24)=0.0D0
MatrixSixth(8,25)=-((9.0D0*sqrt(7.0D0/5.0D0))/320.0D0)
MatrixSixth(8,26)=(9.0D0*sqrt(21.0D0/2.0D0))/4000.0D0
MatrixSixth(9,1)=-(sqrt(7.0D0/3.0D0)/64.0D0)
MatrixSixth(9,2)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(9,3)=0.0D0
MatrixSixth(9,4)=-((5.0D0*sqrt(7.0D0/3.0D0))/192.0D0)
MatrixSixth(9,5)=0.0D0
MatrixSixth(9,6)=sqrt(7.0D0)/192.0D0
MatrixSixth(9,7)=0.0D0
MatrixSixth(9,8)=0.0D0
MatrixSixth(9,9)=-(sqrt(7.0D0/3.0D0)/64.0D0)
MatrixSixth(9,10)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(9,11)=0.0D0
MatrixSixth(9,12)=-(sqrt(7.0D0/15.0D0)/32.0D0)
MatrixSixth(9,13)=0.0D0
MatrixSixth(9,14)=-(sqrt(7.0D0/5.0D0)/96.0D0)
MatrixSixth(9,15)=0.0D0
MatrixSixth(9,16)=0.0D0
MatrixSixth(9,17)=0.0D0
MatrixSixth(9,18)=-((5.0D0*sqrt(7.0D0/3.0D0))/192.0D0)
MatrixSixth(9,19)=0.0D0
MatrixSixth(9,20)=sqrt(7.0D0)/192.0D0
MatrixSixth(9,21)=0.0D0
MatrixSixth(9,22)=0.0D0
MatrixSixth(9,23)=-(1.0D0/32.0D0)
MatrixSixth(9,24)=0.0D0
MatrixSixth(9,25)=sqrt(3.0D0)/160.0D0
MatrixSixth(9,26)=0.0D0
MatrixSixth(10,1)=sqrt(7.0D0)/192.0D0
MatrixSixth(10,2)=-(sqrt(7.0D0/3.0D0)/64.0D0)
MatrixSixth(10,3)=0.0D0
MatrixSixth(10,4)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(10,5)=0.0D0
MatrixSixth(10,6)=sqrt(7.0D0/3.0D0)/64.0D0
MatrixSixth(10,7)=0.0D0
MatrixSixth(10,8)=0.0D0
MatrixSixth(10,9)=sqrt(7.0D0)/192.0D0
MatrixSixth(10,10)=-(sqrt(7.0D0/3.0D0)/64.0D0)
MatrixSixth(10,11)=0.0D0
MatrixSixth(10,12)=sqrt(7.0D0/5.0D0)/96.0D0
MatrixSixth(10,13)=0.0D0
MatrixSixth(10,14)=-(sqrt(7.0D0/15.0D0)/32.0D0)
MatrixSixth(10,15)=0.0D0
MatrixSixth(10,16)=0.0D0
MatrixSixth(10,17)=0.0D0
MatrixSixth(10,18)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(10,19)=0.0D0
MatrixSixth(10,20)=sqrt(7.0D0/3.0D0)/64.0D0
MatrixSixth(10,21)=0.0D0
MatrixSixth(10,22)=0.0D0
MatrixSixth(10,23)=-(sqrt(3.0D0)/160.0D0)
MatrixSixth(10,24)=0.0D0
MatrixSixth(10,25)=3.0D0/160.0D0
MatrixSixth(10,26)=0.0D0
MatrixSixth(11,1)=0.0D0
MatrixSixth(11,2)=0.0D0
MatrixSixth(11,3)=(3.0D0*sqrt(21.0D0/5.0D0))/160.0D0
MatrixSixth(11,4)=0.0D0
MatrixSixth(11,5)=0.0D0
MatrixSixth(11,6)=0.0D0
MatrixSixth(11,7)=(9.0D0*sqrt(21.0D0/5.0D0))/160.0D0
MatrixSixth(11,8)=81.0D0/800.0D0
MatrixSixth(11,9)=0.0D0
MatrixSixth(11,10)=0.0D0
MatrixSixth(11,11)=(3.0D0*sqrt(21.0D0/5.0D0))/160.0D0
MatrixSixth(11,12)=0.0D0
MatrixSixth(11,13)=0.0D0
MatrixSixth(11,14)=0.0D0
MatrixSixth(11,15)=(3.0D0*sqrt(21.0D0/5.0D0))/160.0D0
MatrixSixth(11,16)=(3.0D0*sqrt(3.0D0/5.0D0))/80.0D0
MatrixSixth(11,17)=(9.0D0*sqrt(3.0D0/7.0D0))/200.0D0
MatrixSixth(11,18)=0.0D0
MatrixSixth(11,19)=0.0D0
MatrixSixth(11,20)=0.0D0
MatrixSixth(11,21)=(9.0D0*sqrt(21.0D0/5.0D0))/160.0D0
MatrixSixth(11,22)=81.0D0/800.0D0
MatrixSixth(11,23)=0.0D0
MatrixSixth(11,24)=0.0D0
MatrixSixth(11,25)=0.0D0
MatrixSixth(11,26)=(27.0D0*sqrt(3.0D0/10.0D0))/200.0D0
MatrixSixth(12,1)=0.0D0
MatrixSixth(12,2)=0.0D0
MatrixSixth(12,3)=-((9.0D0*sqrt(7.0D0/5.0D0))/160.0D0)
MatrixSixth(12,4)=0.0D0
MatrixSixth(12,5)=0.0D0
MatrixSixth(12,6)=0.0D0
MatrixSixth(12,7)=(9.0D0*sqrt(7.0D0/5.0D0))/160.0D0
MatrixSixth(12,8)=(27.0D0*sqrt(3.0D0))/800.0D0
MatrixSixth(12,9)=0.0D0
MatrixSixth(12,10)=0.0D0
MatrixSixth(12,11)=-((9.0D0*sqrt(7.0D0/5.0D0))/160.0D0)
MatrixSixth(12,12)=0.0D0
MatrixSixth(12,13)=0.0D0
MatrixSixth(12,14)=0.0D0
MatrixSixth(12,15)=-((9.0D0*sqrt(7.0D0/5.0D0))/160.0D0)
MatrixSixth(12,16)=-(9.0D0/(80.0D0*sqrt(5.0D0)))
MatrixSixth(12,17)=-(27.0D0/(200.0D0*sqrt(7.0D0)))
MatrixSixth(12,18)=0.0D0
MatrixSixth(12,19)=0.0D0
MatrixSixth(12,20)=0.0D0
MatrixSixth(12,21)=(9.0D0*sqrt(7.0D0/5.0D0))/160.0D0
MatrixSixth(12,22)=(27.0D0*sqrt(3.0D0))/800.0D0
MatrixSixth(12,23)=0.0D0
MatrixSixth(12,24)=0.0D0
MatrixSixth(12,25)=0.0D0
MatrixSixth(12,26)=27.0D0/(200.0D0*sqrt(10.0D0))
MatrixSixth(13,1)=sqrt(5.0D0/3.0D0)/192.0D0
MatrixSixth(13,2)=(5.0D0*sqrt(5.0D0))/576.0D0
MatrixSixth(13,3)=1.0D0/240.0D0
MatrixSixth(13,4)=-(sqrt(5.0D0/3.0D0)/192.0D0)
MatrixSixth(13,5)=0.0D0
MatrixSixth(13,6)=sqrt(5.0D0)/192.0D0
MatrixSixth(13,7)=1.0D0/80.0D0
MatrixSixth(13,8)=(3.0D0*sqrt(3.0D0/35.0D0))/80.0D0
MatrixSixth(13,9)=sqrt(5.0D0/3.0D0)/192.0D0
MatrixSixth(13,10)=(5.0D0*sqrt(5.0D0))/576.0D0
MatrixSixth(13,11)=1.0D0/240.0D0
MatrixSixth(13,12)=1.0D0/(96.0D0*sqrt(3.0D0))
MatrixSixth(13,13)=0.0D0
MatrixSixth(13,14)=5.0D0/288.0D0
MatrixSixth(13,15)=1.0D0/240.0D0
MatrixSixth(13,16)=1.0D0/(120.0D0*sqrt(7.0D0))
MatrixSixth(13,17)=1.0D0/(140.0D0*sqrt(5.0D0))
MatrixSixth(13,18)=-(sqrt(5.0D0/3.0D0)/192.0D0)
MatrixSixth(13,19)=0.0D0
MatrixSixth(13,20)=sqrt(5.0D0)/192.0D0
MatrixSixth(13,21)=1.0D0/80.0D0
MatrixSixth(13,22)=(3.0D0*sqrt(3.0D0/35.0D0))/80.0D0
MatrixSixth(13,23)=-(1.0D0/(32.0D0*sqrt(35.0D0)))
MatrixSixth(13,24)=0.0D0
MatrixSixth(13,25)=sqrt(3.0D0/35.0D0)/32.0D0
MatrixSixth(13,26)=3.0D0/(100.0D0*sqrt(14.0D0))
MatrixSixth(14,1)=sqrt(5.0D0)/192.0D0
MatrixSixth(14,2)=sqrt(5.0D0/3.0D0)/192.0D0
MatrixSixth(14,3)=-(1.0D0/(80.0D0*sqrt(3.0D0)))
MatrixSixth(14,4)=-(sqrt(5.0D0)/192.0D0)
MatrixSixth(14,5)=0.0D0
MatrixSixth(14,6)=-(sqrt(5.0D0/3.0D0)/192.0D0)
MatrixSixth(14,7)=1.0D0/(80.0D0*sqrt(3.0D0))
MatrixSixth(14,8)=3.0D0/(80.0D0*sqrt(35.0D0))
MatrixSixth(14,9)=sqrt(5.0D0)/192.0D0
MatrixSixth(14,10)=sqrt(5.0D0/3.0D0)/192.0D0
MatrixSixth(14,11)=-(1.0D0/(80.0D0*sqrt(3.0D0)))
MatrixSixth(14,12)=1.0D0/96.0D0
MatrixSixth(14,13)=0.0D0
MatrixSixth(14,14)=1.0D0/(96.0D0*sqrt(3.0D0))
MatrixSixth(14,15)=-(1.0D0/(80.0D0*sqrt(3.0D0)))
MatrixSixth(14,16)=-(1.0D0/(40.0D0*sqrt(21.0D0)))
MatrixSixth(14,17)=-(sqrt(3.0D0/5.0D0)/140.0D0)
MatrixSixth(14,18)=-(sqrt(5.0D0)/192.0D0)
MatrixSixth(14,19)=0.0D0
MatrixSixth(14,20)=-(sqrt(5.0D0/3.0D0)/192.0D0)
MatrixSixth(14,21)=1.0D0/(80.0D0*sqrt(3.0D0))
MatrixSixth(14,22)=3.0D0/(80.0D0*sqrt(35.0D0))
MatrixSixth(14,23)=-(sqrt(3.0D0/35.0D0)/32.0D0)
MatrixSixth(14,24)=0.0D0
MatrixSixth(14,25)=-(1.0D0/(32.0D0*sqrt(35.0D0)))
MatrixSixth(14,26)=sqrt(3.0D0/14.0D0)/100.0D0
MatrixSixth(15,1)=sqrt(7.0D0/3.0D0)/192.0D0
MatrixSixth(15,2)=(5.0D0*sqrt(7.0D0))/576.0D0
MatrixSixth(15,3)=-(sqrt(7.0D0/5.0D0)/192.0D0)
MatrixSixth(15,4)=-(sqrt(7.0D0/3.0D0)/192.0D0)
MatrixSixth(15,5)=0.0D0
MatrixSixth(15,6)=sqrt(7.0D0)/192.0D0
MatrixSixth(15,7)=-(sqrt(7.0D0/5.0D0)/64.0D0)
MatrixSixth(15,8)=-((3.0D0*sqrt(3.0D0))/320.0D0)
MatrixSixth(15,9)=sqrt(7.0D0/3.0D0)/192.0D0
MatrixSixth(15,10)=(5.0D0*sqrt(7.0D0))/576.0D0
MatrixSixth(15,11)=-(sqrt(7.0D0/5.0D0)/192.0D0)
MatrixSixth(15,12)=sqrt(7.0D0/15.0D0)/96.0D0
MatrixSixth(15,13)=0.0D0
MatrixSixth(15,14)=sqrt(35.0D0)/288.0D0
MatrixSixth(15,15)=-(sqrt(7.0D0/5.0D0)/192.0D0)
MatrixSixth(15,16)=-(1.0D0/(96.0D0*sqrt(5.0D0)))
MatrixSixth(15,17)=-(1.0D0/(80.0D0*sqrt(7.0D0)))
MatrixSixth(15,18)=-(sqrt(7.0D0/3.0D0)/192.0D0)
MatrixSixth(15,19)=0.0D0
MatrixSixth(15,20)=sqrt(7.0D0)/192.0D0
MatrixSixth(15,21)=-(sqrt(7.0D0/5.0D0)/64.0D0)
MatrixSixth(15,22)=-((3.0D0*sqrt(3.0D0))/320.0D0)
MatrixSixth(15,23)=-(1.0D0/160.0D0)
MatrixSixth(15,24)=0.0D0
MatrixSixth(15,25)=sqrt(3.0D0)/160.0D0
MatrixSixth(15,26)=-(3.0D0/(80.0D0*sqrt(10.0D0)))
MatrixSixth(16,1)=sqrt(7.0D0)/192.0D0
MatrixSixth(16,2)=sqrt(7.0D0/3.0D0)/192.0D0
MatrixSixth(16,3)=sqrt(7.0D0/15.0D0)/64.0D0
MatrixSixth(16,4)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(16,5)=0.0D0
MatrixSixth(16,6)=-(sqrt(7.0D0/3.0D0)/192.0D0)
MatrixSixth(16,7)=-(sqrt(7.0D0/15.0D0)/64.0D0)
MatrixSixth(16,8)=-(3.0D0/320.0D0)
MatrixSixth(16,9)=sqrt(7.0D0)/192.0D0
MatrixSixth(16,10)=sqrt(7.0D0/3.0D0)/192.0D0
MatrixSixth(16,11)=sqrt(7.0D0/15.0D0)/64.0D0
MatrixSixth(16,12)=sqrt(7.0D0/5.0D0)/96.0D0
MatrixSixth(16,13)=0.0D0
MatrixSixth(16,14)=sqrt(7.0D0/15.0D0)/96.0D0
MatrixSixth(16,15)=sqrt(7.0D0/15.0D0)/64.0D0
MatrixSixth(16,16)=1.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(16,17)=sqrt(3.0D0/7.0D0)/80.0D0
MatrixSixth(16,18)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(16,19)=0.0D0
MatrixSixth(16,20)=-(sqrt(7.0D0/3.0D0)/192.0D0)
MatrixSixth(16,21)=-(sqrt(7.0D0/15.0D0)/64.0D0)
MatrixSixth(16,22)=-(3.0D0/320.0D0)
MatrixSixth(16,23)=-(sqrt(3.0D0)/160.0D0)
MatrixSixth(16,24)=0.0D0
MatrixSixth(16,25)=-(1.0D0/160.0D0)
MatrixSixth(16,26)=-(sqrt(3.0D0/10.0D0)/80.0D0)
MatrixSixth(17,1)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(17,2)=5.0D0/192.0D0
MatrixSixth(17,3)=1.0D0/(192.0D0*sqrt(5.0D0))
MatrixSixth(17,4)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(17,5)=0.0D0
MatrixSixth(17,6)=1.0D0/64.0D0
MatrixSixth(17,7)=1.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(17,8)=(3.0D0*sqrt(3.0D0/7.0D0))/320.0D0
MatrixSixth(17,9)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(17,10)=5.0D0/192.0D0
MatrixSixth(17,11)=1.0D0/(192.0D0*sqrt(5.0D0))
MatrixSixth(17,12)=1.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(17,13)=0.0D0
MatrixSixth(17,14)=sqrt(5.0D0)/96.0D0
MatrixSixth(17,15)=1.0D0/(192.0D0*sqrt(5.0D0))
MatrixSixth(17,16)=1.0D0/(96.0D0*sqrt(35.0D0))
MatrixSixth(17,17)=1.0D0/560.0D0
MatrixSixth(17,18)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(17,19)=0.0D0
MatrixSixth(17,20)=1.0D0/64.0D0
MatrixSixth(17,21)=1.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(17,22)=(3.0D0*sqrt(3.0D0/7.0D0))/320.0D0
MatrixSixth(17,23)=-(3.0D0/(160.0D0*sqrt(7.0D0)))
MatrixSixth(17,24)=0.0D0
MatrixSixth(17,25)=(3.0D0*sqrt(3.0D0/7.0D0))/160.0D0
MatrixSixth(17,26)=3.0D0/(80.0D0*sqrt(70.0D0))
MatrixSixth(18,1)=1.0D0/64.0D0
MatrixSixth(18,2)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(18,3)=-(1.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(18,4)=-(1.0D0/64.0D0)
MatrixSixth(18,5)=0.0D0
MatrixSixth(18,6)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(18,7)=1.0D0/(64.0D0*sqrt(15.0D0))
MatrixSixth(18,8)=3.0D0/(320.0D0*sqrt(7.0D0))
MatrixSixth(18,9)=1.0D0/64.0D0
MatrixSixth(18,10)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(18,11)=-(1.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(18,12)=1.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(18,13)=0.0D0
MatrixSixth(18,14)=1.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(18,15)=-(1.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(18,16)=-(1.0D0/(32.0D0*sqrt(105.0D0)))
MatrixSixth(18,17)=-(sqrt(3.0D0)/560.0D0)
MatrixSixth(18,18)=-(1.0D0/64.0D0)
MatrixSixth(18,19)=0.0D0
MatrixSixth(18,20)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(18,21)=1.0D0/(64.0D0*sqrt(15.0D0))
MatrixSixth(18,22)=3.0D0/(320.0D0*sqrt(7.0D0))
MatrixSixth(18,23)=-((3.0D0*sqrt(3.0D0/7.0D0))/160.0D0)
MatrixSixth(18,24)=0.0D0
MatrixSixth(18,25)=-(3.0D0/(160.0D0*sqrt(7.0D0)))
MatrixSixth(18,26)=sqrt(3.0D0/70.0D0)/80.0D0
MatrixSixth(19,1)=21.0D0/256.0D0
MatrixSixth(19,2)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(19,3)=0.0D0
MatrixSixth(19,4)=35.0D0/256.0D0
MatrixSixth(19,5)=0.0D0
MatrixSixth(19,6)=-((7.0D0*sqrt(3.0D0))/256.0D0)
MatrixSixth(19,7)=0.0D0
MatrixSixth(19,8)=0.0D0
MatrixSixth(19,9)=21.0D0/256.0D0
MatrixSixth(19,10)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(19,11)=0.0D0
MatrixSixth(19,12)=21.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(19,13)=0.0D0
MatrixSixth(19,14)=(7.0D0*sqrt(3.0D0/5.0D0))/128.0D0
MatrixSixth(19,15)=0.0D0
MatrixSixth(19,16)=0.0D0
MatrixSixth(19,17)=0.0D0
MatrixSixth(19,18)=35.0D0/256.0D0
MatrixSixth(19,19)=0.0D0
MatrixSixth(19,20)=-((7.0D0*sqrt(3.0D0))/256.0D0)
MatrixSixth(19,21)=0.0D0
MatrixSixth(19,22)=0.0D0
MatrixSixth(19,23)=(3.0D0*sqrt(21.0D0))/128.0D0
MatrixSixth(19,24)=0.0D0
MatrixSixth(19,25)=-((9.0D0*sqrt(7.0D0))/640.0D0)
MatrixSixth(19,26)=0.0D0
MatrixSixth(20,1)=-((7.0D0*sqrt(3.0D0))/256.0D0)
MatrixSixth(20,2)=21.0D0/256.0D0
MatrixSixth(20,3)=0.0D0
MatrixSixth(20,4)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(20,5)=0.0D0
MatrixSixth(20,6)=-(21.0D0/256.0D0)
MatrixSixth(20,7)=0.0D0
MatrixSixth(20,8)=0.0D0
MatrixSixth(20,9)=-((7.0D0*sqrt(3.0D0))/256.0D0)
MatrixSixth(20,10)=21.0D0/256.0D0
MatrixSixth(20,11)=0.0D0
MatrixSixth(20,12)=-((7.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(20,13)=0.0D0
MatrixSixth(20,14)=21.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(20,15)=0.0D0
MatrixSixth(20,16)=0.0D0
MatrixSixth(20,17)=0.0D0
MatrixSixth(20,18)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(20,19)=0.0D0
MatrixSixth(20,20)=-(21.0D0/256.0D0)
MatrixSixth(20,21)=0.0D0
MatrixSixth(20,22)=0.0D0
MatrixSixth(20,23)=(9.0D0*sqrt(7.0D0))/640.0D0
MatrixSixth(20,24)=0.0D0
MatrixSixth(20,25)=-((9.0D0*sqrt(21.0D0))/640.0D0)
MatrixSixth(20,26)=0.0D0
MatrixSixth(21,1)=-((7.0D0*sqrt(3.0D0))/256.0D0)
MatrixSixth(21,2)=-(35.0D0/256.0D0)
MatrixSixth(21,3)=0.0D0
MatrixSixth(21,4)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(21,5)=0.0D0
MatrixSixth(21,6)=-(21.0D0/256.0D0)
MatrixSixth(21,7)=0.0D0
MatrixSixth(21,8)=0.0D0
MatrixSixth(21,9)=-((7.0D0*sqrt(3.0D0))/256.0D0)
MatrixSixth(21,10)=-(35.0D0/256.0D0)
MatrixSixth(21,11)=0.0D0
MatrixSixth(21,12)=-((7.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(21,13)=0.0D0
MatrixSixth(21,14)=-((7.0D0*sqrt(5.0D0))/128.0D0)
MatrixSixth(21,15)=0.0D0
MatrixSixth(21,16)=0.0D0
MatrixSixth(21,17)=0.0D0
MatrixSixth(21,18)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(21,19)=0.0D0
MatrixSixth(21,20)=-(21.0D0/256.0D0)
MatrixSixth(21,21)=0.0D0
MatrixSixth(21,22)=0.0D0
MatrixSixth(21,23)=(9.0D0*sqrt(7.0D0))/640.0D0
MatrixSixth(21,24)=0.0D0
MatrixSixth(21,25)=-((9.0D0*sqrt(21.0D0))/640.0D0)
MatrixSixth(21,26)=0.0D0
MatrixSixth(22,1)=-(21.0D0/256.0D0)
MatrixSixth(22,2)=-((7.0D0*sqrt(3.0D0))/256.0D0)
MatrixSixth(22,3)=0.0D0
MatrixSixth(22,4)=21.0D0/256.0D0
MatrixSixth(22,5)=0.0D0
MatrixSixth(22,6)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(22,7)=0.0D0
MatrixSixth(22,8)=0.0D0
MatrixSixth(22,9)=-(21.0D0/256.0D0)
MatrixSixth(22,10)=-((7.0D0*sqrt(3.0D0))/256.0D0)
MatrixSixth(22,11)=0.0D0
MatrixSixth(22,12)=-(21.0D0/(128.0D0*sqrt(5.0D0)))
MatrixSixth(22,13)=0.0D0
MatrixSixth(22,14)=-((7.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(22,15)=0.0D0
MatrixSixth(22,16)=0.0D0
MatrixSixth(22,17)=0.0D0
MatrixSixth(22,18)=21.0D0/256.0D0
MatrixSixth(22,19)=0.0D0
MatrixSixth(22,20)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(22,21)=0.0D0
MatrixSixth(22,22)=0.0D0
MatrixSixth(22,23)=(9.0D0*sqrt(21.0D0))/640.0D0
MatrixSixth(22,24)=0.0D0
MatrixSixth(22,25)=(9.0D0*sqrt(7.0D0))/640.0D0
MatrixSixth(22,26)=0.0D0
MatrixSixth(23,1)=0.0D0
MatrixSixth(23,2)=0.0D0
MatrixSixth(23,3)=-(21.0D0/640.0D0)
MatrixSixth(23,4)=0.0D0
MatrixSixth(23,5)=0.0D0
MatrixSixth(23,6)=0.0D0
MatrixSixth(23,7)=-(63.0D0/640.0D0)
MatrixSixth(23,8)=-((27.0D0*sqrt(21.0D0/5.0D0))/640.0D0)
MatrixSixth(23,9)=0.0D0
MatrixSixth(23,10)=0.0D0
MatrixSixth(23,11)=-(21.0D0/640.0D0)
MatrixSixth(23,12)=0.0D0
MatrixSixth(23,13)=0.0D0
MatrixSixth(23,14)=0.0D0
MatrixSixth(23,15)=-(21.0D0/640.0D0)
MatrixSixth(23,16)=-((3.0D0*sqrt(7.0D0))/320.0D0)
MatrixSixth(23,17)=-(9.0D0/(160.0D0*sqrt(5.0D0)))
MatrixSixth(23,18)=0.0D0
MatrixSixth(23,19)=0.0D0
MatrixSixth(23,20)=0.0D0
MatrixSixth(23,21)=-(63.0D0/640.0D0)
MatrixSixth(23,22)=-((27.0D0*sqrt(21.0D0/5.0D0))/640.0D0)
MatrixSixth(23,23)=0.0D0
MatrixSixth(23,24)=0.0D0
MatrixSixth(23,25)=0.0D0
MatrixSixth(23,26)=-((27.0D0*sqrt(7.0D0/2.0D0))/800.0D0)
MatrixSixth(24,1)=0.0D0
MatrixSixth(24,2)=0.0D0
MatrixSixth(24,3)=(21.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(24,4)=0.0D0
MatrixSixth(24,5)=0.0D0
MatrixSixth(24,6)=0.0D0
MatrixSixth(24,7)=-((21.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(24,8)=-((27.0D0*sqrt(7.0D0/5.0D0))/640.0D0)
MatrixSixth(24,9)=0.0D0
MatrixSixth(24,10)=0.0D0
MatrixSixth(24,11)=(21.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(24,12)=0.0D0
MatrixSixth(24,13)=0.0D0
MatrixSixth(24,14)=0.0D0
MatrixSixth(24,15)=(21.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(24,16)=(3.0D0*sqrt(21.0D0))/320.0D0
MatrixSixth(24,17)=(9.0D0*sqrt(3.0D0/5.0D0))/160.0D0
MatrixSixth(24,18)=0.0D0
MatrixSixth(24,19)=0.0D0
MatrixSixth(24,20)=0.0D0
MatrixSixth(24,21)=-((21.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(24,22)=-((27.0D0*sqrt(7.0D0/5.0D0))/640.0D0)
MatrixSixth(24,23)=0.0D0
MatrixSixth(24,24)=0.0D0
MatrixSixth(24,25)=0.0D0
MatrixSixth(24,26)=-((9.0D0*sqrt(21.0D0/2.0D0))/800.0D0)
MatrixSixth(25,1)=(3.0D0*sqrt(5.0D0))/64.0D0
MatrixSixth(25,2)=sqrt(15.0D0)/64.0D0
MatrixSixth(25,3)=0.0D0
MatrixSixth(25,4)=(5.0D0*sqrt(5.0D0))/64.0D0
MatrixSixth(25,5)=0.0D0
MatrixSixth(25,6)=-(sqrt(15.0D0)/64.0D0)
MatrixSixth(25,7)=0.0D0
MatrixSixth(25,8)=0.0D0
MatrixSixth(25,9)=(3.0D0*sqrt(5.0D0))/64.0D0
MatrixSixth(25,10)=sqrt(15.0D0)/64.0D0
MatrixSixth(25,11)=0.0D0
MatrixSixth(25,12)=3.0D0/32.0D0
MatrixSixth(25,13)=0.0D0
MatrixSixth(25,14)=sqrt(3.0D0)/32.0D0
MatrixSixth(25,15)=0.0D0
MatrixSixth(25,16)=0.0D0
MatrixSixth(25,17)=0.0D0
MatrixSixth(25,18)=(5.0D0*sqrt(5.0D0))/64.0D0
MatrixSixth(25,19)=0.0D0
MatrixSixth(25,20)=-(sqrt(15.0D0)/64.0D0)
MatrixSixth(25,21)=0.0D0
MatrixSixth(25,22)=0.0D0
MatrixSixth(25,23)=(3.0D0*sqrt(15.0D0/7.0D0))/32.0D0
MatrixSixth(25,24)=0.0D0
MatrixSixth(25,25)=-(9.0D0/(32.0D0*sqrt(35.0D0)))
MatrixSixth(25,26)=0.0D0
MatrixSixth(26,1)=-(sqrt(15.0D0)/64.0D0)
MatrixSixth(26,2)=(3.0D0*sqrt(5.0D0))/64.0D0
MatrixSixth(26,3)=0.0D0
MatrixSixth(26,4)=sqrt(15.0D0)/64.0D0
MatrixSixth(26,5)=0.0D0
MatrixSixth(26,6)=-((3.0D0*sqrt(5.0D0))/64.0D0)
MatrixSixth(26,7)=0.0D0
MatrixSixth(26,8)=0.0D0
MatrixSixth(26,9)=-(sqrt(15.0D0)/64.0D0)
MatrixSixth(26,10)=(3.0D0*sqrt(5.0D0))/64.0D0
MatrixSixth(26,11)=0.0D0
MatrixSixth(26,12)=-(sqrt(3.0D0)/32.0D0)
MatrixSixth(26,13)=0.0D0
MatrixSixth(26,14)=3.0D0/32.0D0
MatrixSixth(26,15)=0.0D0
MatrixSixth(26,16)=0.0D0
MatrixSixth(26,17)=0.0D0
MatrixSixth(26,18)=sqrt(15.0D0)/64.0D0
MatrixSixth(26,19)=0.0D0
MatrixSixth(26,20)=-((3.0D0*sqrt(5.0D0))/64.0D0)
MatrixSixth(26,21)=0.0D0
MatrixSixth(26,22)=0.0D0
MatrixSixth(26,23)=9.0D0/(32.0D0*sqrt(35.0D0))
MatrixSixth(26,24)=0.0D0
MatrixSixth(26,25)=-((9.0D0*sqrt(3.0D0/35.0D0))/32.0D0)
MatrixSixth(26,26)=0.0D0
MatrixSixth(27,1)=0.0D0
MatrixSixth(27,2)=0.0D0
MatrixSixth(27,3)=-(3.0D0/64.0D0)
MatrixSixth(27,4)=0.0D0
MatrixSixth(27,5)=0.0D0
MatrixSixth(27,6)=0.0D0
MatrixSixth(27,7)=-(9.0D0/64.0D0)
MatrixSixth(27,8)=-((27.0D0*sqrt(3.0D0/35.0D0))/64.0D0)
MatrixSixth(27,9)=0.0D0
MatrixSixth(27,10)=0.0D0
MatrixSixth(27,11)=-(3.0D0/64.0D0)
MatrixSixth(27,12)=0.0D0
MatrixSixth(27,13)=0.0D0
MatrixSixth(27,14)=0.0D0
MatrixSixth(27,15)=-(3.0D0/64.0D0)
MatrixSixth(27,16)=-(3.0D0/(32.0D0*sqrt(7.0D0)))
MatrixSixth(27,17)=-(9.0D0/(112.0D0*sqrt(5.0D0)))
MatrixSixth(27,18)=0.0D0
MatrixSixth(27,19)=0.0D0
MatrixSixth(27,20)=0.0D0
MatrixSixth(27,21)=-(9.0D0/64.0D0)
MatrixSixth(27,22)=-((27.0D0*sqrt(3.0D0/35.0D0))/64.0D0)
MatrixSixth(27,23)=0.0D0
MatrixSixth(27,24)=0.0D0
MatrixSixth(27,25)=0.0D0
MatrixSixth(27,26)=-(27.0D0/(80.0D0*sqrt(14.0D0)))
MatrixSixth(28,1)=0.0D0
MatrixSixth(28,2)=0.0D0
MatrixSixth(28,3)=(3.0D0*sqrt(3.0D0))/64.0D0
MatrixSixth(28,4)=0.0D0
MatrixSixth(28,5)=0.0D0
MatrixSixth(28,6)=0.0D0
MatrixSixth(28,7)=-((3.0D0*sqrt(3.0D0))/64.0D0)
MatrixSixth(28,8)=-(27.0D0/(64.0D0*sqrt(35.0D0)))
MatrixSixth(28,9)=0.0D0
MatrixSixth(28,10)=0.0D0
MatrixSixth(28,11)=(3.0D0*sqrt(3.0D0))/64.0D0
MatrixSixth(28,12)=0.0D0
MatrixSixth(28,13)=0.0D0
MatrixSixth(28,14)=0.0D0
MatrixSixth(28,15)=(3.0D0*sqrt(3.0D0))/64.0D0
MatrixSixth(28,16)=(3.0D0*sqrt(3.0D0/7.0D0))/32.0D0
MatrixSixth(28,17)=(9.0D0*sqrt(3.0D0/5.0D0))/112.0D0
MatrixSixth(28,18)=0.0D0
MatrixSixth(28,19)=0.0D0
MatrixSixth(28,20)=0.0D0
MatrixSixth(28,21)=-((3.0D0*sqrt(3.0D0))/64.0D0)
MatrixSixth(28,22)=-(27.0D0/(64.0D0*sqrt(35.0D0)))
MatrixSixth(28,23)=0.0D0
MatrixSixth(28,24)=0.0D0
MatrixSixth(28,25)=0.0D0
MatrixSixth(28,26)=-((9.0D0*sqrt(3.0D0/14.0D0))/80.0D0)
MatrixSixth(29,1)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(29,2)=-(5.0D0/64.0D0)
MatrixSixth(29,3)=-(3.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(29,4)=sqrt(3.0D0)/64.0D0
MatrixSixth(29,5)=0.0D0
MatrixSixth(29,6)=-(3.0D0/64.0D0)
MatrixSixth(29,7)=-(9.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(29,8)=-((27.0D0*sqrt(3.0D0/7.0D0))/320.0D0)
MatrixSixth(29,9)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(29,10)=-(5.0D0/64.0D0)
MatrixSixth(29,11)=-(3.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(29,12)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(29,13)=0.0D0
MatrixSixth(29,14)=-(sqrt(5.0D0)/32.0D0)
MatrixSixth(29,15)=-(3.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(29,16)=-(3.0D0/(32.0D0*sqrt(35.0D0)))
MatrixSixth(29,17)=-(9.0D0/560.0D0)
MatrixSixth(29,18)=sqrt(3.0D0)/64.0D0
MatrixSixth(29,19)=0.0D0
MatrixSixth(29,20)=-(3.0D0/64.0D0)
MatrixSixth(29,21)=-(9.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(29,22)=-((27.0D0*sqrt(3.0D0/7.0D0))/320.0D0)
MatrixSixth(29,23)=9.0D0/(160.0D0*sqrt(7.0D0))
MatrixSixth(29,24)=0.0D0
MatrixSixth(29,25)=-((9.0D0*sqrt(3.0D0/7.0D0))/160.0D0)
MatrixSixth(29,26)=-(27.0D0/(80.0D0*sqrt(70.0D0)))
MatrixSixth(30,1)=-(3.0D0/64.0D0)
MatrixSixth(30,2)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(30,3)=(3.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(30,4)=3.0D0/64.0D0
MatrixSixth(30,5)=0.0D0
MatrixSixth(30,6)=sqrt(3.0D0)/64.0D0
MatrixSixth(30,7)=-((3.0D0*sqrt(3.0D0/5.0D0))/64.0D0)
MatrixSixth(30,8)=-(27.0D0/(320.0D0*sqrt(7.0D0)))
MatrixSixth(30,9)=-(3.0D0/64.0D0)
MatrixSixth(30,10)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(30,11)=(3.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(30,12)=-(3.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(30,13)=0.0D0
MatrixSixth(30,14)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(30,15)=(3.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(30,16)=(3.0D0*sqrt(3.0D0/35.0D0))/32.0D0
MatrixSixth(30,17)=(9.0D0*sqrt(3.0D0))/560.0D0
MatrixSixth(30,18)=3.0D0/64.0D0
MatrixSixth(30,19)=0.0D0
MatrixSixth(30,20)=sqrt(3.0D0)/64.0D0
MatrixSixth(30,21)=-((3.0D0*sqrt(3.0D0/5.0D0))/64.0D0)
MatrixSixth(30,22)=-(27.0D0/(320.0D0*sqrt(7.0D0)))
MatrixSixth(30,23)=(9.0D0*sqrt(3.0D0/7.0D0))/160.0D0
MatrixSixth(30,24)=0.0D0
MatrixSixth(30,25)=9.0D0/(160.0D0*sqrt(7.0D0))
MatrixSixth(30,26)=-((9.0D0*sqrt(3.0D0/70.0D0))/80.0D0)
MatrixSixth(31,1)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(31,2)=-((5.0D0*sqrt(5.0D0/3.0D0))/64.0D0)
MatrixSixth(31,3)=sqrt(3.0D0)/64.0D0
MatrixSixth(31,4)=sqrt(5.0D0)/64.0D0
MatrixSixth(31,5)=0.0D0
MatrixSixth(31,6)=-(sqrt(15.0D0)/64.0D0)
MatrixSixth(31,7)=(3.0D0*sqrt(3.0D0))/64.0D0
MatrixSixth(31,8)=27.0D0/(64.0D0*sqrt(35.0D0))
MatrixSixth(31,9)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(31,10)=-((5.0D0*sqrt(5.0D0/3.0D0))/64.0D0)
MatrixSixth(31,11)=sqrt(3.0D0)/64.0D0
MatrixSixth(31,12)=-(1.0D0/32.0D0)
MatrixSixth(31,13)=0.0D0
MatrixSixth(31,14)=-(5.0D0/(32.0D0*sqrt(3.0D0)))
MatrixSixth(31,15)=sqrt(3.0D0)/64.0D0
MatrixSixth(31,16)=sqrt(3.0D0/7.0D0)/32.0D0
MatrixSixth(31,17)=(3.0D0*sqrt(3.0D0/5.0D0))/112.0D0
MatrixSixth(31,18)=sqrt(5.0D0)/64.0D0
MatrixSixth(31,19)=0.0D0
MatrixSixth(31,20)=-(sqrt(15.0D0)/64.0D0)
MatrixSixth(31,21)=(3.0D0*sqrt(3.0D0))/64.0D0
MatrixSixth(31,22)=27.0D0/(64.0D0*sqrt(35.0D0))
MatrixSixth(31,23)=(3.0D0*sqrt(3.0D0/35.0D0))/32.0D0
MatrixSixth(31,24)=0.0D0
MatrixSixth(31,25)=-(9.0D0/(32.0D0*sqrt(35.0D0)))
MatrixSixth(31,26)=(9.0D0*sqrt(3.0D0/14.0D0))/80.0D0
MatrixSixth(32,1)=-(sqrt(15.0D0)/64.0D0)
MatrixSixth(32,2)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(32,3)=-(3.0D0/64.0D0)
MatrixSixth(32,4)=sqrt(15.0D0)/64.0D0
MatrixSixth(32,5)=0.0D0
MatrixSixth(32,6)=sqrt(5.0D0)/64.0D0
MatrixSixth(32,7)=3.0D0/64.0D0
MatrixSixth(32,8)=(9.0D0*sqrt(3.0D0/35.0D0))/64.0D0
MatrixSixth(32,9)=-(sqrt(15.0D0)/64.0D0)
MatrixSixth(32,10)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(32,11)=-(3.0D0/64.0D0)
MatrixSixth(32,12)=-(sqrt(3.0D0)/32.0D0)
MatrixSixth(32,13)=0.0D0
MatrixSixth(32,14)=-(1.0D0/32.0D0)
MatrixSixth(32,15)=-(3.0D0/64.0D0)
MatrixSixth(32,16)=-(3.0D0/(32.0D0*sqrt(7.0D0)))
MatrixSixth(32,17)=-(9.0D0/(112.0D0*sqrt(5.0D0)))
MatrixSixth(32,18)=sqrt(15.0D0)/64.0D0
MatrixSixth(32,19)=0.0D0
MatrixSixth(32,20)=sqrt(5.0D0)/64.0D0
MatrixSixth(32,21)=3.0D0/64.0D0
MatrixSixth(32,22)=(9.0D0*sqrt(3.0D0/35.0D0))/64.0D0
MatrixSixth(32,23)=9.0D0/(32.0D0*sqrt(35.0D0))
MatrixSixth(32,24)=0.0D0
MatrixSixth(32,25)=(3.0D0*sqrt(3.0D0/35.0D0))/32.0D0
MatrixSixth(32,26)=9.0D0/(80.0D0*sqrt(14.0D0))
MatrixSixth(33,1)=-(sqrt(7.0D0)/64.0D0)
MatrixSixth(33,2)=-((5.0D0*sqrt(7.0D0/3.0D0))/64.0D0)
MatrixSixth(33,3)=-(sqrt(3.0D0/35.0D0)/32.0D0)
MatrixSixth(33,4)=sqrt(7.0D0)/64.0D0
MatrixSixth(33,5)=0.0D0
MatrixSixth(33,6)=-(sqrt(21.0D0)/64.0D0)
MatrixSixth(33,7)=-((3.0D0*sqrt(3.0D0/35.0D0))/32.0D0)
MatrixSixth(33,8)=-(27.0D0/1120.0D0)
MatrixSixth(33,9)=-(sqrt(7.0D0)/64.0D0)
MatrixSixth(33,10)=-((5.0D0*sqrt(7.0D0/3.0D0))/64.0D0)
MatrixSixth(33,11)=-(sqrt(3.0D0/35.0D0)/32.0D0)
MatrixSixth(33,12)=-(sqrt(7.0D0/5.0D0)/32.0D0)
MatrixSixth(33,13)=0.0D0
MatrixSixth(33,14)=-(sqrt(35.0D0/3.0D0)/32.0D0)
MatrixSixth(33,15)=-(sqrt(3.0D0/35.0D0)/32.0D0)
MatrixSixth(33,16)=-(sqrt(3.0D0/5.0D0)/112.0D0)
MatrixSixth(33,17)=-((3.0D0*sqrt(3.0D0/7.0D0))/280.0D0)
MatrixSixth(33,18)=sqrt(7.0D0)/64.0D0
MatrixSixth(33,19)=0.0D0
MatrixSixth(33,20)=-(sqrt(21.0D0)/64.0D0)
MatrixSixth(33,21)=-((3.0D0*sqrt(3.0D0/35.0D0))/32.0D0)
MatrixSixth(33,22)=-(27.0D0/1120.0D0)
MatrixSixth(33,23)=(3.0D0*sqrt(3.0D0))/160.0D0
MatrixSixth(33,24)=0.0D0
MatrixSixth(33,25)=-(9.0D0/160.0D0)
MatrixSixth(33,26)=-((9.0D0*sqrt(3.0D0/10.0D0))/280.0D0)
MatrixSixth(34,1)=-(sqrt(21.0D0)/64.0D0)
MatrixSixth(34,2)=-(sqrt(7.0D0)/64.0D0)
MatrixSixth(34,3)=3.0D0/(32.0D0*sqrt(35.0D0))
MatrixSixth(34,4)=sqrt(21.0D0)/64.0D0
MatrixSixth(34,5)=0.0D0
MatrixSixth(34,6)=sqrt(7.0D0)/64.0D0
MatrixSixth(34,7)=-(3.0D0/(32.0D0*sqrt(35.0D0)))
MatrixSixth(34,8)=-((9.0D0*sqrt(3.0D0))/1120.0D0)
MatrixSixth(34,9)=-(sqrt(21.0D0)/64.0D0)
MatrixSixth(34,10)=-(sqrt(7.0D0)/64.0D0)
MatrixSixth(34,11)=3.0D0/(32.0D0*sqrt(35.0D0))
MatrixSixth(34,12)=-(sqrt(21.0D0/5.0D0)/32.0D0)
MatrixSixth(34,13)=0.0D0
MatrixSixth(34,14)=-(sqrt(7.0D0/5.0D0)/32.0D0)
MatrixSixth(34,15)=3.0D0/(32.0D0*sqrt(35.0D0))
MatrixSixth(34,16)=3.0D0/(112.0D0*sqrt(5.0D0))
MatrixSixth(34,17)=9.0D0/(280.0D0*sqrt(7.0D0))
MatrixSixth(34,18)=sqrt(21.0D0)/64.0D0
MatrixSixth(34,19)=0.0D0
MatrixSixth(34,20)=sqrt(7.0D0)/64.0D0
MatrixSixth(34,21)=-(3.0D0/(32.0D0*sqrt(35.0D0)))
MatrixSixth(34,22)=-((9.0D0*sqrt(3.0D0))/1120.0D0)
MatrixSixth(34,23)=9.0D0/160.0D0
MatrixSixth(34,24)=0.0D0
MatrixSixth(34,25)=(3.0D0*sqrt(3.0D0))/160.0D0
MatrixSixth(34,26)=-(9.0D0/(280.0D0*sqrt(10.0D0)))
MatrixSixth(35,1)=0.0D0
MatrixSixth(35,2)=0.0D0
MatrixSixth(35,3)=-(1.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(35,4)=0.0D0
MatrixSixth(35,5)=0.0D0
MatrixSixth(35,6)=0.0D0
MatrixSixth(35,7)=-(3.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(35,8)=-((9.0D0*sqrt(3.0D0/7.0D0))/160.0D0)
MatrixSixth(35,9)=0.0D0
MatrixSixth(35,10)=0.0D0
MatrixSixth(35,11)=-(1.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(35,12)=0.0D0
MatrixSixth(35,13)=0.0D0
MatrixSixth(35,14)=0.0D0
MatrixSixth(35,15)=-(1.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(35,16)=-(1.0D0/(16.0D0*sqrt(35.0D0)))
MatrixSixth(35,17)=-(3.0D0/280.0D0)
MatrixSixth(35,18)=0.0D0
MatrixSixth(35,19)=0.0D0
MatrixSixth(35,20)=0.0D0
MatrixSixth(35,21)=-(3.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(35,22)=-((9.0D0*sqrt(3.0D0/7.0D0))/160.0D0)
MatrixSixth(35,23)=0.0D0
MatrixSixth(35,24)=0.0D0
MatrixSixth(35,25)=0.0D0
MatrixSixth(35,26)=-(9.0D0/(40.0D0*sqrt(70.0D0)))
MatrixSixth(36,1)=0.0D0
MatrixSixth(36,2)=0.0D0
MatrixSixth(36,3)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(36,4)=0.0D0
MatrixSixth(36,5)=0.0D0
MatrixSixth(36,6)=0.0D0
MatrixSixth(36,7)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(36,8)=-(9.0D0/(160.0D0*sqrt(7.0D0)))
MatrixSixth(36,9)=0.0D0
MatrixSixth(36,10)=0.0D0
MatrixSixth(36,11)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(36,12)=0.0D0
MatrixSixth(36,13)=0.0D0
MatrixSixth(36,14)=0.0D0
MatrixSixth(36,15)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(36,16)=sqrt(3.0D0/35.0D0)/16.0D0
MatrixSixth(36,17)=(3.0D0*sqrt(3.0D0))/280.0D0
MatrixSixth(36,18)=0.0D0
MatrixSixth(36,19)=0.0D0
MatrixSixth(36,20)=0.0D0
MatrixSixth(36,21)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(36,22)=-(9.0D0/(160.0D0*sqrt(7.0D0)))
MatrixSixth(36,23)=0.0D0
MatrixSixth(36,24)=0.0D0
MatrixSixth(36,25)=0.0D0
MatrixSixth(36,26)=-((3.0D0*sqrt(3.0D0/70.0D0))/40.0D0)
MatrixSixth(37,1)=-(9.0D0/128.0D0)
MatrixSixth(37,2)=-((3.0D0*sqrt(3.0D0))/128.0D0)
MatrixSixth(37,3)=0.0D0
MatrixSixth(37,4)=-(15.0D0/128.0D0)
MatrixSixth(37,5)=0.0D0
MatrixSixth(37,6)=(3.0D0*sqrt(3.0D0))/128.0D0
MatrixSixth(37,7)=0.0D0
MatrixSixth(37,8)=0.0D0
MatrixSixth(37,9)=-(9.0D0/128.0D0)
MatrixSixth(37,10)=-((3.0D0*sqrt(3.0D0))/128.0D0)
MatrixSixth(37,11)=0.0D0
MatrixSixth(37,12)=-(9.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(37,13)=0.0D0
MatrixSixth(37,14)=-((3.0D0*sqrt(3.0D0/5.0D0))/64.0D0)
MatrixSixth(37,15)=0.0D0
MatrixSixth(37,16)=0.0D0
MatrixSixth(37,17)=0.0D0
MatrixSixth(37,18)=-(15.0D0/128.0D0)
MatrixSixth(37,19)=0.0D0
MatrixSixth(37,20)=(3.0D0*sqrt(3.0D0))/128.0D0
MatrixSixth(37,21)=0.0D0
MatrixSixth(37,22)=0.0D0
MatrixSixth(37,23)=-((9.0D0*sqrt(3.0D0/7.0D0))/64.0D0)
MatrixSixth(37,24)=0.0D0
MatrixSixth(37,25)=27.0D0/(320.0D0*sqrt(7.0D0))
MatrixSixth(37,26)=0.0D0
MatrixSixth(38,1)=(3.0D0*sqrt(3.0D0))/128.0D0
MatrixSixth(38,2)=-(9.0D0/128.0D0)
MatrixSixth(38,3)=0.0D0
MatrixSixth(38,4)=-((3.0D0*sqrt(3.0D0))/128.0D0)
MatrixSixth(38,5)=0.0D0
MatrixSixth(38,6)=9.0D0/128.0D0
MatrixSixth(38,7)=0.0D0
MatrixSixth(38,8)=0.0D0
MatrixSixth(38,9)=(3.0D0*sqrt(3.0D0))/128.0D0
MatrixSixth(38,10)=-(9.0D0/128.0D0)
MatrixSixth(38,11)=0.0D0
MatrixSixth(38,12)=(3.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(38,13)=0.0D0
MatrixSixth(38,14)=-(9.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(38,15)=0.0D0
MatrixSixth(38,16)=0.0D0
MatrixSixth(38,17)=0.0D0
MatrixSixth(38,18)=-((3.0D0*sqrt(3.0D0))/128.0D0)
MatrixSixth(38,19)=0.0D0
MatrixSixth(38,20)=9.0D0/128.0D0
MatrixSixth(38,21)=0.0D0
MatrixSixth(38,22)=0.0D0
MatrixSixth(38,23)=-(27.0D0/(320.0D0*sqrt(7.0D0)))
MatrixSixth(38,24)=0.0D0
MatrixSixth(38,25)=(27.0D0*sqrt(3.0D0/7.0D0))/320.0D0
MatrixSixth(38,26)=0.0D0
MatrixSixth(39,1)=sqrt(3.0D0)/128.0D0
MatrixSixth(39,2)=5.0D0/128.0D0
MatrixSixth(39,3)=3.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(39,4)=-(sqrt(3.0D0)/128.0D0)
MatrixSixth(39,5)=0.0D0
MatrixSixth(39,6)=3.0D0/128.0D0
MatrixSixth(39,7)=9.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(39,8)=(27.0D0*sqrt(3.0D0/7.0D0))/320.0D0
MatrixSixth(39,9)=sqrt(3.0D0)/128.0D0
MatrixSixth(39,10)=5.0D0/128.0D0
MatrixSixth(39,11)=3.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(39,12)=sqrt(3.0D0/5.0D0)/64.0D0
MatrixSixth(39,13)=0.0D0
MatrixSixth(39,14)=sqrt(5.0D0)/64.0D0
MatrixSixth(39,15)=3.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(39,16)=3.0D0/(32.0D0*sqrt(35.0D0))
MatrixSixth(39,17)=9.0D0/560.0D0
MatrixSixth(39,18)=-(sqrt(3.0D0)/128.0D0)
MatrixSixth(39,19)=0.0D0
MatrixSixth(39,20)=3.0D0/128.0D0
MatrixSixth(39,21)=9.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(39,22)=(27.0D0*sqrt(3.0D0/7.0D0))/320.0D0
MatrixSixth(39,23)=-(9.0D0/(320.0D0*sqrt(7.0D0)))
MatrixSixth(39,24)=0.0D0
MatrixSixth(39,25)=(9.0D0*sqrt(3.0D0/7.0D0))/320.0D0
MatrixSixth(39,26)=27.0D0/(80.0D0*sqrt(70.0D0))
MatrixSixth(40,1)=3.0D0/128.0D0
MatrixSixth(40,2)=sqrt(3.0D0)/128.0D0
MatrixSixth(40,3)=-((3.0D0*sqrt(3.0D0/5.0D0))/64.0D0)
MatrixSixth(40,4)=-(3.0D0/128.0D0)
MatrixSixth(40,5)=0.0D0
MatrixSixth(40,6)=-(sqrt(3.0D0)/128.0D0)
MatrixSixth(40,7)=(3.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(40,8)=27.0D0/(320.0D0*sqrt(7.0D0))
MatrixSixth(40,9)=3.0D0/128.0D0
MatrixSixth(40,10)=sqrt(3.0D0)/128.0D0
MatrixSixth(40,11)=-((3.0D0*sqrt(3.0D0/5.0D0))/64.0D0)
MatrixSixth(40,12)=3.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(40,13)=0.0D0
MatrixSixth(40,14)=sqrt(3.0D0/5.0D0)/64.0D0
MatrixSixth(40,15)=-((3.0D0*sqrt(3.0D0/5.0D0))/64.0D0)
MatrixSixth(40,16)=-((3.0D0*sqrt(3.0D0/35.0D0))/32.0D0)
MatrixSixth(40,17)=-((9.0D0*sqrt(3.0D0))/560.0D0)
MatrixSixth(40,18)=-(3.0D0/128.0D0)
MatrixSixth(40,19)=0.0D0
MatrixSixth(40,20)=-(sqrt(3.0D0)/128.0D0)
MatrixSixth(40,21)=(3.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(40,22)=27.0D0/(320.0D0*sqrt(7.0D0))
MatrixSixth(40,23)=-((9.0D0*sqrt(3.0D0/7.0D0))/320.0D0)
MatrixSixth(40,24)=0.0D0
MatrixSixth(40,25)=-(9.0D0/(320.0D0*sqrt(7.0D0)))
MatrixSixth(40,26)=(9.0D0*sqrt(3.0D0/70.0D0))/80.0D0
MatrixSixth(41,1)=3.0D0/128.0D0
MatrixSixth(41,2)=(5.0D0*sqrt(3.0D0))/128.0D0
MatrixSixth(41,3)=-((3.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(41,4)=-(3.0D0/128.0D0)
MatrixSixth(41,5)=0.0D0
MatrixSixth(41,6)=(3.0D0*sqrt(3.0D0))/128.0D0
MatrixSixth(41,7)=-((9.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(41,8)=-(81.0D0/(640.0D0*sqrt(7.0D0)))
MatrixSixth(41,9)=3.0D0/128.0D0
MatrixSixth(41,10)=(5.0D0*sqrt(3.0D0))/128.0D0
MatrixSixth(41,11)=-((3.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(41,12)=3.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(41,13)=0.0D0
MatrixSixth(41,14)=sqrt(15.0D0)/64.0D0
MatrixSixth(41,15)=-((3.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(41,16)=-((3.0D0*sqrt(3.0D0/35.0D0))/64.0D0)
MatrixSixth(41,17)=-((9.0D0*sqrt(3.0D0))/1120.0D0)
MatrixSixth(41,18)=-(3.0D0/128.0D0)
MatrixSixth(41,19)=0.0D0
MatrixSixth(41,20)=(3.0D0*sqrt(3.0D0))/128.0D0
MatrixSixth(41,21)=-((9.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(41,22)=-(81.0D0/(640.0D0*sqrt(7.0D0)))
MatrixSixth(41,23)=-((9.0D0*sqrt(3.0D0/7.0D0))/320.0D0)
MatrixSixth(41,24)=0.0D0
MatrixSixth(41,25)=27.0D0/(320.0D0*sqrt(7.0D0))
MatrixSixth(41,26)=-((27.0D0*sqrt(3.0D0/70.0D0))/160.0D0)
MatrixSixth(42,1)=(3.0D0*sqrt(3.0D0))/128.0D0
MatrixSixth(42,2)=3.0D0/128.0D0
MatrixSixth(42,3)=9.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(42,4)=-((3.0D0*sqrt(3.0D0))/128.0D0)
MatrixSixth(42,5)=0.0D0
MatrixSixth(42,6)=-(3.0D0/128.0D0)
MatrixSixth(42,7)=-(9.0D0/(128.0D0*sqrt(5.0D0)))
MatrixSixth(42,8)=-((27.0D0*sqrt(3.0D0/7.0D0))/640.0D0)
MatrixSixth(42,9)=(3.0D0*sqrt(3.0D0))/128.0D0
MatrixSixth(42,10)=3.0D0/128.0D0
MatrixSixth(42,11)=9.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(42,12)=(3.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(42,13)=0.0D0
MatrixSixth(42,14)=3.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(42,15)=9.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(42,16)=9.0D0/(64.0D0*sqrt(35.0D0))
MatrixSixth(42,17)=27.0D0/1120.0D0
MatrixSixth(42,18)=-((3.0D0*sqrt(3.0D0))/128.0D0)
MatrixSixth(42,19)=0.0D0
MatrixSixth(42,20)=-(3.0D0/128.0D0)
MatrixSixth(42,21)=-(9.0D0/(128.0D0*sqrt(5.0D0)))
MatrixSixth(42,22)=-((27.0D0*sqrt(3.0D0/7.0D0))/640.0D0)
MatrixSixth(42,23)=-(27.0D0/(320.0D0*sqrt(7.0D0)))
MatrixSixth(42,24)=0.0D0
MatrixSixth(42,25)=-((9.0D0*sqrt(3.0D0/7.0D0))/320.0D0)
MatrixSixth(42,26)=-(27.0D0/(160.0D0*sqrt(70.0D0)))
MatrixSixth(43,1)=sqrt(15.0D0)/128.0D0
MatrixSixth(43,2)=(5.0D0*sqrt(5.0D0))/128.0D0
MatrixSixth(43,3)=3.0D0/640.0D0
MatrixSixth(43,4)=-(sqrt(15.0D0)/128.0D0)
MatrixSixth(43,5)=0.0D0
MatrixSixth(43,6)=(3.0D0*sqrt(5.0D0))/128.0D0
MatrixSixth(43,7)=9.0D0/640.0D0
MatrixSixth(43,8)=(27.0D0*sqrt(3.0D0/35.0D0))/640.0D0
MatrixSixth(43,9)=sqrt(15.0D0)/128.0D0
MatrixSixth(43,10)=(5.0D0*sqrt(5.0D0))/128.0D0
MatrixSixth(43,11)=3.0D0/640.0D0
MatrixSixth(43,12)=sqrt(3.0D0)/64.0D0
MatrixSixth(43,13)=0.0D0
MatrixSixth(43,14)=5.0D0/64.0D0
MatrixSixth(43,15)=3.0D0/640.0D0
MatrixSixth(43,16)=3.0D0/(320.0D0*sqrt(7.0D0))
MatrixSixth(43,17)=9.0D0/(1120.0D0*sqrt(5.0D0))
MatrixSixth(43,18)=-(sqrt(15.0D0)/128.0D0)
MatrixSixth(43,19)=0.0D0
MatrixSixth(43,20)=(3.0D0*sqrt(5.0D0))/128.0D0
MatrixSixth(43,21)=9.0D0/640.0D0
MatrixSixth(43,22)=(27.0D0*sqrt(3.0D0/35.0D0))/640.0D0
MatrixSixth(43,23)=-(9.0D0/(64.0D0*sqrt(35.0D0)))
MatrixSixth(43,24)=0.0D0
MatrixSixth(43,25)=(9.0D0*sqrt(3.0D0/35.0D0))/64.0D0
MatrixSixth(43,26)=27.0D0/(800.0D0*sqrt(14.0D0))
MatrixSixth(44,1)=(3.0D0*sqrt(5.0D0))/128.0D0
MatrixSixth(44,2)=sqrt(15.0D0)/128.0D0
MatrixSixth(44,3)=-((3.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(44,4)=-((3.0D0*sqrt(5.0D0))/128.0D0)
MatrixSixth(44,5)=0.0D0
MatrixSixth(44,6)=-(sqrt(15.0D0)/128.0D0)
MatrixSixth(44,7)=(3.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(44,8)=27.0D0/(640.0D0*sqrt(35.0D0))
MatrixSixth(44,9)=(3.0D0*sqrt(5.0D0))/128.0D0
MatrixSixth(44,10)=sqrt(15.0D0)/128.0D0
MatrixSixth(44,11)=-((3.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(44,12)=3.0D0/64.0D0
MatrixSixth(44,13)=0.0D0
MatrixSixth(44,14)=sqrt(3.0D0)/64.0D0
MatrixSixth(44,15)=-((3.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(44,16)=-((3.0D0*sqrt(3.0D0/7.0D0))/320.0D0)
MatrixSixth(44,17)=-((9.0D0*sqrt(3.0D0/5.0D0))/1120.0D0)
MatrixSixth(44,18)=-((3.0D0*sqrt(5.0D0))/128.0D0)
MatrixSixth(44,19)=0.0D0
MatrixSixth(44,20)=-(sqrt(15.0D0)/128.0D0)
MatrixSixth(44,21)=(3.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(44,22)=27.0D0/(640.0D0*sqrt(35.0D0))
MatrixSixth(44,23)=-((9.0D0*sqrt(3.0D0/35.0D0))/64.0D0)
MatrixSixth(44,24)=0.0D0
MatrixSixth(44,25)=-(9.0D0/(64.0D0*sqrt(35.0D0)))
MatrixSixth(44,26)=(9.0D0*sqrt(3.0D0/14.0D0))/800.0D0
MatrixSixth(45,1)=0.0D0
MatrixSixth(45,2)=0.0D0
MatrixSixth(45,3)=sqrt(7.0D0/15.0D0)/32.0D0
MatrixSixth(45,4)=0.0D0
MatrixSixth(45,5)=0.0D0
MatrixSixth(45,6)=0.0D0
MatrixSixth(45,7)=sqrt(21.0D0/5.0D0)/32.0D0
MatrixSixth(45,8)=9.0D0/160.0D0
MatrixSixth(45,9)=0.0D0
MatrixSixth(45,10)=0.0D0
MatrixSixth(45,11)=sqrt(7.0D0/15.0D0)/32.0D0
MatrixSixth(45,12)=0.0D0
MatrixSixth(45,13)=0.0D0
MatrixSixth(45,14)=0.0D0
MatrixSixth(45,15)=sqrt(7.0D0/15.0D0)/32.0D0
MatrixSixth(45,16)=1.0D0/(16.0D0*sqrt(15.0D0))
MatrixSixth(45,17)=sqrt(3.0D0/7.0D0)/40.0D0
MatrixSixth(45,18)=0.0D0
MatrixSixth(45,19)=0.0D0
MatrixSixth(45,20)=0.0D0
MatrixSixth(45,21)=sqrt(21.0D0/5.0D0)/32.0D0
MatrixSixth(45,22)=9.0D0/160.0D0
MatrixSixth(45,23)=0.0D0
MatrixSixth(45,24)=0.0D0
MatrixSixth(45,25)=0.0D0
MatrixSixth(45,26)=(3.0D0*sqrt(3.0D0/10.0D0))/40.0D0
MatrixSixth(46,1)=0.0D0
MatrixSixth(46,2)=0.0D0
MatrixSixth(46,3)=-(sqrt(7.0D0/5.0D0)/32.0D0)
MatrixSixth(46,4)=0.0D0
MatrixSixth(46,5)=0.0D0
MatrixSixth(46,6)=0.0D0
MatrixSixth(46,7)=sqrt(7.0D0/5.0D0)/32.0D0
MatrixSixth(46,8)=(3.0D0*sqrt(3.0D0))/160.0D0
MatrixSixth(46,9)=0.0D0
MatrixSixth(46,10)=0.0D0
MatrixSixth(46,11)=-(sqrt(7.0D0/5.0D0)/32.0D0)
MatrixSixth(46,12)=0.0D0
MatrixSixth(46,13)=0.0D0
MatrixSixth(46,14)=0.0D0
MatrixSixth(46,15)=-(sqrt(7.0D0/5.0D0)/32.0D0)
MatrixSixth(46,16)=-(1.0D0/(16.0D0*sqrt(5.0D0)))
MatrixSixth(46,17)=-(3.0D0/(40.0D0*sqrt(7.0D0)))
MatrixSixth(46,18)=0.0D0
MatrixSixth(46,19)=0.0D0
MatrixSixth(46,20)=0.0D0
MatrixSixth(46,21)=sqrt(7.0D0/5.0D0)/32.0D0
MatrixSixth(46,22)=(3.0D0*sqrt(3.0D0))/160.0D0
MatrixSixth(46,23)=0.0D0
MatrixSixth(46,24)=0.0D0
MatrixSixth(46,25)=0.0D0
MatrixSixth(46,26)=3.0D0/(40.0D0*sqrt(10.0D0))
MatrixSixth(47,1)=3.0D0/256.0D0
MatrixSixth(47,2)=sqrt(3.0D0)/256.0D0
MatrixSixth(47,3)=0.0D0
MatrixSixth(47,4)=5.0D0/256.0D0
MatrixSixth(47,5)=0.0D0
MatrixSixth(47,6)=-(sqrt(3.0D0)/256.0D0)
MatrixSixth(47,7)=0.0D0
MatrixSixth(47,8)=0.0D0
MatrixSixth(47,9)=3.0D0/256.0D0
MatrixSixth(47,10)=sqrt(3.0D0)/256.0D0
MatrixSixth(47,11)=0.0D0
MatrixSixth(47,12)=3.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(47,13)=0.0D0
MatrixSixth(47,14)=sqrt(3.0D0/5.0D0)/128.0D0
MatrixSixth(47,15)=0.0D0
MatrixSixth(47,16)=0.0D0
MatrixSixth(47,17)=0.0D0
MatrixSixth(47,18)=5.0D0/256.0D0
MatrixSixth(47,19)=0.0D0
MatrixSixth(47,20)=-(sqrt(3.0D0)/256.0D0)
MatrixSixth(47,21)=0.0D0
MatrixSixth(47,22)=0.0D0
MatrixSixth(47,23)=(3.0D0*sqrt(3.0D0/7.0D0))/128.0D0
MatrixSixth(47,24)=0.0D0
MatrixSixth(47,25)=-(9.0D0/(640.0D0*sqrt(7.0D0)))
MatrixSixth(47,26)=0.0D0
MatrixSixth(48,1)=-(sqrt(3.0D0)/256.0D0)
MatrixSixth(48,2)=3.0D0/256.0D0
MatrixSixth(48,3)=0.0D0
MatrixSixth(48,4)=sqrt(3.0D0)/256.0D0
MatrixSixth(48,5)=0.0D0
MatrixSixth(48,6)=-(3.0D0/256.0D0)
MatrixSixth(48,7)=0.0D0
MatrixSixth(48,8)=0.0D0
MatrixSixth(48,9)=-(sqrt(3.0D0)/256.0D0)
MatrixSixth(48,10)=3.0D0/256.0D0
MatrixSixth(48,11)=0.0D0
MatrixSixth(48,12)=-(sqrt(3.0D0/5.0D0)/128.0D0)
MatrixSixth(48,13)=0.0D0
MatrixSixth(48,14)=3.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(48,15)=0.0D0
MatrixSixth(48,16)=0.0D0
MatrixSixth(48,17)=0.0D0
MatrixSixth(48,18)=sqrt(3.0D0)/256.0D0
MatrixSixth(48,19)=0.0D0
MatrixSixth(48,20)=-(3.0D0/256.0D0)
MatrixSixth(48,21)=0.0D0
MatrixSixth(48,22)=0.0D0
MatrixSixth(48,23)=9.0D0/(640.0D0*sqrt(7.0D0))
MatrixSixth(48,24)=0.0D0
MatrixSixth(48,25)=-((9.0D0*sqrt(3.0D0/7.0D0))/640.0D0)
MatrixSixth(48,26)=0.0D0
MatrixSixth(49,1)=-(sqrt(3.0D0)/256.0D0)
MatrixSixth(49,2)=-(5.0D0/256.0D0)
MatrixSixth(49,3)=0.0D0
MatrixSixth(49,4)=sqrt(3.0D0)/256.0D0
MatrixSixth(49,5)=0.0D0
MatrixSixth(49,6)=-(3.0D0/256.0D0)
MatrixSixth(49,7)=0.0D0
MatrixSixth(49,8)=0.0D0
MatrixSixth(49,9)=-(sqrt(3.0D0)/256.0D0)
MatrixSixth(49,10)=-(5.0D0/256.0D0)
MatrixSixth(49,11)=0.0D0
MatrixSixth(49,12)=-(sqrt(3.0D0/5.0D0)/128.0D0)
MatrixSixth(49,13)=0.0D0
MatrixSixth(49,14)=-(sqrt(5.0D0)/128.0D0)
MatrixSixth(49,15)=0.0D0
MatrixSixth(49,16)=0.0D0
MatrixSixth(49,17)=0.0D0
MatrixSixth(49,18)=sqrt(3.0D0)/256.0D0
MatrixSixth(49,19)=0.0D0
MatrixSixth(49,20)=-(3.0D0/256.0D0)
MatrixSixth(49,21)=0.0D0
MatrixSixth(49,22)=0.0D0
MatrixSixth(49,23)=9.0D0/(640.0D0*sqrt(7.0D0))
MatrixSixth(49,24)=0.0D0
MatrixSixth(49,25)=-((9.0D0*sqrt(3.0D0/7.0D0))/640.0D0)
MatrixSixth(49,26)=0.0D0
MatrixSixth(50,1)=-(3.0D0/256.0D0)
MatrixSixth(50,2)=-(sqrt(3.0D0)/256.0D0)
MatrixSixth(50,3)=0.0D0
MatrixSixth(50,4)=3.0D0/256.0D0
MatrixSixth(50,5)=0.0D0
MatrixSixth(50,6)=sqrt(3.0D0)/256.0D0
MatrixSixth(50,7)=0.0D0
MatrixSixth(50,8)=0.0D0
MatrixSixth(50,9)=-(3.0D0/256.0D0)
MatrixSixth(50,10)=-(sqrt(3.0D0)/256.0D0)
MatrixSixth(50,11)=0.0D0
MatrixSixth(50,12)=-(3.0D0/(128.0D0*sqrt(5.0D0)))
MatrixSixth(50,13)=0.0D0
MatrixSixth(50,14)=-(sqrt(3.0D0/5.0D0)/128.0D0)
MatrixSixth(50,15)=0.0D0
MatrixSixth(50,16)=0.0D0
MatrixSixth(50,17)=0.0D0
MatrixSixth(50,18)=3.0D0/256.0D0
MatrixSixth(50,19)=0.0D0
MatrixSixth(50,20)=sqrt(3.0D0)/256.0D0
MatrixSixth(50,21)=0.0D0
MatrixSixth(50,22)=0.0D0
MatrixSixth(50,23)=(9.0D0*sqrt(3.0D0/7.0D0))/640.0D0
MatrixSixth(50,24)=0.0D0
MatrixSixth(50,25)=9.0D0/(640.0D0*sqrt(7.0D0))
MatrixSixth(50,26)=0.0D0
MatrixSixth(51,1)=0.0D0
MatrixSixth(51,2)=0.0D0
MatrixSixth(51,3)=-(1.0D0/128.0D0)
MatrixSixth(51,4)=0.0D0
MatrixSixth(51,5)=0.0D0
MatrixSixth(51,6)=0.0D0
MatrixSixth(51,7)=-(3.0D0/128.0D0)
MatrixSixth(51,8)=-((9.0D0*sqrt(3.0D0/35.0D0))/128.0D0)
MatrixSixth(51,9)=0.0D0
MatrixSixth(51,10)=0.0D0
MatrixSixth(51,11)=-(1.0D0/128.0D0)
MatrixSixth(51,12)=0.0D0
MatrixSixth(51,13)=0.0D0
MatrixSixth(51,14)=0.0D0
MatrixSixth(51,15)=-(1.0D0/128.0D0)
MatrixSixth(51,16)=-(1.0D0/(64.0D0*sqrt(7.0D0)))
MatrixSixth(51,17)=-(3.0D0/(224.0D0*sqrt(5.0D0)))
MatrixSixth(51,18)=0.0D0
MatrixSixth(51,19)=0.0D0
MatrixSixth(51,20)=0.0D0
MatrixSixth(51,21)=-(3.0D0/128.0D0)
MatrixSixth(51,22)=-((9.0D0*sqrt(3.0D0/35.0D0))/128.0D0)
MatrixSixth(51,23)=0.0D0
MatrixSixth(51,24)=0.0D0
MatrixSixth(51,25)=0.0D0
MatrixSixth(51,26)=-(9.0D0/(160.0D0*sqrt(14.0D0)))
MatrixSixth(52,1)=0.0D0
MatrixSixth(52,2)=0.0D0
MatrixSixth(52,3)=sqrt(3.0D0)/128.0D0
MatrixSixth(52,4)=0.0D0
MatrixSixth(52,5)=0.0D0
MatrixSixth(52,6)=0.0D0
MatrixSixth(52,7)=-(sqrt(3.0D0)/128.0D0)
MatrixSixth(52,8)=-(9.0D0/(128.0D0*sqrt(35.0D0)))
MatrixSixth(52,9)=0.0D0
MatrixSixth(52,10)=0.0D0
MatrixSixth(52,11)=sqrt(3.0D0)/128.0D0
MatrixSixth(52,12)=0.0D0
MatrixSixth(52,13)=0.0D0
MatrixSixth(52,14)=0.0D0
MatrixSixth(52,15)=sqrt(3.0D0)/128.0D0
MatrixSixth(52,16)=sqrt(3.0D0/7.0D0)/64.0D0
MatrixSixth(52,17)=(3.0D0*sqrt(3.0D0/5.0D0))/224.0D0
MatrixSixth(52,18)=0.0D0
MatrixSixth(52,19)=0.0D0
MatrixSixth(52,20)=0.0D0
MatrixSixth(52,21)=-(sqrt(3.0D0)/128.0D0)
MatrixSixth(52,22)=-(9.0D0/(128.0D0*sqrt(35.0D0)))
MatrixSixth(52,23)=0.0D0
MatrixSixth(52,24)=0.0D0
MatrixSixth(52,25)=0.0D0
MatrixSixth(52,26)=-((3.0D0*sqrt(3.0D0/14.0D0))/160.0D0)
MatrixSixth(53,1)=0.0D0
MatrixSixth(53,2)=0.0D0
MatrixSixth(53,3)=0.0D0
MatrixSixth(53,4)=0.0D0
MatrixSixth(53,5)=-(3.0D0/64.0D0)
MatrixSixth(53,6)=0.0D0
MatrixSixth(53,7)=0.0D0
MatrixSixth(53,8)=0.0D0
MatrixSixth(53,9)=0.0D0
MatrixSixth(53,10)=0.0D0
MatrixSixth(53,11)=0.0D0
MatrixSixth(53,12)=0.0D0
MatrixSixth(53,13)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(53,14)=0.0D0
MatrixSixth(53,15)=0.0D0
MatrixSixth(53,16)=0.0D0
MatrixSixth(53,17)=0.0D0
MatrixSixth(53,18)=0.0D0
MatrixSixth(53,19)=-(3.0D0/64.0D0)
MatrixSixth(53,20)=0.0D0
MatrixSixth(53,21)=0.0D0
MatrixSixth(53,22)=0.0D0
MatrixSixth(53,23)=0.0D0
MatrixSixth(53,24)=-(27.0D0/(80.0D0*sqrt(14.0D0)))
MatrixSixth(53,25)=0.0D0
MatrixSixth(53,26)=0.0D0
MatrixSixth(54,1)=0.0D0
MatrixSixth(54,2)=0.0D0
MatrixSixth(54,3)=0.0D0
MatrixSixth(54,4)=0.0D0
MatrixSixth(54,5)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(54,6)=0.0D0
MatrixSixth(54,7)=0.0D0
MatrixSixth(54,8)=0.0D0
MatrixSixth(54,9)=0.0D0
MatrixSixth(54,10)=0.0D0
MatrixSixth(54,11)=0.0D0
MatrixSixth(54,12)=0.0D0
MatrixSixth(54,13)=3.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(54,14)=0.0D0
MatrixSixth(54,15)=0.0D0
MatrixSixth(54,16)=0.0D0
MatrixSixth(54,17)=0.0D0
MatrixSixth(54,18)=0.0D0
MatrixSixth(54,19)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(54,20)=0.0D0
MatrixSixth(54,21)=0.0D0
MatrixSixth(54,22)=0.0D0
MatrixSixth(54,23)=0.0D0
MatrixSixth(54,24)=-((9.0D0*sqrt(3.0D0/14.0D0))/80.0D0)
MatrixSixth(54,25)=0.0D0
MatrixSixth(54,26)=0.0D0
MatrixSixth(55,1)=0.0D0
MatrixSixth(55,2)=0.0D0
MatrixSixth(55,3)=0.0D0
MatrixSixth(55,4)=0.0D0
MatrixSixth(55,5)=-(7.0D0/64.0D0)
MatrixSixth(55,6)=0.0D0
MatrixSixth(55,7)=0.0D0
MatrixSixth(55,8)=0.0D0
MatrixSixth(55,9)=0.0D0
MatrixSixth(55,10)=0.0D0
MatrixSixth(55,11)=0.0D0
MatrixSixth(55,12)=0.0D0
MatrixSixth(55,13)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(55,14)=0.0D0
MatrixSixth(55,15)=0.0D0
MatrixSixth(55,16)=0.0D0
MatrixSixth(55,17)=0.0D0
MatrixSixth(55,18)=0.0D0
MatrixSixth(55,19)=-(7.0D0/64.0D0)
MatrixSixth(55,20)=0.0D0
MatrixSixth(55,21)=0.0D0
MatrixSixth(55,22)=0.0D0
MatrixSixth(55,23)=0.0D0
MatrixSixth(55,24)=-((9.0D0*sqrt(7.0D0/2.0D0))/80.0D0)
MatrixSixth(55,25)=0.0D0
MatrixSixth(55,26)=0.0D0
MatrixSixth(56,1)=0.0D0
MatrixSixth(56,2)=0.0D0
MatrixSixth(56,3)=0.0D0
MatrixSixth(56,4)=0.0D0
MatrixSixth(56,5)=-(7.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(56,6)=0.0D0
MatrixSixth(56,7)=0.0D0
MatrixSixth(56,8)=0.0D0
MatrixSixth(56,9)=0.0D0
MatrixSixth(56,10)=0.0D0
MatrixSixth(56,11)=0.0D0
MatrixSixth(56,12)=0.0D0
MatrixSixth(56,13)=7.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(56,14)=0.0D0
MatrixSixth(56,15)=0.0D0
MatrixSixth(56,16)=0.0D0
MatrixSixth(56,17)=0.0D0
MatrixSixth(56,18)=0.0D0
MatrixSixth(56,19)=-(7.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(56,20)=0.0D0
MatrixSixth(56,21)=0.0D0
MatrixSixth(56,22)=0.0D0
MatrixSixth(56,23)=0.0D0
MatrixSixth(56,24)=-((3.0D0*sqrt(21.0D0/2.0D0))/80.0D0)
MatrixSixth(56,25)=0.0D0
MatrixSixth(56,26)=0.0D0
MatrixSixth(57,1)=0.0D0
MatrixSixth(57,2)=0.0D0
MatrixSixth(57,3)=0.0D0
MatrixSixth(57,4)=0.0D0
MatrixSixth(57,5)=sqrt(5.0D0)/32.0D0
MatrixSixth(57,6)=0.0D0
MatrixSixth(57,7)=0.0D0
MatrixSixth(57,8)=0.0D0
MatrixSixth(57,9)=0.0D0
MatrixSixth(57,10)=0.0D0
MatrixSixth(57,11)=0.0D0
MatrixSixth(57,12)=0.0D0
MatrixSixth(57,13)=1.0D0/(16.0D0*sqrt(3.0D0))
MatrixSixth(57,14)=0.0D0
MatrixSixth(57,15)=0.0D0
MatrixSixth(57,16)=0.0D0
MatrixSixth(57,17)=0.0D0
MatrixSixth(57,18)=0.0D0
MatrixSixth(57,19)=sqrt(5.0D0)/32.0D0
MatrixSixth(57,20)=0.0D0
MatrixSixth(57,21)=0.0D0
MatrixSixth(57,22)=0.0D0
MatrixSixth(57,23)=0.0D0
MatrixSixth(57,24)=9.0D0/(8.0D0*sqrt(70.0D0))
MatrixSixth(57,25)=0.0D0
MatrixSixth(57,26)=0.0D0
MatrixSixth(58,1)=0.0D0
MatrixSixth(58,2)=0.0D0
MatrixSixth(58,3)=0.0D0
MatrixSixth(58,4)=0.0D0
MatrixSixth(58,5)=sqrt(5.0D0/3.0D0)/32.0D0
MatrixSixth(58,6)=0.0D0
MatrixSixth(58,7)=0.0D0
MatrixSixth(58,8)=0.0D0
MatrixSixth(58,9)=0.0D0
MatrixSixth(58,10)=0.0D0
MatrixSixth(58,11)=0.0D0
MatrixSixth(58,12)=0.0D0
MatrixSixth(58,13)=-(1.0D0/16.0D0)
MatrixSixth(58,14)=0.0D0
MatrixSixth(58,15)=0.0D0
MatrixSixth(58,16)=0.0D0
MatrixSixth(58,17)=0.0D0
MatrixSixth(58,18)=0.0D0
MatrixSixth(58,19)=sqrt(5.0D0/3.0D0)/32.0D0
MatrixSixth(58,20)=0.0D0
MatrixSixth(58,21)=0.0D0
MatrixSixth(58,22)=0.0D0
MatrixSixth(58,23)=0.0D0
MatrixSixth(58,24)=(3.0D0*sqrt(3.0D0/70.0D0))/8.0D0
MatrixSixth(58,25)=0.0D0
MatrixSixth(58,26)=0.0D0
MatrixSixth(59,1)=0.0D0
MatrixSixth(59,2)=0.0D0
MatrixSixth(59,3)=0.0D0
MatrixSixth(59,4)=0.0D0
MatrixSixth(59,5)=sqrt(15.0D0)/32.0D0
MatrixSixth(59,6)=0.0D0
MatrixSixth(59,7)=0.0D0
MatrixSixth(59,8)=0.0D0
MatrixSixth(59,9)=0.0D0
MatrixSixth(59,10)=0.0D0
MatrixSixth(59,11)=0.0D0
MatrixSixth(59,12)=0.0D0
MatrixSixth(59,13)=1.0D0/16.0D0
MatrixSixth(59,14)=0.0D0
MatrixSixth(59,15)=0.0D0
MatrixSixth(59,16)=0.0D0
MatrixSixth(59,17)=0.0D0
MatrixSixth(59,18)=0.0D0
MatrixSixth(59,19)=sqrt(15.0D0)/32.0D0
MatrixSixth(59,20)=0.0D0
MatrixSixth(59,21)=0.0D0
MatrixSixth(59,22)=0.0D0
MatrixSixth(59,23)=0.0D0
MatrixSixth(59,24)=(9.0D0*sqrt(3.0D0/70.0D0))/8.0D0
MatrixSixth(59,25)=0.0D0
MatrixSixth(59,26)=0.0D0
MatrixSixth(60,1)=0.0D0
MatrixSixth(60,2)=0.0D0
MatrixSixth(60,3)=0.0D0
MatrixSixth(60,4)=0.0D0
MatrixSixth(60,5)=sqrt(5.0D0)/32.0D0
MatrixSixth(60,6)=0.0D0
MatrixSixth(60,7)=0.0D0
MatrixSixth(60,8)=0.0D0
MatrixSixth(60,9)=0.0D0
MatrixSixth(60,10)=0.0D0
MatrixSixth(60,11)=0.0D0
MatrixSixth(60,12)=0.0D0
MatrixSixth(60,13)=-(sqrt(3.0D0)/16.0D0)
MatrixSixth(60,14)=0.0D0
MatrixSixth(60,15)=0.0D0
MatrixSixth(60,16)=0.0D0
MatrixSixth(60,17)=0.0D0
MatrixSixth(60,18)=0.0D0
MatrixSixth(60,19)=sqrt(5.0D0)/32.0D0
MatrixSixth(60,20)=0.0D0
MatrixSixth(60,21)=0.0D0
MatrixSixth(60,22)=0.0D0
MatrixSixth(60,23)=0.0D0
MatrixSixth(60,24)=9.0D0/(8.0D0*sqrt(70.0D0))
MatrixSixth(60,25)=0.0D0
MatrixSixth(60,26)=0.0D0
MatrixSixth(61,1)=0.0D0
MatrixSixth(61,2)=0.0D0
MatrixSixth(61,3)=0.0D0
MatrixSixth(61,4)=0.0D0
MatrixSixth(61,5)=-(7.0D0/32.0D0)
MatrixSixth(61,6)=0.0D0
MatrixSixth(61,7)=0.0D0
MatrixSixth(61,8)=0.0D0
MatrixSixth(61,9)=0.0D0
MatrixSixth(61,10)=0.0D0
MatrixSixth(61,11)=0.0D0
MatrixSixth(61,12)=0.0D0
MatrixSixth(61,13)=-(7.0D0/(16.0D0*sqrt(15.0D0)))
MatrixSixth(61,14)=0.0D0
MatrixSixth(61,15)=0.0D0
MatrixSixth(61,16)=0.0D0
MatrixSixth(61,17)=0.0D0
MatrixSixth(61,18)=0.0D0
MatrixSixth(61,19)=-(7.0D0/32.0D0)
MatrixSixth(61,20)=0.0D0
MatrixSixth(61,21)=0.0D0
MatrixSixth(61,22)=0.0D0
MatrixSixth(61,23)=0.0D0
MatrixSixth(61,24)=-((9.0D0*sqrt(7.0D0/2.0D0))/40.0D0)
MatrixSixth(61,25)=0.0D0
MatrixSixth(61,26)=0.0D0
MatrixSixth(62,1)=0.0D0
MatrixSixth(62,2)=0.0D0
MatrixSixth(62,3)=0.0D0
MatrixSixth(62,4)=0.0D0
MatrixSixth(62,5)=-(7.0D0/(32.0D0*sqrt(3.0D0)))
MatrixSixth(62,6)=0.0D0
MatrixSixth(62,7)=0.0D0
MatrixSixth(62,8)=0.0D0
MatrixSixth(62,9)=0.0D0
MatrixSixth(62,10)=0.0D0
MatrixSixth(62,11)=0.0D0
MatrixSixth(62,12)=0.0D0
MatrixSixth(62,13)=7.0D0/(16.0D0*sqrt(5.0D0))
MatrixSixth(62,14)=0.0D0
MatrixSixth(62,15)=0.0D0
MatrixSixth(62,16)=0.0D0
MatrixSixth(62,17)=0.0D0
MatrixSixth(62,18)=0.0D0
MatrixSixth(62,19)=-(7.0D0/(32.0D0*sqrt(3.0D0)))
MatrixSixth(62,20)=0.0D0
MatrixSixth(62,21)=0.0D0
MatrixSixth(62,22)=0.0D0
MatrixSixth(62,23)=0.0D0
MatrixSixth(62,24)=-((3.0D0*sqrt(21.0D0/2.0D0))/40.0D0)
MatrixSixth(62,25)=0.0D0
MatrixSixth(62,26)=0.0D0
MatrixSixth(63,1)=0.0D0
MatrixSixth(63,2)=0.0D0
MatrixSixth(63,3)=0.0D0
MatrixSixth(63,4)=0.0D0
MatrixSixth(63,5)=7.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(63,6)=0.0D0
MatrixSixth(63,7)=0.0D0
MatrixSixth(63,8)=0.0D0
MatrixSixth(63,9)=0.0D0
MatrixSixth(63,10)=0.0D0
MatrixSixth(63,11)=0.0D0
MatrixSixth(63,12)=0.0D0
MatrixSixth(63,13)=7.0D0/(80.0D0*sqrt(3.0D0))
MatrixSixth(63,14)=0.0D0
MatrixSixth(63,15)=0.0D0
MatrixSixth(63,16)=0.0D0
MatrixSixth(63,17)=0.0D0
MatrixSixth(63,18)=0.0D0
MatrixSixth(63,19)=7.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(63,20)=0.0D0
MatrixSixth(63,21)=0.0D0
MatrixSixth(63,22)=0.0D0
MatrixSixth(63,23)=0.0D0
MatrixSixth(63,24)=(9.0D0*sqrt(7.0D0/10.0D0))/40.0D0
MatrixSixth(63,25)=0.0D0
MatrixSixth(63,26)=0.0D0
MatrixSixth(64,1)=0.0D0
MatrixSixth(64,2)=0.0D0
MatrixSixth(64,3)=0.0D0
MatrixSixth(64,4)=0.0D0
MatrixSixth(64,5)=7.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(64,6)=0.0D0
MatrixSixth(64,7)=0.0D0
MatrixSixth(64,8)=0.0D0
MatrixSixth(64,9)=0.0D0
MatrixSixth(64,10)=0.0D0
MatrixSixth(64,11)=0.0D0
MatrixSixth(64,12)=0.0D0
MatrixSixth(64,13)=-(7.0D0/80.0D0)
MatrixSixth(64,14)=0.0D0
MatrixSixth(64,15)=0.0D0
MatrixSixth(64,16)=0.0D0
MatrixSixth(64,17)=0.0D0
MatrixSixth(64,18)=0.0D0
MatrixSixth(64,19)=7.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(64,20)=0.0D0
MatrixSixth(64,21)=0.0D0
MatrixSixth(64,22)=0.0D0
MatrixSixth(64,23)=0.0D0
MatrixSixth(64,24)=(3.0D0*sqrt(21.0D0/10.0D0))/40.0D0
MatrixSixth(64,25)=0.0D0
MatrixSixth(64,26)=0.0D0
MatrixSixth(65,1)=0.0D0
MatrixSixth(65,2)=0.0D0
MatrixSixth(65,3)=0.0D0
MatrixSixth(65,4)=0.0D0
MatrixSixth(65,5)=(7.0D0*sqrt(3.0D0/5.0D0))/32.0D0
MatrixSixth(65,6)=0.0D0
MatrixSixth(65,7)=0.0D0
MatrixSixth(65,8)=0.0D0
MatrixSixth(65,9)=0.0D0
MatrixSixth(65,10)=0.0D0
MatrixSixth(65,11)=0.0D0
MatrixSixth(65,12)=0.0D0
MatrixSixth(65,13)=7.0D0/80.0D0
MatrixSixth(65,14)=0.0D0
MatrixSixth(65,15)=0.0D0
MatrixSixth(65,16)=0.0D0
MatrixSixth(65,17)=0.0D0
MatrixSixth(65,18)=0.0D0
MatrixSixth(65,19)=(7.0D0*sqrt(3.0D0/5.0D0))/32.0D0
MatrixSixth(65,20)=0.0D0
MatrixSixth(65,21)=0.0D0
MatrixSixth(65,22)=0.0D0
MatrixSixth(65,23)=0.0D0
MatrixSixth(65,24)=(9.0D0*sqrt(21.0D0/10.0D0))/40.0D0
MatrixSixth(65,25)=0.0D0
MatrixSixth(65,26)=0.0D0
MatrixSixth(66,1)=0.0D0
MatrixSixth(66,2)=0.0D0
MatrixSixth(66,3)=0.0D0
MatrixSixth(66,4)=0.0D0
MatrixSixth(66,5)=7.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(66,6)=0.0D0
MatrixSixth(66,7)=0.0D0
MatrixSixth(66,8)=0.0D0
MatrixSixth(66,9)=0.0D0
MatrixSixth(66,10)=0.0D0
MatrixSixth(66,11)=0.0D0
MatrixSixth(66,12)=0.0D0
MatrixSixth(66,13)=-((7.0D0*sqrt(3.0D0))/80.0D0)
MatrixSixth(66,14)=0.0D0
MatrixSixth(66,15)=0.0D0
MatrixSixth(66,16)=0.0D0
MatrixSixth(66,17)=0.0D0
MatrixSixth(66,18)=0.0D0
MatrixSixth(66,19)=7.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(66,20)=0.0D0
MatrixSixth(66,21)=0.0D0
MatrixSixth(66,22)=0.0D0
MatrixSixth(66,23)=0.0D0
MatrixSixth(66,24)=(9.0D0*sqrt(7.0D0/10.0D0))/40.0D0
MatrixSixth(66,25)=0.0D0
MatrixSixth(66,26)=0.0D0
MatrixSixth(67,1)=0.0D0
MatrixSixth(67,2)=0.0D0
MatrixSixth(67,3)=0.0D0
MatrixSixth(67,4)=0.0D0
MatrixSixth(67,5)=-(sqrt(7.0D0)/48.0D0)
MatrixSixth(67,6)=0.0D0
MatrixSixth(67,7)=0.0D0
MatrixSixth(67,8)=0.0D0
MatrixSixth(67,9)=0.0D0
MatrixSixth(67,10)=0.0D0
MatrixSixth(67,11)=0.0D0
MatrixSixth(67,12)=0.0D0
MatrixSixth(67,13)=-(sqrt(7.0D0/15.0D0)/24.0D0)
MatrixSixth(67,14)=0.0D0
MatrixSixth(67,15)=0.0D0
MatrixSixth(67,16)=0.0D0
MatrixSixth(67,17)=0.0D0
MatrixSixth(67,18)=0.0D0
MatrixSixth(67,19)=-(sqrt(7.0D0)/48.0D0)
MatrixSixth(67,20)=0.0D0
MatrixSixth(67,21)=0.0D0
MatrixSixth(67,22)=0.0D0
MatrixSixth(67,23)=0.0D0
MatrixSixth(67,24)=-(3.0D0/(20.0D0*sqrt(2.0D0)))
MatrixSixth(67,25)=0.0D0
MatrixSixth(67,26)=0.0D0
MatrixSixth(68,1)=0.0D0
MatrixSixth(68,2)=0.0D0
MatrixSixth(68,3)=0.0D0
MatrixSixth(68,4)=0.0D0
MatrixSixth(68,5)=-(sqrt(7.0D0/3.0D0)/48.0D0)
MatrixSixth(68,6)=0.0D0
MatrixSixth(68,7)=0.0D0
MatrixSixth(68,8)=0.0D0
MatrixSixth(68,9)=0.0D0
MatrixSixth(68,10)=0.0D0
MatrixSixth(68,11)=0.0D0
MatrixSixth(68,12)=0.0D0
MatrixSixth(68,13)=sqrt(7.0D0/5.0D0)/24.0D0
MatrixSixth(68,14)=0.0D0
MatrixSixth(68,15)=0.0D0
MatrixSixth(68,16)=0.0D0
MatrixSixth(68,17)=0.0D0
MatrixSixth(68,18)=0.0D0
MatrixSixth(68,19)=-(sqrt(7.0D0/3.0D0)/48.0D0)
MatrixSixth(68,20)=0.0D0
MatrixSixth(68,21)=0.0D0
MatrixSixth(68,22)=0.0D0
MatrixSixth(68,23)=0.0D0
MatrixSixth(68,24)=-(sqrt(3.0D0/2.0D0)/20.0D0)
MatrixSixth(68,25)=0.0D0
MatrixSixth(68,26)=0.0D0
MatrixSixth(69,1)=0.0D0
MatrixSixth(69,2)=0.0D0
MatrixSixth(69,3)=0.0D0
MatrixSixth(69,4)=0.0D0
MatrixSixth(69,5)=-(sqrt(7.0D0/2.0D0)/24.0D0)
MatrixSixth(69,6)=0.0D0
MatrixSixth(69,7)=0.0D0
MatrixSixth(69,8)=0.0D0
MatrixSixth(69,9)=0.0D0
MatrixSixth(69,10)=0.0D0
MatrixSixth(69,11)=0.0D0
MatrixSixth(69,12)=0.0D0
MatrixSixth(69,13)=-(sqrt(7.0D0/30.0D0)/12.0D0)
MatrixSixth(69,14)=0.0D0
MatrixSixth(69,15)=0.0D0
MatrixSixth(69,16)=0.0D0
MatrixSixth(69,17)=0.0D0
MatrixSixth(69,18)=0.0D0
MatrixSixth(69,19)=-(sqrt(7.0D0/2.0D0)/24.0D0)
MatrixSixth(69,20)=0.0D0
MatrixSixth(69,21)=0.0D0
MatrixSixth(69,22)=0.0D0
MatrixSixth(69,23)=0.0D0
MatrixSixth(69,24)=-(3.0D0/20.0D0)
MatrixSixth(69,25)=0.0D0
MatrixSixth(69,26)=0.0D0
MatrixSixth(70,1)=0.0D0
MatrixSixth(70,2)=0.0D0
MatrixSixth(70,3)=0.0D0
MatrixSixth(70,4)=0.0D0
MatrixSixth(70,5)=-(sqrt(7.0D0/6.0D0)/24.0D0)
MatrixSixth(70,6)=0.0D0
MatrixSixth(70,7)=0.0D0
MatrixSixth(70,8)=0.0D0
MatrixSixth(70,9)=0.0D0
MatrixSixth(70,10)=0.0D0
MatrixSixth(70,11)=0.0D0
MatrixSixth(70,12)=0.0D0
MatrixSixth(70,13)=sqrt(7.0D0/10.0D0)/12.0D0
MatrixSixth(70,14)=0.0D0
MatrixSixth(70,15)=0.0D0
MatrixSixth(70,16)=0.0D0
MatrixSixth(70,17)=0.0D0
MatrixSixth(70,18)=0.0D0
MatrixSixth(70,19)=-(sqrt(7.0D0/6.0D0)/24.0D0)
MatrixSixth(70,20)=0.0D0
MatrixSixth(70,21)=0.0D0
MatrixSixth(70,22)=0.0D0
MatrixSixth(70,23)=0.0D0
MatrixSixth(70,24)=-(sqrt(3.0D0)/20.0D0)
MatrixSixth(70,25)=0.0D0
MatrixSixth(70,26)=0.0D0
MatrixSixth(71,1)=0.0D0
MatrixSixth(71,2)=0.0D0
MatrixSixth(71,3)=0.0D0
MatrixSixth(71,4)=0.0D0
MatrixSixth(71,5)=-(7.0D0/32.0D0)
MatrixSixth(71,6)=0.0D0
MatrixSixth(71,7)=0.0D0
MatrixSixth(71,8)=0.0D0
MatrixSixth(71,9)=0.0D0
MatrixSixth(71,10)=0.0D0
MatrixSixth(71,11)=0.0D0
MatrixSixth(71,12)=0.0D0
MatrixSixth(71,13)=-(7.0D0/(16.0D0*sqrt(15.0D0)))
MatrixSixth(71,14)=0.0D0
MatrixSixth(71,15)=0.0D0
MatrixSixth(71,16)=0.0D0
MatrixSixth(71,17)=0.0D0
MatrixSixth(71,18)=0.0D0
MatrixSixth(71,19)=-(7.0D0/32.0D0)
MatrixSixth(71,20)=0.0D0
MatrixSixth(71,21)=0.0D0
MatrixSixth(71,22)=0.0D0
MatrixSixth(71,23)=0.0D0
MatrixSixth(71,24)=-((9.0D0*sqrt(7.0D0/2.0D0))/40.0D0)
MatrixSixth(71,25)=0.0D0
MatrixSixth(71,26)=0.0D0
MatrixSixth(72,1)=0.0D0
MatrixSixth(72,2)=0.0D0
MatrixSixth(72,3)=0.0D0
MatrixSixth(72,4)=0.0D0
MatrixSixth(72,5)=-(7.0D0/(32.0D0*sqrt(3.0D0)))
MatrixSixth(72,6)=0.0D0
MatrixSixth(72,7)=0.0D0
MatrixSixth(72,8)=0.0D0
MatrixSixth(72,9)=0.0D0
MatrixSixth(72,10)=0.0D0
MatrixSixth(72,11)=0.0D0
MatrixSixth(72,12)=0.0D0
MatrixSixth(72,13)=7.0D0/(16.0D0*sqrt(5.0D0))
MatrixSixth(72,14)=0.0D0
MatrixSixth(72,15)=0.0D0
MatrixSixth(72,16)=0.0D0
MatrixSixth(72,17)=0.0D0
MatrixSixth(72,18)=0.0D0
MatrixSixth(72,19)=-(7.0D0/(32.0D0*sqrt(3.0D0)))
MatrixSixth(72,20)=0.0D0
MatrixSixth(72,21)=0.0D0
MatrixSixth(72,22)=0.0D0
MatrixSixth(72,23)=0.0D0
MatrixSixth(72,24)=-((3.0D0*sqrt(21.0D0/2.0D0))/40.0D0)
MatrixSixth(72,25)=0.0D0
MatrixSixth(72,26)=0.0D0
MatrixSixth(73,1)=0.0D0
MatrixSixth(73,2)=0.0D0
MatrixSixth(73,3)=0.0D0
MatrixSixth(73,4)=0.0D0
MatrixSixth(73,5)=7.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(73,6)=0.0D0
MatrixSixth(73,7)=0.0D0
MatrixSixth(73,8)=0.0D0
MatrixSixth(73,9)=0.0D0
MatrixSixth(73,10)=0.0D0
MatrixSixth(73,11)=0.0D0
MatrixSixth(73,12)=0.0D0
MatrixSixth(73,13)=7.0D0/(80.0D0*sqrt(3.0D0))
MatrixSixth(73,14)=0.0D0
MatrixSixth(73,15)=0.0D0
MatrixSixth(73,16)=0.0D0
MatrixSixth(73,17)=0.0D0
MatrixSixth(73,18)=0.0D0
MatrixSixth(73,19)=7.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(73,20)=0.0D0
MatrixSixth(73,21)=0.0D0
MatrixSixth(73,22)=0.0D0
MatrixSixth(73,23)=0.0D0
MatrixSixth(73,24)=(9.0D0*sqrt(7.0D0/10.0D0))/40.0D0
MatrixSixth(73,25)=0.0D0
MatrixSixth(73,26)=0.0D0
MatrixSixth(74,1)=0.0D0
MatrixSixth(74,2)=0.0D0
MatrixSixth(74,3)=0.0D0
MatrixSixth(74,4)=0.0D0
MatrixSixth(74,5)=7.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(74,6)=0.0D0
MatrixSixth(74,7)=0.0D0
MatrixSixth(74,8)=0.0D0
MatrixSixth(74,9)=0.0D0
MatrixSixth(74,10)=0.0D0
MatrixSixth(74,11)=0.0D0
MatrixSixth(74,12)=0.0D0
MatrixSixth(74,13)=-(7.0D0/80.0D0)
MatrixSixth(74,14)=0.0D0
MatrixSixth(74,15)=0.0D0
MatrixSixth(74,16)=0.0D0
MatrixSixth(74,17)=0.0D0
MatrixSixth(74,18)=0.0D0
MatrixSixth(74,19)=7.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(74,20)=0.0D0
MatrixSixth(74,21)=0.0D0
MatrixSixth(74,22)=0.0D0
MatrixSixth(74,23)=0.0D0
MatrixSixth(74,24)=(3.0D0*sqrt(21.0D0/10.0D0))/40.0D0
MatrixSixth(74,25)=0.0D0
MatrixSixth(74,26)=0.0D0
MatrixSixth(75,1)=0.0D0
MatrixSixth(75,2)=0.0D0
MatrixSixth(75,3)=0.0D0
MatrixSixth(75,4)=0.0D0
MatrixSixth(75,5)=(7.0D0*sqrt(3.0D0/5.0D0))/32.0D0
MatrixSixth(75,6)=0.0D0
MatrixSixth(75,7)=0.0D0
MatrixSixth(75,8)=0.0D0
MatrixSixth(75,9)=0.0D0
MatrixSixth(75,10)=0.0D0
MatrixSixth(75,11)=0.0D0
MatrixSixth(75,12)=0.0D0
MatrixSixth(75,13)=7.0D0/80.0D0
MatrixSixth(75,14)=0.0D0
MatrixSixth(75,15)=0.0D0
MatrixSixth(75,16)=0.0D0
MatrixSixth(75,17)=0.0D0
MatrixSixth(75,18)=0.0D0
MatrixSixth(75,19)=(7.0D0*sqrt(3.0D0/5.0D0))/32.0D0
MatrixSixth(75,20)=0.0D0
MatrixSixth(75,21)=0.0D0
MatrixSixth(75,22)=0.0D0
MatrixSixth(75,23)=0.0D0
MatrixSixth(75,24)=(9.0D0*sqrt(21.0D0/10.0D0))/40.0D0
MatrixSixth(75,25)=0.0D0
MatrixSixth(75,26)=0.0D0
MatrixSixth(76,1)=0.0D0
MatrixSixth(76,2)=0.0D0
MatrixSixth(76,3)=0.0D0
MatrixSixth(76,4)=0.0D0
MatrixSixth(76,5)=7.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(76,6)=0.0D0
MatrixSixth(76,7)=0.0D0
MatrixSixth(76,8)=0.0D0
MatrixSixth(76,9)=0.0D0
MatrixSixth(76,10)=0.0D0
MatrixSixth(76,11)=0.0D0
MatrixSixth(76,12)=0.0D0
MatrixSixth(76,13)=-((7.0D0*sqrt(3.0D0))/80.0D0)
MatrixSixth(76,14)=0.0D0
MatrixSixth(76,15)=0.0D0
MatrixSixth(76,16)=0.0D0
MatrixSixth(76,17)=0.0D0
MatrixSixth(76,18)=0.0D0
MatrixSixth(76,19)=7.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(76,20)=0.0D0
MatrixSixth(76,21)=0.0D0
MatrixSixth(76,22)=0.0D0
MatrixSixth(76,23)=0.0D0
MatrixSixth(76,24)=(9.0D0*sqrt(7.0D0/10.0D0))/40.0D0
MatrixSixth(76,25)=0.0D0
MatrixSixth(76,26)=0.0D0
MatrixSixth(77,1)=0.0D0
MatrixSixth(77,2)=0.0D0
MatrixSixth(77,3)=0.0D0
MatrixSixth(77,4)=0.0D0
MatrixSixth(77,5)=-(sqrt(7.0D0)/48.0D0)
MatrixSixth(77,6)=0.0D0
MatrixSixth(77,7)=0.0D0
MatrixSixth(77,8)=0.0D0
MatrixSixth(77,9)=0.0D0
MatrixSixth(77,10)=0.0D0
MatrixSixth(77,11)=0.0D0
MatrixSixth(77,12)=0.0D0
MatrixSixth(77,13)=-(sqrt(7.0D0/15.0D0)/24.0D0)
MatrixSixth(77,14)=0.0D0
MatrixSixth(77,15)=0.0D0
MatrixSixth(77,16)=0.0D0
MatrixSixth(77,17)=0.0D0
MatrixSixth(77,18)=0.0D0
MatrixSixth(77,19)=-(sqrt(7.0D0)/48.0D0)
MatrixSixth(77,20)=0.0D0
MatrixSixth(77,21)=0.0D0
MatrixSixth(77,22)=0.0D0
MatrixSixth(77,23)=0.0D0
MatrixSixth(77,24)=-(3.0D0/(20.0D0*sqrt(2.0D0)))
MatrixSixth(77,25)=0.0D0
MatrixSixth(77,26)=0.0D0
MatrixSixth(78,1)=0.0D0
MatrixSixth(78,2)=0.0D0
MatrixSixth(78,3)=0.0D0
MatrixSixth(78,4)=0.0D0
MatrixSixth(78,5)=-(sqrt(7.0D0/3.0D0)/48.0D0)
MatrixSixth(78,6)=0.0D0
MatrixSixth(78,7)=0.0D0
MatrixSixth(78,8)=0.0D0
MatrixSixth(78,9)=0.0D0
MatrixSixth(78,10)=0.0D0
MatrixSixth(78,11)=0.0D0
MatrixSixth(78,12)=0.0D0
MatrixSixth(78,13)=sqrt(7.0D0/5.0D0)/24.0D0
MatrixSixth(78,14)=0.0D0
MatrixSixth(78,15)=0.0D0
MatrixSixth(78,16)=0.0D0
MatrixSixth(78,17)=0.0D0
MatrixSixth(78,18)=0.0D0
MatrixSixth(78,19)=-(sqrt(7.0D0/3.0D0)/48.0D0)
MatrixSixth(78,20)=0.0D0
MatrixSixth(78,21)=0.0D0
MatrixSixth(78,22)=0.0D0
MatrixSixth(78,23)=0.0D0
MatrixSixth(78,24)=-(sqrt(3.0D0/2.0D0)/20.0D0)
MatrixSixth(78,25)=0.0D0
MatrixSixth(78,26)=0.0D0
MatrixSixth(79,1)=0.0D0
MatrixSixth(79,2)=0.0D0
MatrixSixth(79,3)=0.0D0
MatrixSixth(79,4)=0.0D0
MatrixSixth(79,5)=-(sqrt(7.0D0/2.0D0)/24.0D0)
MatrixSixth(79,6)=0.0D0
MatrixSixth(79,7)=0.0D0
MatrixSixth(79,8)=0.0D0
MatrixSixth(79,9)=0.0D0
MatrixSixth(79,10)=0.0D0
MatrixSixth(79,11)=0.0D0
MatrixSixth(79,12)=0.0D0
MatrixSixth(79,13)=-(sqrt(7.0D0/30.0D0)/12.0D0)
MatrixSixth(79,14)=0.0D0
MatrixSixth(79,15)=0.0D0
MatrixSixth(79,16)=0.0D0
MatrixSixth(79,17)=0.0D0
MatrixSixth(79,18)=0.0D0
MatrixSixth(79,19)=-(sqrt(7.0D0/2.0D0)/24.0D0)
MatrixSixth(79,20)=0.0D0
MatrixSixth(79,21)=0.0D0
MatrixSixth(79,22)=0.0D0
MatrixSixth(79,23)=0.0D0
MatrixSixth(79,24)=-(3.0D0/20.0D0)
MatrixSixth(79,25)=0.0D0
MatrixSixth(79,26)=0.0D0
MatrixSixth(80,1)=0.0D0
MatrixSixth(80,2)=0.0D0
MatrixSixth(80,3)=0.0D0
MatrixSixth(80,4)=0.0D0
MatrixSixth(80,5)=-(sqrt(7.0D0/6.0D0)/24.0D0)
MatrixSixth(80,6)=0.0D0
MatrixSixth(80,7)=0.0D0
MatrixSixth(80,8)=0.0D0
MatrixSixth(80,9)=0.0D0
MatrixSixth(80,10)=0.0D0
MatrixSixth(80,11)=0.0D0
MatrixSixth(80,12)=0.0D0
MatrixSixth(80,13)=sqrt(7.0D0/10.0D0)/12.0D0
MatrixSixth(80,14)=0.0D0
MatrixSixth(80,15)=0.0D0
MatrixSixth(80,16)=0.0D0
MatrixSixth(80,17)=0.0D0
MatrixSixth(80,18)=0.0D0
MatrixSixth(80,19)=-(sqrt(7.0D0/6.0D0)/24.0D0)
MatrixSixth(80,20)=0.0D0
MatrixSixth(80,21)=0.0D0
MatrixSixth(80,22)=0.0D0
MatrixSixth(80,23)=0.0D0
MatrixSixth(80,24)=-(sqrt(3.0D0)/20.0D0)
MatrixSixth(80,25)=0.0D0
MatrixSixth(80,26)=0.0D0
MatrixSixth(81,1)=0.0D0
MatrixSixth(81,2)=0.0D0
MatrixSixth(81,3)=0.0D0
MatrixSixth(81,4)=0.0D0
MatrixSixth(81,5)=-(7.0D0/64.0D0)
MatrixSixth(81,6)=0.0D0
MatrixSixth(81,7)=0.0D0
MatrixSixth(81,8)=0.0D0
MatrixSixth(81,9)=0.0D0
MatrixSixth(81,10)=0.0D0
MatrixSixth(81,11)=0.0D0
MatrixSixth(81,12)=0.0D0
MatrixSixth(81,13)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(81,14)=0.0D0
MatrixSixth(81,15)=0.0D0
MatrixSixth(81,16)=0.0D0
MatrixSixth(81,17)=0.0D0
MatrixSixth(81,18)=0.0D0
MatrixSixth(81,19)=-(7.0D0/64.0D0)
MatrixSixth(81,20)=0.0D0
MatrixSixth(81,21)=0.0D0
MatrixSixth(81,22)=0.0D0
MatrixSixth(81,23)=0.0D0
MatrixSixth(81,24)=-((9.0D0*sqrt(7.0D0/2.0D0))/80.0D0)
MatrixSixth(81,25)=0.0D0
MatrixSixth(81,26)=0.0D0
MatrixSixth(82,1)=0.0D0
MatrixSixth(82,2)=0.0D0
MatrixSixth(82,3)=0.0D0
MatrixSixth(82,4)=0.0D0
MatrixSixth(82,5)=-(7.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(82,6)=0.0D0
MatrixSixth(82,7)=0.0D0
MatrixSixth(82,8)=0.0D0
MatrixSixth(82,9)=0.0D0
MatrixSixth(82,10)=0.0D0
MatrixSixth(82,11)=0.0D0
MatrixSixth(82,12)=0.0D0
MatrixSixth(82,13)=7.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(82,14)=0.0D0
MatrixSixth(82,15)=0.0D0
MatrixSixth(82,16)=0.0D0
MatrixSixth(82,17)=0.0D0
MatrixSixth(82,18)=0.0D0
MatrixSixth(82,19)=-(7.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(82,20)=0.0D0
MatrixSixth(82,21)=0.0D0
MatrixSixth(82,22)=0.0D0
MatrixSixth(82,23)=0.0D0
MatrixSixth(82,24)=-((3.0D0*sqrt(21.0D0/2.0D0))/80.0D0)
MatrixSixth(82,25)=0.0D0
MatrixSixth(82,26)=0.0D0
MatrixSixth(83,1)=0.0D0
MatrixSixth(83,2)=0.0D0
MatrixSixth(83,3)=0.0D0
MatrixSixth(83,4)=0.0D0
MatrixSixth(83,5)=sqrt(5.0D0)/32.0D0
MatrixSixth(83,6)=0.0D0
MatrixSixth(83,7)=0.0D0
MatrixSixth(83,8)=0.0D0
MatrixSixth(83,9)=0.0D0
MatrixSixth(83,10)=0.0D0
MatrixSixth(83,11)=0.0D0
MatrixSixth(83,12)=0.0D0
MatrixSixth(83,13)=1.0D0/(16.0D0*sqrt(3.0D0))
MatrixSixth(83,14)=0.0D0
MatrixSixth(83,15)=0.0D0
MatrixSixth(83,16)=0.0D0
MatrixSixth(83,17)=0.0D0
MatrixSixth(83,18)=0.0D0
MatrixSixth(83,19)=sqrt(5.0D0)/32.0D0
MatrixSixth(83,20)=0.0D0
MatrixSixth(83,21)=0.0D0
MatrixSixth(83,22)=0.0D0
MatrixSixth(83,23)=0.0D0
MatrixSixth(83,24)=9.0D0/(8.0D0*sqrt(70.0D0))
MatrixSixth(83,25)=0.0D0
MatrixSixth(83,26)=0.0D0
MatrixSixth(84,1)=0.0D0
MatrixSixth(84,2)=0.0D0
MatrixSixth(84,3)=0.0D0
MatrixSixth(84,4)=0.0D0
MatrixSixth(84,5)=sqrt(5.0D0/3.0D0)/32.0D0
MatrixSixth(84,6)=0.0D0
MatrixSixth(84,7)=0.0D0
MatrixSixth(84,8)=0.0D0
MatrixSixth(84,9)=0.0D0
MatrixSixth(84,10)=0.0D0
MatrixSixth(84,11)=0.0D0
MatrixSixth(84,12)=0.0D0
MatrixSixth(84,13)=-(1.0D0/16.0D0)
MatrixSixth(84,14)=0.0D0
MatrixSixth(84,15)=0.0D0
MatrixSixth(84,16)=0.0D0
MatrixSixth(84,17)=0.0D0
MatrixSixth(84,18)=0.0D0
MatrixSixth(84,19)=sqrt(5.0D0/3.0D0)/32.0D0
MatrixSixth(84,20)=0.0D0
MatrixSixth(84,21)=0.0D0
MatrixSixth(84,22)=0.0D0
MatrixSixth(84,23)=0.0D0
MatrixSixth(84,24)=(3.0D0*sqrt(3.0D0/70.0D0))/8.0D0
MatrixSixth(84,25)=0.0D0
MatrixSixth(84,26)=0.0D0
MatrixSixth(85,1)=0.0D0
MatrixSixth(85,2)=0.0D0
MatrixSixth(85,3)=0.0D0
MatrixSixth(85,4)=0.0D0
MatrixSixth(85,5)=sqrt(15.0D0)/32.0D0
MatrixSixth(85,6)=0.0D0
MatrixSixth(85,7)=0.0D0
MatrixSixth(85,8)=0.0D0
MatrixSixth(85,9)=0.0D0
MatrixSixth(85,10)=0.0D0
MatrixSixth(85,11)=0.0D0
MatrixSixth(85,12)=0.0D0
MatrixSixth(85,13)=1.0D0/16.0D0
MatrixSixth(85,14)=0.0D0
MatrixSixth(85,15)=0.0D0
MatrixSixth(85,16)=0.0D0
MatrixSixth(85,17)=0.0D0
MatrixSixth(85,18)=0.0D0
MatrixSixth(85,19)=sqrt(15.0D0)/32.0D0
MatrixSixth(85,20)=0.0D0
MatrixSixth(85,21)=0.0D0
MatrixSixth(85,22)=0.0D0
MatrixSixth(85,23)=0.0D0
MatrixSixth(85,24)=(9.0D0*sqrt(3.0D0/70.0D0))/8.0D0
MatrixSixth(85,25)=0.0D0
MatrixSixth(85,26)=0.0D0
MatrixSixth(86,1)=0.0D0
MatrixSixth(86,2)=0.0D0
MatrixSixth(86,3)=0.0D0
MatrixSixth(86,4)=0.0D0
MatrixSixth(86,5)=sqrt(5.0D0)/32.0D0
MatrixSixth(86,6)=0.0D0
MatrixSixth(86,7)=0.0D0
MatrixSixth(86,8)=0.0D0
MatrixSixth(86,9)=0.0D0
MatrixSixth(86,10)=0.0D0
MatrixSixth(86,11)=0.0D0
MatrixSixth(86,12)=0.0D0
MatrixSixth(86,13)=-(sqrt(3.0D0)/16.0D0)
MatrixSixth(86,14)=0.0D0
MatrixSixth(86,15)=0.0D0
MatrixSixth(86,16)=0.0D0
MatrixSixth(86,17)=0.0D0
MatrixSixth(86,18)=0.0D0
MatrixSixth(86,19)=sqrt(5.0D0)/32.0D0
MatrixSixth(86,20)=0.0D0
MatrixSixth(86,21)=0.0D0
MatrixSixth(86,22)=0.0D0
MatrixSixth(86,23)=0.0D0
MatrixSixth(86,24)=9.0D0/(8.0D0*sqrt(70.0D0))
MatrixSixth(86,25)=0.0D0
MatrixSixth(86,26)=0.0D0
MatrixSixth(87,1)=0.0D0
MatrixSixth(87,2)=0.0D0
MatrixSixth(87,3)=0.0D0
MatrixSixth(87,4)=0.0D0
MatrixSixth(87,5)=-(3.0D0/64.0D0)
MatrixSixth(87,6)=0.0D0
MatrixSixth(87,7)=0.0D0
MatrixSixth(87,8)=0.0D0
MatrixSixth(87,9)=0.0D0
MatrixSixth(87,10)=0.0D0
MatrixSixth(87,11)=0.0D0
MatrixSixth(87,12)=0.0D0
MatrixSixth(87,13)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(87,14)=0.0D0
MatrixSixth(87,15)=0.0D0
MatrixSixth(87,16)=0.0D0
MatrixSixth(87,17)=0.0D0
MatrixSixth(87,18)=0.0D0
MatrixSixth(87,19)=-(3.0D0/64.0D0)
MatrixSixth(87,20)=0.0D0
MatrixSixth(87,21)=0.0D0
MatrixSixth(87,22)=0.0D0
MatrixSixth(87,23)=0.0D0
MatrixSixth(87,24)=-(27.0D0/(80.0D0*sqrt(14.0D0)))
MatrixSixth(87,25)=0.0D0
MatrixSixth(87,26)=0.0D0
MatrixSixth(88,1)=0.0D0
MatrixSixth(88,2)=0.0D0
MatrixSixth(88,3)=0.0D0
MatrixSixth(88,4)=0.0D0
MatrixSixth(88,5)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(88,6)=0.0D0
MatrixSixth(88,7)=0.0D0
MatrixSixth(88,8)=0.0D0
MatrixSixth(88,9)=0.0D0
MatrixSixth(88,10)=0.0D0
MatrixSixth(88,11)=0.0D0
MatrixSixth(88,12)=0.0D0
MatrixSixth(88,13)=3.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(88,14)=0.0D0
MatrixSixth(88,15)=0.0D0
MatrixSixth(88,16)=0.0D0
MatrixSixth(88,17)=0.0D0
MatrixSixth(88,18)=0.0D0
MatrixSixth(88,19)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(88,20)=0.0D0
MatrixSixth(88,21)=0.0D0
MatrixSixth(88,22)=0.0D0
MatrixSixth(88,23)=0.0D0
MatrixSixth(88,24)=-((9.0D0*sqrt(3.0D0/14.0D0))/80.0D0)
MatrixSixth(88,25)=0.0D0
MatrixSixth(88,26)=0.0D0
MatrixSixth(89,1)=-(35.0D0/256.0D0)
MatrixSixth(89,2)=-(35.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(89,3)=0.0D0
MatrixSixth(89,4)=-(175.0D0/2304.0D0)
MatrixSixth(89,5)=0.0D0
MatrixSixth(89,6)=35.0D0/(768.0D0*sqrt(3.0D0))
MatrixSixth(89,7)=0.0D0
MatrixSixth(89,8)=0.0D0
MatrixSixth(89,9)=-(25.0D0/768.0D0)
MatrixSixth(89,10)=-(25.0D0/(768.0D0*sqrt(3.0D0)))
MatrixSixth(89,11)=0.0D0
MatrixSixth(89,12)=(7.0D0*sqrt(5.0D0))/384.0D0
MatrixSixth(89,13)=0.0D0
MatrixSixth(89,14)=(7.0D0*sqrt(5.0D0/3.0D0))/384.0D0
MatrixSixth(89,15)=0.0D0
MatrixSixth(89,16)=0.0D0
MatrixSixth(89,17)=0.0D0
MatrixSixth(89,18)=25.0D0/2304.0D0
MatrixSixth(89,19)=0.0D0
MatrixSixth(89,20)=-(5.0D0/(768.0D0*sqrt(3.0D0)))
MatrixSixth(89,21)=0.0D0
MatrixSixth(89,22)=0.0D0
MatrixSixth(89,23)=(5.0D0*sqrt(21.0D0))/128.0D0
MatrixSixth(89,24)=0.0D0
MatrixSixth(89,25)=-((3.0D0*sqrt(7.0D0))/128.0D0)
MatrixSixth(89,26)=0.0D0
MatrixSixth(90,1)=35.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(90,2)=-(35.0D0/256.0D0)
MatrixSixth(90,3)=0.0D0
MatrixSixth(90,4)=-(35.0D0/(768.0D0*sqrt(3.0D0)))
MatrixSixth(90,5)=0.0D0
MatrixSixth(90,6)=35.0D0/768.0D0
MatrixSixth(90,7)=0.0D0
MatrixSixth(90,8)=0.0D0
MatrixSixth(90,9)=25.0D0/(768.0D0*sqrt(3.0D0))
MatrixSixth(90,10)=-(25.0D0/768.0D0)
MatrixSixth(90,11)=0.0D0
MatrixSixth(90,12)=-((7.0D0*sqrt(5.0D0/3.0D0))/384.0D0)
MatrixSixth(90,13)=0.0D0
MatrixSixth(90,14)=(7.0D0*sqrt(5.0D0))/384.0D0
MatrixSixth(90,15)=0.0D0
MatrixSixth(90,16)=0.0D0
MatrixSixth(90,17)=0.0D0
MatrixSixth(90,18)=5.0D0/(768.0D0*sqrt(3.0D0))
MatrixSixth(90,19)=0.0D0
MatrixSixth(90,20)=-(5.0D0/768.0D0)
MatrixSixth(90,21)=0.0D0
MatrixSixth(90,22)=0.0D0
MatrixSixth(90,23)=(3.0D0*sqrt(7.0D0))/128.0D0
MatrixSixth(90,24)=0.0D0
MatrixSixth(90,25)=-((3.0D0*sqrt(21.0D0))/128.0D0)
MatrixSixth(90,26)=0.0D0
MatrixSixth(91,1)=35.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(91,2)=175.0D0/768.0D0
MatrixSixth(91,3)=0.0D0
MatrixSixth(91,4)=-(35.0D0/(768.0D0*sqrt(3.0D0)))
MatrixSixth(91,5)=0.0D0
MatrixSixth(91,6)=35.0D0/768.0D0
MatrixSixth(91,7)=0.0D0
MatrixSixth(91,8)=0.0D0
MatrixSixth(91,9)=25.0D0/(768.0D0*sqrt(3.0D0))
MatrixSixth(91,10)=125.0D0/2304.0D0
MatrixSixth(91,11)=0.0D0
MatrixSixth(91,12)=-((7.0D0*sqrt(5.0D0/3.0D0))/384.0D0)
MatrixSixth(91,13)=0.0D0
MatrixSixth(91,14)=-((35.0D0*sqrt(5.0D0))/1152.0D0)
MatrixSixth(91,15)=0.0D0
MatrixSixth(91,16)=0.0D0
MatrixSixth(91,17)=0.0D0
MatrixSixth(91,18)=5.0D0/(768.0D0*sqrt(3.0D0))
MatrixSixth(91,19)=0.0D0
MatrixSixth(91,20)=-(5.0D0/768.0D0)
MatrixSixth(91,21)=0.0D0
MatrixSixth(91,22)=0.0D0
MatrixSixth(91,23)=(3.0D0*sqrt(7.0D0))/128.0D0
MatrixSixth(91,24)=0.0D0
MatrixSixth(91,25)=-((3.0D0*sqrt(21.0D0))/128.0D0)
MatrixSixth(91,26)=0.0D0
MatrixSixth(92,1)=35.0D0/256.0D0
MatrixSixth(92,2)=35.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(92,3)=0.0D0
MatrixSixth(92,4)=-(35.0D0/768.0D0)
MatrixSixth(92,5)=0.0D0
MatrixSixth(92,6)=-(35.0D0/(768.0D0*sqrt(3.0D0)))
MatrixSixth(92,7)=0.0D0
MatrixSixth(92,8)=0.0D0
MatrixSixth(92,9)=25.0D0/768.0D0
MatrixSixth(92,10)=25.0D0/(768.0D0*sqrt(3.0D0))
MatrixSixth(92,11)=0.0D0
MatrixSixth(92,12)=-((7.0D0*sqrt(5.0D0))/384.0D0)
MatrixSixth(92,13)=0.0D0
MatrixSixth(92,14)=-((7.0D0*sqrt(5.0D0/3.0D0))/384.0D0)
MatrixSixth(92,15)=0.0D0
MatrixSixth(92,16)=0.0D0
MatrixSixth(92,17)=0.0D0
MatrixSixth(92,18)=5.0D0/768.0D0
MatrixSixth(92,19)=0.0D0
MatrixSixth(92,20)=5.0D0/(768.0D0*sqrt(3.0D0))
MatrixSixth(92,21)=0.0D0
MatrixSixth(92,22)=0.0D0
MatrixSixth(92,23)=(3.0D0*sqrt(21.0D0))/128.0D0
MatrixSixth(92,24)=0.0D0
MatrixSixth(92,25)=(3.0D0*sqrt(7.0D0))/128.0D0
MatrixSixth(92,26)=0.0D0
MatrixSixth(93,1)=-((7.0D0*sqrt(5.0D0))/128.0D0)
MatrixSixth(93,2)=-((7.0D0*sqrt(5.0D0/3.0D0))/128.0D0)
MatrixSixth(93,3)=0.0D0
MatrixSixth(93,4)=-((35.0D0*sqrt(5.0D0))/1152.0D0)
MatrixSixth(93,5)=0.0D0
MatrixSixth(93,6)=(7.0D0*sqrt(5.0D0/3.0D0))/384.0D0
MatrixSixth(93,7)=0.0D0
MatrixSixth(93,8)=0.0D0
MatrixSixth(93,9)=-((5.0D0*sqrt(5.0D0))/384.0D0)
MatrixSixth(93,10)=-((5.0D0*sqrt(5.0D0/3.0D0))/384.0D0)
MatrixSixth(93,11)=0.0D0
MatrixSixth(93,12)=7.0D0/192.0D0
MatrixSixth(93,13)=0.0D0
MatrixSixth(93,14)=7.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(93,15)=0.0D0
MatrixSixth(93,16)=0.0D0
MatrixSixth(93,17)=0.0D0
MatrixSixth(93,18)=(5.0D0*sqrt(5.0D0))/1152.0D0
MatrixSixth(93,19)=0.0D0
MatrixSixth(93,20)=-(sqrt(5.0D0/3.0D0)/384.0D0)
MatrixSixth(93,21)=0.0D0
MatrixSixth(93,22)=0.0D0
MatrixSixth(93,23)=sqrt(105.0D0)/64.0D0
MatrixSixth(93,24)=0.0D0
MatrixSixth(93,25)=-((3.0D0*sqrt(7.0D0/5.0D0))/64.0D0)
MatrixSixth(93,26)=0.0D0
MatrixSixth(94,1)=(7.0D0*sqrt(5.0D0/3.0D0))/128.0D0
MatrixSixth(94,2)=-((7.0D0*sqrt(5.0D0))/128.0D0)
MatrixSixth(94,3)=0.0D0
MatrixSixth(94,4)=-((7.0D0*sqrt(5.0D0/3.0D0))/384.0D0)
MatrixSixth(94,5)=0.0D0
MatrixSixth(94,6)=(7.0D0*sqrt(5.0D0))/384.0D0
MatrixSixth(94,7)=0.0D0
MatrixSixth(94,8)=0.0D0
MatrixSixth(94,9)=(5.0D0*sqrt(5.0D0/3.0D0))/384.0D0
MatrixSixth(94,10)=-((5.0D0*sqrt(5.0D0))/384.0D0)
MatrixSixth(94,11)=0.0D0
MatrixSixth(94,12)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(94,13)=0.0D0
MatrixSixth(94,14)=7.0D0/192.0D0
MatrixSixth(94,15)=0.0D0
MatrixSixth(94,16)=0.0D0
MatrixSixth(94,17)=0.0D0
MatrixSixth(94,18)=sqrt(5.0D0/3.0D0)/384.0D0
MatrixSixth(94,19)=0.0D0
MatrixSixth(94,20)=-(sqrt(5.0D0)/384.0D0)
MatrixSixth(94,21)=0.0D0
MatrixSixth(94,22)=0.0D0
MatrixSixth(94,23)=(3.0D0*sqrt(7.0D0/5.0D0))/64.0D0
MatrixSixth(94,24)=0.0D0
MatrixSixth(94,25)=-((3.0D0*sqrt(21.0D0/5.0D0))/64.0D0)
MatrixSixth(94,26)=0.0D0
MatrixSixth(95,1)=0.0D0
MatrixSixth(95,2)=0.0D0
MatrixSixth(95,3)=7.0D0/64.0D0
MatrixSixth(95,4)=0.0D0
MatrixSixth(95,5)=0.0D0
MatrixSixth(95,6)=0.0D0
MatrixSixth(95,7)=35.0D0/192.0D0
MatrixSixth(95,8)=0.0D0
MatrixSixth(95,9)=0.0D0
MatrixSixth(95,10)=0.0D0
MatrixSixth(95,11)=7.0D0/576.0D0
MatrixSixth(95,12)=0.0D0
MatrixSixth(95,13)=0.0D0
MatrixSixth(95,14)=0.0D0
MatrixSixth(95,15)=7.0D0/576.0D0
MatrixSixth(95,16)=-(sqrt(7.0D0)/144.0D0)
MatrixSixth(95,17)=-(3.0D0/(16.0D0*sqrt(5.0D0)))
MatrixSixth(95,18)=0.0D0
MatrixSixth(95,19)=0.0D0
MatrixSixth(95,20)=0.0D0
MatrixSixth(95,21)=7.0D0/192.0D0
MatrixSixth(95,22)=-(sqrt(21.0D0/5.0D0)/16.0D0)
MatrixSixth(95,23)=0.0D0
MatrixSixth(95,24)=0.0D0
MatrixSixth(95,25)=0.0D0
MatrixSixth(95,26)=-((9.0D0*sqrt(7.0D0/2.0D0))/80.0D0)
MatrixSixth(96,1)=0.0D0
MatrixSixth(96,2)=0.0D0
MatrixSixth(96,3)=-((7.0D0*sqrt(3.0D0))/64.0D0)
MatrixSixth(96,4)=0.0D0
MatrixSixth(96,5)=0.0D0
MatrixSixth(96,6)=0.0D0
MatrixSixth(96,7)=35.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(96,8)=0.0D0
MatrixSixth(96,9)=0.0D0
MatrixSixth(96,10)=0.0D0
MatrixSixth(96,11)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(96,12)=0.0D0
MatrixSixth(96,13)=0.0D0
MatrixSixth(96,14)=0.0D0
MatrixSixth(96,15)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(96,16)=sqrt(7.0D0/3.0D0)/48.0D0
MatrixSixth(96,17)=(3.0D0*sqrt(3.0D0/5.0D0))/16.0D0
MatrixSixth(96,18)=0.0D0
MatrixSixth(96,19)=0.0D0
MatrixSixth(96,20)=0.0D0
MatrixSixth(96,21)=7.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(96,22)=-(sqrt(7.0D0/5.0D0)/16.0D0)
MatrixSixth(96,23)=0.0D0
MatrixSixth(96,24)=0.0D0
MatrixSixth(96,25)=0.0D0
MatrixSixth(96,26)=-((3.0D0*sqrt(21.0D0/2.0D0))/80.0D0)
MatrixSixth(97,1)=7.0D0/(128.0D0*sqrt(3.0D0))
MatrixSixth(97,2)=35.0D0/384.0D0
MatrixSixth(97,3)=7.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(97,4)=-(7.0D0/(384.0D0*sqrt(3.0D0)))
MatrixSixth(97,5)=0.0D0
MatrixSixth(97,6)=7.0D0/384.0D0
MatrixSixth(97,7)=(7.0D0*sqrt(5.0D0))/384.0D0
MatrixSixth(97,8)=0.0D0
MatrixSixth(97,9)=5.0D0/(384.0D0*sqrt(3.0D0))
MatrixSixth(97,10)=25.0D0/1152.0D0
MatrixSixth(97,11)=7.0D0/(1152.0D0*sqrt(5.0D0))
MatrixSixth(97,12)=-(7.0D0/(192.0D0*sqrt(15.0D0)))
MatrixSixth(97,13)=0.0D0
MatrixSixth(97,14)=-((7.0D0*sqrt(5.0D0))/576.0D0)
MatrixSixth(97,15)=7.0D0/(1152.0D0*sqrt(5.0D0))
MatrixSixth(97,16)=-(sqrt(7.0D0/5.0D0)/288.0D0)
MatrixSixth(97,17)=-(3.0D0/160.0D0)
MatrixSixth(97,18)=1.0D0/(384.0D0*sqrt(3.0D0))
MatrixSixth(97,19)=0.0D0
MatrixSixth(97,20)=-(1.0D0/384.0D0)
MatrixSixth(97,21)=7.0D0/(384.0D0*sqrt(5.0D0))
MatrixSixth(97,22)=-(sqrt(21.0D0)/160.0D0)
MatrixSixth(97,23)=(3.0D0*sqrt(7.0D0))/320.0D0
MatrixSixth(97,24)=0.0D0
MatrixSixth(97,25)=-((3.0D0*sqrt(21.0D0))/320.0D0)
MatrixSixth(97,26)=-((9.0D0*sqrt(7.0D0/10.0D0))/160.0D0)
MatrixSixth(98,1)=7.0D0/128.0D0
MatrixSixth(98,2)=7.0D0/(128.0D0*sqrt(3.0D0))
MatrixSixth(98,3)=-((7.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(98,4)=-(7.0D0/384.0D0)
MatrixSixth(98,5)=0.0D0
MatrixSixth(98,6)=-(7.0D0/(384.0D0*sqrt(3.0D0)))
MatrixSixth(98,7)=(7.0D0*sqrt(5.0D0/3.0D0))/384.0D0
MatrixSixth(98,8)=0.0D0
MatrixSixth(98,9)=5.0D0/384.0D0
MatrixSixth(98,10)=5.0D0/(384.0D0*sqrt(3.0D0))
MatrixSixth(98,11)=-(7.0D0/(384.0D0*sqrt(15.0D0)))
MatrixSixth(98,12)=-(7.0D0/(192.0D0*sqrt(5.0D0)))
MatrixSixth(98,13)=0.0D0
MatrixSixth(98,14)=-(7.0D0/(192.0D0*sqrt(15.0D0)))
MatrixSixth(98,15)=-(7.0D0/(384.0D0*sqrt(15.0D0)))
MatrixSixth(98,16)=sqrt(7.0D0/15.0D0)/96.0D0
MatrixSixth(98,17)=(3.0D0*sqrt(3.0D0))/160.0D0
MatrixSixth(98,18)=1.0D0/384.0D0
MatrixSixth(98,19)=0.0D0
MatrixSixth(98,20)=1.0D0/(384.0D0*sqrt(3.0D0))
MatrixSixth(98,21)=7.0D0/(384.0D0*sqrt(15.0D0))
MatrixSixth(98,22)=-(sqrt(7.0D0)/160.0D0)
MatrixSixth(98,23)=(3.0D0*sqrt(21.0D0))/320.0D0
MatrixSixth(98,24)=0.0D0
MatrixSixth(98,25)=(3.0D0*sqrt(7.0D0))/320.0D0
MatrixSixth(98,26)=-((3.0D0*sqrt(21.0D0/10.0D0))/160.0D0)
MatrixSixth(99,1)=(7.0D0*sqrt(5.0D0))/384.0D0
MatrixSixth(99,2)=(35.0D0*sqrt(5.0D0/3.0D0))/384.0D0
MatrixSixth(99,3)=-(7.0D0/(128.0D0*sqrt(3.0D0)))
MatrixSixth(99,4)=-((7.0D0*sqrt(5.0D0))/1152.0D0)
MatrixSixth(99,5)=0.0D0
MatrixSixth(99,6)=(7.0D0*sqrt(5.0D0/3.0D0))/384.0D0
MatrixSixth(99,7)=-(35.0D0/(384.0D0*sqrt(3.0D0)))
MatrixSixth(99,8)=0.0D0
MatrixSixth(99,9)=(5.0D0*sqrt(5.0D0))/1152.0D0
MatrixSixth(99,10)=(25.0D0*sqrt(5.0D0/3.0D0))/1152.0D0
MatrixSixth(99,11)=-(7.0D0/(1152.0D0*sqrt(3.0D0)))
MatrixSixth(99,12)=-(7.0D0/576.0D0)
MatrixSixth(99,13)=0.0D0
MatrixSixth(99,14)=-(35.0D0/(576.0D0*sqrt(3.0D0)))
MatrixSixth(99,15)=-(7.0D0/(1152.0D0*sqrt(3.0D0)))
MatrixSixth(99,16)=sqrt(7.0D0/3.0D0)/288.0D0
MatrixSixth(99,17)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(99,18)=sqrt(5.0D0)/1152.0D0
MatrixSixth(99,19)=0.0D0
MatrixSixth(99,20)=-(sqrt(5.0D0/3.0D0)/384.0D0)
MatrixSixth(99,21)=-(7.0D0/(384.0D0*sqrt(3.0D0)))
MatrixSixth(99,22)=sqrt(7.0D0/5.0D0)/32.0D0
MatrixSixth(99,23)=sqrt(21.0D0/5.0D0)/64.0D0
MatrixSixth(99,24)=0.0D0
MatrixSixth(99,25)=-((3.0D0*sqrt(7.0D0/5.0D0))/64.0D0)
MatrixSixth(99,26)=(3.0D0*sqrt(21.0D0/2.0D0))/160.0D0
MatrixSixth(100,1)=(7.0D0*sqrt(5.0D0/3.0D0))/128.0D0
MatrixSixth(100,2)=(7.0D0*sqrt(5.0D0))/384.0D0
MatrixSixth(100,3)=7.0D0/128.0D0
MatrixSixth(100,4)=-((7.0D0*sqrt(5.0D0/3.0D0))/384.0D0)
MatrixSixth(100,5)=0.0D0
MatrixSixth(100,6)=-((7.0D0*sqrt(5.0D0))/1152.0D0)
MatrixSixth(100,7)=-(35.0D0/1152.0D0)
MatrixSixth(100,8)=0.0D0
MatrixSixth(100,9)=(5.0D0*sqrt(5.0D0/3.0D0))/384.0D0
MatrixSixth(100,10)=(5.0D0*sqrt(5.0D0))/1152.0D0
MatrixSixth(100,11)=7.0D0/1152.0D0
MatrixSixth(100,12)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(100,13)=0.0D0
MatrixSixth(100,14)=-(7.0D0/576.0D0)
MatrixSixth(100,15)=7.0D0/1152.0D0
MatrixSixth(100,16)=-(sqrt(7.0D0)/288.0D0)
MatrixSixth(100,17)=-(3.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(100,18)=sqrt(5.0D0/3.0D0)/384.0D0
MatrixSixth(100,19)=0.0D0
MatrixSixth(100,20)=sqrt(5.0D0)/1152.0D0
MatrixSixth(100,21)=-(7.0D0/1152.0D0)
MatrixSixth(100,22)=sqrt(7.0D0/15.0D0)/32.0D0
MatrixSixth(100,23)=(3.0D0*sqrt(7.0D0/5.0D0))/64.0D0
MatrixSixth(100,24)=0.0D0
MatrixSixth(100,25)=sqrt(21.0D0/5.0D0)/64.0D0
MatrixSixth(100,26)=(3.0D0*sqrt(7.0D0/2.0D0))/160.0D0
MatrixSixth(101,1)=(7.0D0*sqrt(7.0D0))/384.0D0
MatrixSixth(101,2)=(35.0D0*sqrt(7.0D0/3.0D0))/384.0D0
MatrixSixth(101,3)=sqrt(7.0D0/15.0D0)/64.0D0
MatrixSixth(101,4)=-((7.0D0*sqrt(7.0D0))/1152.0D0)
MatrixSixth(101,5)=0.0D0
MatrixSixth(101,6)=(7.0D0*sqrt(7.0D0/3.0D0))/384.0D0
MatrixSixth(101,7)=sqrt(35.0D0/3.0D0)/192.0D0
MatrixSixth(101,8)=0.0D0
MatrixSixth(101,9)=(5.0D0*sqrt(7.0D0))/1152.0D0
MatrixSixth(101,10)=(25.0D0*sqrt(7.0D0/3.0D0))/1152.0D0
MatrixSixth(101,11)=sqrt(7.0D0/15.0D0)/576.0D0
MatrixSixth(101,12)=-((7.0D0*sqrt(7.0D0/5.0D0))/576.0D0)
MatrixSixth(101,13)=0.0D0
MatrixSixth(101,14)=-((7.0D0*sqrt(35.0D0/3.0D0))/576.0D0)
MatrixSixth(101,15)=sqrt(7.0D0/15.0D0)/576.0D0
MatrixSixth(101,16)=-(1.0D0/(144.0D0*sqrt(15.0D0)))
MatrixSixth(101,17)=-(sqrt(3.0D0/7.0D0)/80.0D0)
MatrixSixth(101,18)=sqrt(7.0D0)/1152.0D0
MatrixSixth(101,19)=0.0D0
MatrixSixth(101,20)=-(sqrt(7.0D0/3.0D0)/384.0D0)
MatrixSixth(101,21)=sqrt(7.0D0/15.0D0)/192.0D0
MatrixSixth(101,22)=-(1.0D0/80.0D0)
MatrixSixth(101,23)=(7.0D0*sqrt(3.0D0))/320.0D0
MatrixSixth(101,24)=0.0D0
MatrixSixth(101,25)=-(21.0D0/320.0D0)
MatrixSixth(101,26)=-((3.0D0*sqrt(3.0D0/10.0D0))/80.0D0)
MatrixSixth(102,1)=(7.0D0*sqrt(7.0D0/3.0D0))/128.0D0
MatrixSixth(102,2)=(7.0D0*sqrt(7.0D0))/384.0D0
MatrixSixth(102,3)=-(sqrt(7.0D0/5.0D0)/64.0D0)
MatrixSixth(102,4)=-((7.0D0*sqrt(7.0D0/3.0D0))/384.0D0)
MatrixSixth(102,5)=0.0D0
MatrixSixth(102,6)=-((7.0D0*sqrt(7.0D0))/1152.0D0)
MatrixSixth(102,7)=sqrt(35.0D0)/576.0D0
MatrixSixth(102,8)=0.0D0
MatrixSixth(102,9)=(5.0D0*sqrt(7.0D0/3.0D0))/384.0D0
MatrixSixth(102,10)=(5.0D0*sqrt(7.0D0))/1152.0D0
MatrixSixth(102,11)=-(sqrt(7.0D0/5.0D0)/576.0D0)
MatrixSixth(102,12)=-((7.0D0*sqrt(7.0D0/15.0D0))/192.0D0)
MatrixSixth(102,13)=0.0D0
MatrixSixth(102,14)=-((7.0D0*sqrt(7.0D0/5.0D0))/576.0D0)
MatrixSixth(102,15)=-(sqrt(7.0D0/5.0D0)/576.0D0)
MatrixSixth(102,16)=1.0D0/(144.0D0*sqrt(5.0D0))
MatrixSixth(102,17)=3.0D0/(80.0D0*sqrt(7.0D0))
MatrixSixth(102,18)=sqrt(7.0D0/3.0D0)/384.0D0
MatrixSixth(102,19)=0.0D0
MatrixSixth(102,20)=sqrt(7.0D0)/1152.0D0
MatrixSixth(102,21)=sqrt(7.0D0/5.0D0)/576.0D0
MatrixSixth(102,22)=-(1.0D0/(80.0D0*sqrt(3.0D0)))
MatrixSixth(102,23)=21.0D0/320.0D0
MatrixSixth(102,24)=0.0D0
MatrixSixth(102,25)=(7.0D0*sqrt(3.0D0))/320.0D0
MatrixSixth(102,26)=-(3.0D0/(80.0D0*sqrt(10.0D0)))
MatrixSixth(103,1)=21.0D0/64.0D0
MatrixSixth(103,2)=(7.0D0*sqrt(3.0D0))/64.0D0
MatrixSixth(103,3)=0.0D0
MatrixSixth(103,4)=35.0D0/192.0D0
MatrixSixth(103,5)=0.0D0
MatrixSixth(103,6)=-(7.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(103,7)=0.0D0
MatrixSixth(103,8)=0.0D0
MatrixSixth(103,9)=5.0D0/64.0D0
MatrixSixth(103,10)=5.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(103,11)=0.0D0
MatrixSixth(103,12)=-(7.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(103,13)=0.0D0
MatrixSixth(103,14)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(103,15)=0.0D0
MatrixSixth(103,16)=0.0D0
MatrixSixth(103,17)=0.0D0
MatrixSixth(103,18)=-(5.0D0/192.0D0)
MatrixSixth(103,19)=0.0D0
MatrixSixth(103,20)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(103,21)=0.0D0
MatrixSixth(103,22)=0.0D0
MatrixSixth(103,23)=-((3.0D0*sqrt(21.0D0))/32.0D0)
MatrixSixth(103,24)=0.0D0
MatrixSixth(103,25)=(9.0D0*sqrt(7.0D0))/160.0D0
MatrixSixth(103,26)=0.0D0
MatrixSixth(104,1)=-((7.0D0*sqrt(3.0D0))/64.0D0)
MatrixSixth(104,2)=21.0D0/64.0D0
MatrixSixth(104,3)=0.0D0
MatrixSixth(104,4)=7.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(104,5)=0.0D0
MatrixSixth(104,6)=-(7.0D0/64.0D0)
MatrixSixth(104,7)=0.0D0
MatrixSixth(104,8)=0.0D0
MatrixSixth(104,9)=-(5.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(104,10)=5.0D0/64.0D0
MatrixSixth(104,11)=0.0D0
MatrixSixth(104,12)=7.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(104,13)=0.0D0
MatrixSixth(104,14)=-(7.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(104,15)=0.0D0
MatrixSixth(104,16)=0.0D0
MatrixSixth(104,17)=0.0D0
MatrixSixth(104,18)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(104,19)=0.0D0
MatrixSixth(104,20)=1.0D0/64.0D0
MatrixSixth(104,21)=0.0D0
MatrixSixth(104,22)=0.0D0
MatrixSixth(104,23)=-((9.0D0*sqrt(7.0D0))/160.0D0)
MatrixSixth(104,24)=0.0D0
MatrixSixth(104,25)=(9.0D0*sqrt(21.0D0))/160.0D0
MatrixSixth(104,26)=0.0D0
MatrixSixth(105,1)=-(7.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(105,2)=-(35.0D0/192.0D0)
MatrixSixth(105,3)=-(7.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(105,4)=7.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(105,5)=0.0D0
MatrixSixth(105,6)=-(7.0D0/192.0D0)
MatrixSixth(105,7)=-((7.0D0*sqrt(5.0D0))/96.0D0)
MatrixSixth(105,8)=0.0D0
MatrixSixth(105,9)=-(5.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(105,10)=-(25.0D0/576.0D0)
MatrixSixth(105,11)=-(7.0D0/(288.0D0*sqrt(5.0D0)))
MatrixSixth(105,12)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(105,13)=0.0D0
MatrixSixth(105,14)=(7.0D0*sqrt(5.0D0))/288.0D0
MatrixSixth(105,15)=-(7.0D0/(288.0D0*sqrt(5.0D0)))
MatrixSixth(105,16)=sqrt(7.0D0/5.0D0)/72.0D0
MatrixSixth(105,17)=3.0D0/40.0D0
MatrixSixth(105,18)=-(1.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(105,19)=0.0D0
MatrixSixth(105,20)=1.0D0/192.0D0
MatrixSixth(105,21)=-(7.0D0/(96.0D0*sqrt(5.0D0)))
MatrixSixth(105,22)=sqrt(21.0D0)/40.0D0
MatrixSixth(105,23)=-((3.0D0*sqrt(7.0D0))/160.0D0)
MatrixSixth(105,24)=0.0D0
MatrixSixth(105,25)=(3.0D0*sqrt(21.0D0))/160.0D0
MatrixSixth(105,26)=(9.0D0*sqrt(7.0D0/10.0D0))/40.0D0
MatrixSixth(106,1)=-(7.0D0/64.0D0)
MatrixSixth(106,2)=-(7.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(106,3)=(7.0D0*sqrt(3.0D0/5.0D0))/32.0D0
MatrixSixth(106,4)=7.0D0/192.0D0
MatrixSixth(106,5)=0.0D0
MatrixSixth(106,6)=7.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(106,7)=-((7.0D0*sqrt(5.0D0/3.0D0))/96.0D0)
MatrixSixth(106,8)=0.0D0
MatrixSixth(106,9)=-(5.0D0/192.0D0)
MatrixSixth(106,10)=-(5.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(106,11)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(106,12)=7.0D0/(96.0D0*sqrt(5.0D0))
MatrixSixth(106,13)=0.0D0
MatrixSixth(106,14)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(106,15)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(106,16)=-(sqrt(7.0D0/15.0D0)/24.0D0)
MatrixSixth(106,17)=-((3.0D0*sqrt(3.0D0))/40.0D0)
MatrixSixth(106,18)=-(1.0D0/192.0D0)
MatrixSixth(106,19)=0.0D0
MatrixSixth(106,20)=-(1.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(106,21)=-(7.0D0/(96.0D0*sqrt(15.0D0)))
MatrixSixth(106,22)=sqrt(7.0D0)/40.0D0
MatrixSixth(106,23)=-((3.0D0*sqrt(21.0D0))/160.0D0)
MatrixSixth(106,24)=0.0D0
MatrixSixth(106,25)=-((3.0D0*sqrt(7.0D0))/160.0D0)
MatrixSixth(106,26)=(3.0D0*sqrt(21.0D0/10.0D0))/40.0D0
MatrixSixth(107,1)=-(7.0D0/64.0D0)
MatrixSixth(107,2)=-(35.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(107,3)=(7.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(107,4)=7.0D0/192.0D0
MatrixSixth(107,5)=0.0D0
MatrixSixth(107,6)=-(7.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(107,7)=(7.0D0*sqrt(5.0D0/3.0D0))/64.0D0
MatrixSixth(107,8)=0.0D0
MatrixSixth(107,9)=-(5.0D0/192.0D0)
MatrixSixth(107,10)=-(25.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(107,11)=7.0D0/(192.0D0*sqrt(15.0D0))
MatrixSixth(107,12)=7.0D0/(96.0D0*sqrt(5.0D0))
MatrixSixth(107,13)=0.0D0
MatrixSixth(107,14)=(7.0D0*sqrt(5.0D0/3.0D0))/96.0D0
MatrixSixth(107,15)=7.0D0/(192.0D0*sqrt(15.0D0))
MatrixSixth(107,16)=-(sqrt(7.0D0/15.0D0)/48.0D0)
MatrixSixth(107,17)=-((3.0D0*sqrt(3.0D0))/80.0D0)
MatrixSixth(107,18)=-(1.0D0/192.0D0)
MatrixSixth(107,19)=0.0D0
MatrixSixth(107,20)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(107,21)=7.0D0/(64.0D0*sqrt(15.0D0))
MatrixSixth(107,22)=-((3.0D0*sqrt(7.0D0))/80.0D0)
MatrixSixth(107,23)=-((3.0D0*sqrt(21.0D0))/160.0D0)
MatrixSixth(107,24)=0.0D0
MatrixSixth(107,25)=(9.0D0*sqrt(7.0D0))/160.0D0
MatrixSixth(107,26)=-((9.0D0*sqrt(21.0D0/10.0D0))/80.0D0)
MatrixSixth(108,1)=-((7.0D0*sqrt(3.0D0))/64.0D0)
MatrixSixth(108,2)=-(7.0D0/64.0D0)
MatrixSixth(108,3)=-(21.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(108,4)=7.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(108,5)=0.0D0
MatrixSixth(108,6)=7.0D0/192.0D0
MatrixSixth(108,7)=(7.0D0*sqrt(5.0D0))/192.0D0
MatrixSixth(108,8)=0.0D0
MatrixSixth(108,9)=-(5.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(108,10)=-(5.0D0/192.0D0)
MatrixSixth(108,11)=-(7.0D0/(192.0D0*sqrt(5.0D0)))
MatrixSixth(108,12)=7.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(108,13)=0.0D0
MatrixSixth(108,14)=7.0D0/(96.0D0*sqrt(5.0D0))
MatrixSixth(108,15)=-(7.0D0/(192.0D0*sqrt(5.0D0)))
MatrixSixth(108,16)=sqrt(7.0D0/5.0D0)/48.0D0
MatrixSixth(108,17)=9.0D0/80.0D0
MatrixSixth(108,18)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(108,19)=0.0D0
MatrixSixth(108,20)=-(1.0D0/192.0D0)
MatrixSixth(108,21)=7.0D0/(192.0D0*sqrt(5.0D0))
MatrixSixth(108,22)=-(sqrt(21.0D0)/80.0D0)
MatrixSixth(108,23)=-((9.0D0*sqrt(7.0D0))/160.0D0)
MatrixSixth(108,24)=0.0D0
MatrixSixth(108,25)=-((3.0D0*sqrt(21.0D0))/160.0D0)
MatrixSixth(108,26)=-((9.0D0*sqrt(7.0D0/10.0D0))/80.0D0)
MatrixSixth(109,1)=-((7.0D0*sqrt(5.0D0/3.0D0))/64.0D0)
MatrixSixth(109,2)=-((35.0D0*sqrt(5.0D0))/192.0D0)
MatrixSixth(109,3)=-(7.0D0/320.0D0)
MatrixSixth(109,4)=(7.0D0*sqrt(5.0D0/3.0D0))/192.0D0
MatrixSixth(109,5)=0.0D0
MatrixSixth(109,6)=-((7.0D0*sqrt(5.0D0))/192.0D0)
MatrixSixth(109,7)=-(7.0D0/192.0D0)
MatrixSixth(109,8)=0.0D0
MatrixSixth(109,9)=-((5.0D0*sqrt(5.0D0/3.0D0))/192.0D0)
MatrixSixth(109,10)=-((25.0D0*sqrt(5.0D0))/576.0D0)
MatrixSixth(109,11)=-(7.0D0/2880.0D0)
MatrixSixth(109,12)=7.0D0/(96.0D0*sqrt(3.0D0))
MatrixSixth(109,13)=0.0D0
MatrixSixth(109,14)=35.0D0/288.0D0
MatrixSixth(109,15)=-(7.0D0/2880.0D0)
MatrixSixth(109,16)=sqrt(7.0D0)/720.0D0
MatrixSixth(109,17)=3.0D0/(80.0D0*sqrt(5.0D0))
MatrixSixth(109,18)=-(sqrt(5.0D0/3.0D0)/192.0D0)
MatrixSixth(109,19)=0.0D0
MatrixSixth(109,20)=sqrt(5.0D0)/192.0D0
MatrixSixth(109,21)=-(7.0D0/960.0D0)
MatrixSixth(109,22)=sqrt(21.0D0/5.0D0)/80.0D0
MatrixSixth(109,23)=-((3.0D0*sqrt(7.0D0/5.0D0))/32.0D0)
MatrixSixth(109,24)=0.0D0
MatrixSixth(109,25)=(3.0D0*sqrt(21.0D0/5.0D0))/32.0D0
MatrixSixth(109,26)=(9.0D0*sqrt(7.0D0/2.0D0))/400.0D0
MatrixSixth(110,1)=-((7.0D0*sqrt(5.0D0))/64.0D0)
MatrixSixth(110,2)=-((7.0D0*sqrt(5.0D0/3.0D0))/64.0D0)
MatrixSixth(110,3)=(7.0D0*sqrt(3.0D0))/320.0D0
MatrixSixth(110,4)=(7.0D0*sqrt(5.0D0))/192.0D0
MatrixSixth(110,5)=0.0D0
MatrixSixth(110,6)=(7.0D0*sqrt(5.0D0/3.0D0))/192.0D0
MatrixSixth(110,7)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(110,8)=0.0D0
MatrixSixth(110,9)=-((5.0D0*sqrt(5.0D0))/192.0D0)
MatrixSixth(110,10)=-((5.0D0*sqrt(5.0D0/3.0D0))/192.0D0)
MatrixSixth(110,11)=7.0D0/(960.0D0*sqrt(3.0D0))
MatrixSixth(110,12)=7.0D0/96.0D0
MatrixSixth(110,13)=0.0D0
MatrixSixth(110,14)=7.0D0/(96.0D0*sqrt(3.0D0))
MatrixSixth(110,15)=7.0D0/(960.0D0*sqrt(3.0D0))
MatrixSixth(110,16)=-(sqrt(7.0D0/3.0D0)/240.0D0)
MatrixSixth(110,17)=-((3.0D0*sqrt(3.0D0/5.0D0))/80.0D0)
MatrixSixth(110,18)=-(sqrt(5.0D0)/192.0D0)
MatrixSixth(110,19)=0.0D0
MatrixSixth(110,20)=-(sqrt(5.0D0/3.0D0)/192.0D0)
MatrixSixth(110,21)=-(7.0D0/(960.0D0*sqrt(3.0D0)))
MatrixSixth(110,22)=sqrt(7.0D0/5.0D0)/80.0D0
MatrixSixth(110,23)=-((3.0D0*sqrt(21.0D0/5.0D0))/32.0D0)
MatrixSixth(110,24)=0.0D0
MatrixSixth(110,25)=-((3.0D0*sqrt(7.0D0/5.0D0))/32.0D0)
MatrixSixth(110,26)=(3.0D0*sqrt(21.0D0/2.0D0))/400.0D0
MatrixSixth(111,1)=0.0D0
MatrixSixth(111,2)=0.0D0
MatrixSixth(111,3)=-(sqrt(21.0D0/5.0D0)/32.0D0)
MatrixSixth(111,4)=0.0D0
MatrixSixth(111,5)=0.0D0
MatrixSixth(111,6)=0.0D0
MatrixSixth(111,7)=-(sqrt(35.0D0/3.0D0)/32.0D0)
MatrixSixth(111,8)=0.0D0
MatrixSixth(111,9)=0.0D0
MatrixSixth(111,10)=0.0D0
MatrixSixth(111,11)=-(sqrt(7.0D0/15.0D0)/96.0D0)
MatrixSixth(111,12)=0.0D0
MatrixSixth(111,13)=0.0D0
MatrixSixth(111,14)=0.0D0
MatrixSixth(111,15)=-(sqrt(7.0D0/15.0D0)/96.0D0)
MatrixSixth(111,16)=1.0D0/(24.0D0*sqrt(15.0D0))
MatrixSixth(111,17)=(3.0D0*sqrt(3.0D0/7.0D0))/40.0D0
MatrixSixth(111,18)=0.0D0
MatrixSixth(111,19)=0.0D0
MatrixSixth(111,20)=0.0D0
MatrixSixth(111,21)=-(sqrt(7.0D0/15.0D0)/32.0D0)
MatrixSixth(111,22)=3.0D0/40.0D0
MatrixSixth(111,23)=0.0D0
MatrixSixth(111,24)=0.0D0
MatrixSixth(111,25)=0.0D0
MatrixSixth(111,26)=(9.0D0*sqrt(3.0D0/10.0D0))/40.0D0
MatrixSixth(112,1)=0.0D0
MatrixSixth(112,2)=0.0D0
MatrixSixth(112,3)=(3.0D0*sqrt(7.0D0/5.0D0))/32.0D0
MatrixSixth(112,4)=0.0D0
MatrixSixth(112,5)=0.0D0
MatrixSixth(112,6)=0.0D0
MatrixSixth(112,7)=-(sqrt(35.0D0)/96.0D0)
MatrixSixth(112,8)=0.0D0
MatrixSixth(112,9)=0.0D0
MatrixSixth(112,10)=0.0D0
MatrixSixth(112,11)=sqrt(7.0D0/5.0D0)/96.0D0
MatrixSixth(112,12)=0.0D0
MatrixSixth(112,13)=0.0D0
MatrixSixth(112,14)=0.0D0
MatrixSixth(112,15)=sqrt(7.0D0/5.0D0)/96.0D0
MatrixSixth(112,16)=-(1.0D0/(24.0D0*sqrt(5.0D0)))
MatrixSixth(112,17)=-(9.0D0/(40.0D0*sqrt(7.0D0)))
MatrixSixth(112,18)=0.0D0
MatrixSixth(112,19)=0.0D0
MatrixSixth(112,20)=0.0D0
MatrixSixth(112,21)=-(sqrt(7.0D0/5.0D0)/96.0D0)
MatrixSixth(112,22)=sqrt(3.0D0)/40.0D0
MatrixSixth(112,23)=0.0D0
MatrixSixth(112,24)=0.0D0
MatrixSixth(112,25)=0.0D0
MatrixSixth(112,26)=9.0D0/(40.0D0*sqrt(10.0D0))
MatrixSixth(113,1)=-(21.0D0/256.0D0)
MatrixSixth(113,2)=-((7.0D0*sqrt(3.0D0))/256.0D0)
MatrixSixth(113,3)=0.0D0
MatrixSixth(113,4)=-(35.0D0/768.0D0)
MatrixSixth(113,5)=0.0D0
MatrixSixth(113,6)=7.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(113,7)=0.0D0
MatrixSixth(113,8)=0.0D0
MatrixSixth(113,9)=-(5.0D0/256.0D0)
MatrixSixth(113,10)=-(5.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(113,11)=0.0D0
MatrixSixth(113,12)=7.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(113,13)=0.0D0
MatrixSixth(113,14)=7.0D0/(128.0D0*sqrt(15.0D0))
MatrixSixth(113,15)=0.0D0
MatrixSixth(113,16)=0.0D0
MatrixSixth(113,17)=0.0D0
MatrixSixth(113,18)=5.0D0/768.0D0
MatrixSixth(113,19)=0.0D0
MatrixSixth(113,20)=-(1.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(113,21)=0.0D0
MatrixSixth(113,22)=0.0D0
MatrixSixth(113,23)=(3.0D0*sqrt(21.0D0))/128.0D0
MatrixSixth(113,24)=0.0D0
MatrixSixth(113,25)=-((9.0D0*sqrt(7.0D0))/640.0D0)
MatrixSixth(113,26)=0.0D0
MatrixSixth(114,1)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(114,2)=-(21.0D0/256.0D0)
MatrixSixth(114,3)=0.0D0
MatrixSixth(114,4)=-(7.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(114,5)=0.0D0
MatrixSixth(114,6)=7.0D0/256.0D0
MatrixSixth(114,7)=0.0D0
MatrixSixth(114,8)=0.0D0
MatrixSixth(114,9)=5.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(114,10)=-(5.0D0/256.0D0)
MatrixSixth(114,11)=0.0D0
MatrixSixth(114,12)=-(7.0D0/(128.0D0*sqrt(15.0D0)))
MatrixSixth(114,13)=0.0D0
MatrixSixth(114,14)=7.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(114,15)=0.0D0
MatrixSixth(114,16)=0.0D0
MatrixSixth(114,17)=0.0D0
MatrixSixth(114,18)=1.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(114,19)=0.0D0
MatrixSixth(114,20)=-(1.0D0/256.0D0)
MatrixSixth(114,21)=0.0D0
MatrixSixth(114,22)=0.0D0
MatrixSixth(114,23)=(9.0D0*sqrt(7.0D0))/640.0D0
MatrixSixth(114,24)=0.0D0
MatrixSixth(114,25)=-((9.0D0*sqrt(21.0D0))/640.0D0)
MatrixSixth(114,26)=0.0D0
MatrixSixth(115,1)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(115,2)=35.0D0/256.0D0
MatrixSixth(115,3)=0.0D0
MatrixSixth(115,4)=-(7.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(115,5)=0.0D0
MatrixSixth(115,6)=7.0D0/256.0D0
MatrixSixth(115,7)=0.0D0
MatrixSixth(115,8)=0.0D0
MatrixSixth(115,9)=5.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(115,10)=25.0D0/768.0D0
MatrixSixth(115,11)=0.0D0
MatrixSixth(115,12)=-(7.0D0/(128.0D0*sqrt(15.0D0)))
MatrixSixth(115,13)=0.0D0
MatrixSixth(115,14)=-((7.0D0*sqrt(5.0D0))/384.0D0)
MatrixSixth(115,15)=0.0D0
MatrixSixth(115,16)=0.0D0
MatrixSixth(115,17)=0.0D0
MatrixSixth(115,18)=1.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(115,19)=0.0D0
MatrixSixth(115,20)=-(1.0D0/256.0D0)
MatrixSixth(115,21)=0.0D0
MatrixSixth(115,22)=0.0D0
MatrixSixth(115,23)=(9.0D0*sqrt(7.0D0))/640.0D0
MatrixSixth(115,24)=0.0D0
MatrixSixth(115,25)=-((9.0D0*sqrt(21.0D0))/640.0D0)
MatrixSixth(115,26)=0.0D0
MatrixSixth(116,1)=21.0D0/256.0D0
MatrixSixth(116,2)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(116,3)=0.0D0
MatrixSixth(116,4)=-(7.0D0/256.0D0)
MatrixSixth(116,5)=0.0D0
MatrixSixth(116,6)=-(7.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(116,7)=0.0D0
MatrixSixth(116,8)=0.0D0
MatrixSixth(116,9)=5.0D0/256.0D0
MatrixSixth(116,10)=5.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(116,11)=0.0D0
MatrixSixth(116,12)=-(7.0D0/(128.0D0*sqrt(5.0D0)))
MatrixSixth(116,13)=0.0D0
MatrixSixth(116,14)=-(7.0D0/(128.0D0*sqrt(15.0D0)))
MatrixSixth(116,15)=0.0D0
MatrixSixth(116,16)=0.0D0
MatrixSixth(116,17)=0.0D0
MatrixSixth(116,18)=1.0D0/256.0D0
MatrixSixth(116,19)=0.0D0
MatrixSixth(116,20)=1.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(116,21)=0.0D0
MatrixSixth(116,22)=0.0D0
MatrixSixth(116,23)=(9.0D0*sqrt(21.0D0))/640.0D0
MatrixSixth(116,24)=0.0D0
MatrixSixth(116,25)=(9.0D0*sqrt(7.0D0))/640.0D0
MatrixSixth(116,26)=0.0D0
MatrixSixth(117,1)=0.0D0
MatrixSixth(117,2)=0.0D0
MatrixSixth(117,3)=3.0D0/64.0D0
MatrixSixth(117,4)=0.0D0
MatrixSixth(117,5)=0.0D0
MatrixSixth(117,6)=0.0D0
MatrixSixth(117,7)=5.0D0/64.0D0
MatrixSixth(117,8)=0.0D0
MatrixSixth(117,9)=0.0D0
MatrixSixth(117,10)=0.0D0
MatrixSixth(117,11)=1.0D0/192.0D0
MatrixSixth(117,12)=0.0D0
MatrixSixth(117,13)=0.0D0
MatrixSixth(117,14)=0.0D0
MatrixSixth(117,15)=1.0D0/192.0D0
MatrixSixth(117,16)=-(1.0D0/(48.0D0*sqrt(7.0D0)))
MatrixSixth(117,17)=-(9.0D0/(112.0D0*sqrt(5.0D0)))
MatrixSixth(117,18)=0.0D0
MatrixSixth(117,19)=0.0D0
MatrixSixth(117,20)=0.0D0
MatrixSixth(117,21)=1.0D0/64.0D0
MatrixSixth(117,22)=-((3.0D0*sqrt(3.0D0/35.0D0))/16.0D0)
MatrixSixth(117,23)=0.0D0
MatrixSixth(117,24)=0.0D0
MatrixSixth(117,25)=0.0D0
MatrixSixth(117,26)=-(27.0D0/(80.0D0*sqrt(14.0D0)))
MatrixSixth(118,1)=0.0D0
MatrixSixth(118,2)=0.0D0
MatrixSixth(118,3)=-((3.0D0*sqrt(3.0D0))/64.0D0)
MatrixSixth(118,4)=0.0D0
MatrixSixth(118,5)=0.0D0
MatrixSixth(118,6)=0.0D0
MatrixSixth(118,7)=5.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(118,8)=0.0D0
MatrixSixth(118,9)=0.0D0
MatrixSixth(118,10)=0.0D0
MatrixSixth(118,11)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(118,12)=0.0D0
MatrixSixth(118,13)=0.0D0
MatrixSixth(118,14)=0.0D0
MatrixSixth(118,15)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(118,16)=1.0D0/(16.0D0*sqrt(21.0D0))
MatrixSixth(118,17)=(9.0D0*sqrt(3.0D0/5.0D0))/112.0D0
MatrixSixth(118,18)=0.0D0
MatrixSixth(118,19)=0.0D0
MatrixSixth(118,20)=0.0D0
MatrixSixth(118,21)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(118,22)=-(3.0D0/(16.0D0*sqrt(35.0D0)))
MatrixSixth(118,23)=0.0D0
MatrixSixth(118,24)=0.0D0
MatrixSixth(118,25)=0.0D0
MatrixSixth(118,26)=-((9.0D0*sqrt(3.0D0/14.0D0))/80.0D0)
MatrixSixth(119,1)=0.0D0
MatrixSixth(119,2)=0.0D0
MatrixSixth(119,3)=7.0D0/128.0D0
MatrixSixth(119,4)=0.0D0
MatrixSixth(119,5)=0.0D0
MatrixSixth(119,6)=0.0D0
MatrixSixth(119,7)=-(7.0D0/384.0D0)
MatrixSixth(119,8)=(9.0D0*sqrt(21.0D0/5.0D0))/128.0D0
MatrixSixth(119,9)=0.0D0
MatrixSixth(119,10)=0.0D0
MatrixSixth(119,11)=7.0D0/1152.0D0
MatrixSixth(119,12)=0.0D0
MatrixSixth(119,13)=0.0D0
MatrixSixth(119,14)=0.0D0
MatrixSixth(119,15)=-(17.0D0/1152.0D0)
MatrixSixth(119,16)=-((5.0D0*sqrt(7.0D0))/576.0D0)
MatrixSixth(119,17)=3.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(119,18)=0.0D0
MatrixSixth(119,19)=0.0D0
MatrixSixth(119,20)=0.0D0
MatrixSixth(119,21)=-(23.0D0/384.0D0)
MatrixSixth(119,22)=sqrt(21.0D0/5.0D0)/128.0D0
MatrixSixth(119,23)=0.0D0
MatrixSixth(119,24)=0.0D0
MatrixSixth(119,25)=0.0D0
MatrixSixth(119,26)=-((9.0D0*sqrt(7.0D0/2.0D0))/160.0D0)
MatrixSixth(120,1)=0.0D0
MatrixSixth(120,2)=0.0D0
MatrixSixth(120,3)=-((7.0D0*sqrt(3.0D0))/128.0D0)
MatrixSixth(120,4)=0.0D0
MatrixSixth(120,5)=0.0D0
MatrixSixth(120,6)=0.0D0
MatrixSixth(120,7)=-(7.0D0/(384.0D0*sqrt(3.0D0)))
MatrixSixth(120,8)=(9.0D0*sqrt(7.0D0/5.0D0))/128.0D0
MatrixSixth(120,9)=0.0D0
MatrixSixth(120,10)=0.0D0
MatrixSixth(120,11)=-(7.0D0/(384.0D0*sqrt(3.0D0)))
MatrixSixth(120,12)=0.0D0
MatrixSixth(120,13)=0.0D0
MatrixSixth(120,14)=0.0D0
MatrixSixth(120,15)=17.0D0/(384.0D0*sqrt(3.0D0))
MatrixSixth(120,16)=(5.0D0*sqrt(7.0D0/3.0D0))/192.0D0
MatrixSixth(120,17)=-((3.0D0*sqrt(3.0D0/5.0D0))/32.0D0)
MatrixSixth(120,18)=0.0D0
MatrixSixth(120,19)=0.0D0
MatrixSixth(120,20)=0.0D0
MatrixSixth(120,21)=-(23.0D0/(384.0D0*sqrt(3.0D0)))
MatrixSixth(120,22)=sqrt(7.0D0/5.0D0)/128.0D0
MatrixSixth(120,23)=0.0D0
MatrixSixth(120,24)=0.0D0
MatrixSixth(120,25)=0.0D0
MatrixSixth(120,26)=-((3.0D0*sqrt(21.0D0/2.0D0))/160.0D0)
MatrixSixth(121,1)=-((7.0D0*sqrt(5.0D0))/64.0D0)
MatrixSixth(121,2)=-((7.0D0*sqrt(5.0D0/3.0D0))/64.0D0)
MatrixSixth(121,3)=0.0D0
MatrixSixth(121,4)=-((35.0D0*sqrt(5.0D0))/576.0D0)
MatrixSixth(121,5)=0.0D0
MatrixSixth(121,6)=(7.0D0*sqrt(5.0D0/3.0D0))/192.0D0
MatrixSixth(121,7)=0.0D0
MatrixSixth(121,8)=0.0D0
MatrixSixth(121,9)=(7.0D0*sqrt(5.0D0))/192.0D0
MatrixSixth(121,10)=(7.0D0*sqrt(5.0D0/3.0D0))/192.0D0
MatrixSixth(121,11)=0.0D0
MatrixSixth(121,12)=-(7.0D0/192.0D0)
MatrixSixth(121,13)=0.0D0
MatrixSixth(121,14)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(121,15)=0.0D0
MatrixSixth(121,16)=0.0D0
MatrixSixth(121,17)=0.0D0
MatrixSixth(121,18)=(35.0D0*sqrt(5.0D0))/576.0D0
MatrixSixth(121,19)=0.0D0
MatrixSixth(121,20)=-((7.0D0*sqrt(5.0D0/3.0D0))/192.0D0)
MatrixSixth(121,21)=0.0D0
MatrixSixth(121,22)=0.0D0
MatrixSixth(121,23)=-(sqrt(105.0D0)/64.0D0)
MatrixSixth(121,24)=0.0D0
MatrixSixth(121,25)=(3.0D0*sqrt(7.0D0/5.0D0))/64.0D0
MatrixSixth(121,26)=0.0D0
MatrixSixth(122,1)=(7.0D0*sqrt(5.0D0/3.0D0))/64.0D0
MatrixSixth(122,2)=-((7.0D0*sqrt(5.0D0))/64.0D0)
MatrixSixth(122,3)=0.0D0
MatrixSixth(122,4)=-((7.0D0*sqrt(5.0D0/3.0D0))/192.0D0)
MatrixSixth(122,5)=0.0D0
MatrixSixth(122,6)=(7.0D0*sqrt(5.0D0))/192.0D0
MatrixSixth(122,7)=0.0D0
MatrixSixth(122,8)=0.0D0
MatrixSixth(122,9)=-((7.0D0*sqrt(5.0D0/3.0D0))/192.0D0)
MatrixSixth(122,10)=(7.0D0*sqrt(5.0D0))/192.0D0
MatrixSixth(122,11)=0.0D0
MatrixSixth(122,12)=7.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(122,13)=0.0D0
MatrixSixth(122,14)=-(7.0D0/192.0D0)
MatrixSixth(122,15)=0.0D0
MatrixSixth(122,16)=0.0D0
MatrixSixth(122,17)=0.0D0
MatrixSixth(122,18)=(7.0D0*sqrt(5.0D0/3.0D0))/192.0D0
MatrixSixth(122,19)=0.0D0
MatrixSixth(122,20)=-((7.0D0*sqrt(5.0D0))/192.0D0)
MatrixSixth(122,21)=0.0D0
MatrixSixth(122,22)=0.0D0
MatrixSixth(122,23)=-((3.0D0*sqrt(7.0D0/5.0D0))/64.0D0)
MatrixSixth(122,24)=0.0D0
MatrixSixth(122,25)=(3.0D0*sqrt(21.0D0/5.0D0))/64.0D0
MatrixSixth(122,26)=0.0D0
MatrixSixth(123,1)=-(sqrt(35.0D0)/64.0D0)
MatrixSixth(123,2)=-(sqrt(35.0D0/3.0D0)/64.0D0)
MatrixSixth(123,3)=0.0D0
MatrixSixth(123,4)=-((5.0D0*sqrt(35.0D0))/576.0D0)
MatrixSixth(123,5)=0.0D0
MatrixSixth(123,6)=sqrt(35.0D0/3.0D0)/192.0D0
MatrixSixth(123,7)=0.0D0
MatrixSixth(123,8)=0.0D0
MatrixSixth(123,9)=sqrt(35.0D0)/192.0D0
MatrixSixth(123,10)=sqrt(35.0D0/3.0D0)/192.0D0
MatrixSixth(123,11)=0.0D0
MatrixSixth(123,12)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(123,13)=0.0D0
MatrixSixth(123,14)=-(sqrt(7.0D0/3.0D0)/192.0D0)
MatrixSixth(123,15)=0.0D0
MatrixSixth(123,16)=0.0D0
MatrixSixth(123,17)=0.0D0
MatrixSixth(123,18)=(5.0D0*sqrt(35.0D0))/576.0D0
MatrixSixth(123,19)=0.0D0
MatrixSixth(123,20)=-(sqrt(35.0D0/3.0D0)/192.0D0)
MatrixSixth(123,21)=0.0D0
MatrixSixth(123,22)=0.0D0
MatrixSixth(123,23)=-(sqrt(15.0D0)/64.0D0)
MatrixSixth(123,24)=0.0D0
MatrixSixth(123,25)=3.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(123,26)=0.0D0
MatrixSixth(124,1)=sqrt(35.0D0/3.0D0)/64.0D0
MatrixSixth(124,2)=-(sqrt(35.0D0)/64.0D0)
MatrixSixth(124,3)=0.0D0
MatrixSixth(124,4)=-(sqrt(35.0D0/3.0D0)/192.0D0)
MatrixSixth(124,5)=0.0D0
MatrixSixth(124,6)=sqrt(35.0D0)/192.0D0
MatrixSixth(124,7)=0.0D0
MatrixSixth(124,8)=0.0D0
MatrixSixth(124,9)=-(sqrt(35.0D0/3.0D0)/192.0D0)
MatrixSixth(124,10)=sqrt(35.0D0)/192.0D0
MatrixSixth(124,11)=0.0D0
MatrixSixth(124,12)=sqrt(7.0D0/3.0D0)/192.0D0
MatrixSixth(124,13)=0.0D0
MatrixSixth(124,14)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(124,15)=0.0D0
MatrixSixth(124,16)=0.0D0
MatrixSixth(124,17)=0.0D0
MatrixSixth(124,18)=sqrt(35.0D0/3.0D0)/192.0D0
MatrixSixth(124,19)=0.0D0
MatrixSixth(124,20)=-(sqrt(35.0D0)/192.0D0)
MatrixSixth(124,21)=0.0D0
MatrixSixth(124,22)=0.0D0
MatrixSixth(124,23)=-(3.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(124,24)=0.0D0
MatrixSixth(124,25)=(3.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(124,26)=0.0D0
MatrixSixth(125,1)=7.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(125,2)=35.0D0/192.0D0
MatrixSixth(125,3)=7.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(125,4)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(125,5)=0.0D0
MatrixSixth(125,6)=7.0D0/192.0D0
MatrixSixth(125,7)=7.0D0/(96.0D0*sqrt(5.0D0))
MatrixSixth(125,8)=(9.0D0*sqrt(21.0D0))/640.0D0
MatrixSixth(125,9)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(125,10)=-(35.0D0/576.0D0)
MatrixSixth(125,11)=-(7.0D0/(288.0D0*sqrt(5.0D0)))
MatrixSixth(125,12)=7.0D0/(192.0D0*sqrt(15.0D0))
MatrixSixth(125,13)=0.0D0
MatrixSixth(125,14)=(7.0D0*sqrt(5.0D0))/576.0D0
MatrixSixth(125,15)=-((7.0D0*sqrt(5.0D0))/576.0D0)
MatrixSixth(125,16)=(7.0D0*sqrt(7.0D0/5.0D0))/288.0D0
MatrixSixth(125,17)=0.0D0
MatrixSixth(125,18)=7.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(125,19)=0.0D0
MatrixSixth(125,20)=-(7.0D0/192.0D0)
MatrixSixth(125,21)=-(7.0D0/(96.0D0*sqrt(5.0D0)))
MatrixSixth(125,22)=-((9.0D0*sqrt(21.0D0))/640.0D0)
MatrixSixth(125,23)=-((3.0D0*sqrt(7.0D0))/320.0D0)
MatrixSixth(125,24)=0.0D0
MatrixSixth(125,25)=(3.0D0*sqrt(21.0D0))/320.0D0
MatrixSixth(125,26)=(9.0D0*sqrt(7.0D0/10.0D0))/40.0D0
MatrixSixth(126,1)=7.0D0/64.0D0
MatrixSixth(126,2)=7.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(126,3)=-((7.0D0*sqrt(3.0D0/5.0D0))/64.0D0)
MatrixSixth(126,4)=-(7.0D0/192.0D0)
MatrixSixth(126,5)=0.0D0
MatrixSixth(126,6)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(126,7)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(126,8)=(9.0D0*sqrt(7.0D0))/640.0D0
MatrixSixth(126,9)=-(7.0D0/192.0D0)
MatrixSixth(126,10)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(126,11)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(126,12)=7.0D0/(192.0D0*sqrt(5.0D0))
MatrixSixth(126,13)=0.0D0
MatrixSixth(126,14)=7.0D0/(192.0D0*sqrt(15.0D0))
MatrixSixth(126,15)=(7.0D0*sqrt(5.0D0/3.0D0))/192.0D0
MatrixSixth(126,16)=-((7.0D0*sqrt(7.0D0/15.0D0))/96.0D0)
MatrixSixth(126,17)=0.0D0
MatrixSixth(126,18)=7.0D0/192.0D0
MatrixSixth(126,19)=0.0D0
MatrixSixth(126,20)=7.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(126,21)=-(7.0D0/(96.0D0*sqrt(15.0D0)))
MatrixSixth(126,22)=-((9.0D0*sqrt(7.0D0))/640.0D0)
MatrixSixth(126,23)=-((3.0D0*sqrt(21.0D0))/320.0D0)
MatrixSixth(126,24)=0.0D0
MatrixSixth(126,25)=-((3.0D0*sqrt(7.0D0))/320.0D0)
MatrixSixth(126,26)=(3.0D0*sqrt(21.0D0/10.0D0))/40.0D0
MatrixSixth(127,1)=7.0D0/(128.0D0*sqrt(15.0D0))
MatrixSixth(127,2)=(7.0D0*sqrt(5.0D0))/384.0D0
MatrixSixth(127,3)=21.0D0/640.0D0
MatrixSixth(127,4)=-(7.0D0/(384.0D0*sqrt(15.0D0)))
MatrixSixth(127,5)=0.0D0
MatrixSixth(127,6)=7.0D0/(384.0D0*sqrt(5.0D0))
MatrixSixth(127,7)=63.0D0/640.0D0
MatrixSixth(127,8)=-((9.0D0*sqrt(21.0D0/5.0D0))/320.0D0)
MatrixSixth(127,9)=-(7.0D0/(384.0D0*sqrt(15.0D0)))
MatrixSixth(127,10)=-((7.0D0*sqrt(5.0D0))/1152.0D0)
MatrixSixth(127,11)=-(21.0D0/640.0D0)
MatrixSixth(127,12)=7.0D0/(1920.0D0*sqrt(3.0D0))
MatrixSixth(127,13)=0.0D0
MatrixSixth(127,14)=7.0D0/1152.0D0
MatrixSixth(127,15)=67.0D0/1920.0D0
MatrixSixth(127,16)=-(sqrt(7.0D0)/960.0D0)
MatrixSixth(127,17)=3.0D0/(80.0D0*sqrt(5.0D0))
MatrixSixth(127,18)=7.0D0/(384.0D0*sqrt(15.0D0))
MatrixSixth(127,19)=0.0D0
MatrixSixth(127,20)=-(7.0D0/(384.0D0*sqrt(5.0D0)))
MatrixSixth(127,21)=-(13.0D0/128.0D0)
MatrixSixth(127,22)=sqrt(21.0D0/5.0D0)/32.0D0
MatrixSixth(127,23)=-((3.0D0*sqrt(7.0D0/5.0D0))/640.0D0)
MatrixSixth(127,24)=0.0D0
MatrixSixth(127,25)=(3.0D0*sqrt(21.0D0/5.0D0))/640.0D0
MatrixSixth(127,26)=0.0D0
MatrixSixth(128,1)=7.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(128,2)=7.0D0/(128.0D0*sqrt(15.0D0))
MatrixSixth(128,3)=-((21.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(128,4)=-(7.0D0/(384.0D0*sqrt(5.0D0)))
MatrixSixth(128,5)=0.0D0
MatrixSixth(128,6)=-(7.0D0/(384.0D0*sqrt(15.0D0)))
MatrixSixth(128,7)=(21.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(128,8)=-((9.0D0*sqrt(7.0D0/5.0D0))/320.0D0)
MatrixSixth(128,9)=-(7.0D0/(384.0D0*sqrt(5.0D0)))
MatrixSixth(128,10)=-(7.0D0/(384.0D0*sqrt(15.0D0)))
MatrixSixth(128,11)=(21.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(128,12)=7.0D0/1920.0D0
MatrixSixth(128,13)=0.0D0
MatrixSixth(128,14)=7.0D0/(1920.0D0*sqrt(3.0D0))
MatrixSixth(128,15)=-(67.0D0/(640.0D0*sqrt(3.0D0)))
MatrixSixth(128,16)=sqrt(7.0D0/3.0D0)/320.0D0
MatrixSixth(128,17)=-((3.0D0*sqrt(3.0D0/5.0D0))/80.0D0)
MatrixSixth(128,18)=7.0D0/(384.0D0*sqrt(5.0D0))
MatrixSixth(128,19)=0.0D0
MatrixSixth(128,20)=7.0D0/(384.0D0*sqrt(15.0D0))
MatrixSixth(128,21)=-(13.0D0/(128.0D0*sqrt(3.0D0)))
MatrixSixth(128,22)=sqrt(7.0D0/5.0D0)/32.0D0
MatrixSixth(128,23)=-((3.0D0*sqrt(21.0D0/5.0D0))/640.0D0)
MatrixSixth(128,24)=0.0D0
MatrixSixth(128,25)=-((3.0D0*sqrt(7.0D0/5.0D0))/640.0D0)
MatrixSixth(128,26)=0.0D0
MatrixSixth(129,1)=-((7.0D0*sqrt(5.0D0))/192.0D0)
MatrixSixth(129,2)=-((35.0D0*sqrt(5.0D0/3.0D0))/192.0D0)
MatrixSixth(129,3)=7.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(129,4)=(7.0D0*sqrt(5.0D0))/576.0D0
MatrixSixth(129,5)=0.0D0
MatrixSixth(129,6)=-((7.0D0*sqrt(5.0D0/3.0D0))/192.0D0)
MatrixSixth(129,7)=7.0D0/(96.0D0*sqrt(3.0D0))
MatrixSixth(129,8)=(9.0D0*sqrt(7.0D0/5.0D0))/128.0D0
MatrixSixth(129,9)=(7.0D0*sqrt(5.0D0))/576.0D0
MatrixSixth(129,10)=(35.0D0*sqrt(5.0D0/3.0D0))/576.0D0
MatrixSixth(129,11)=-(7.0D0/(288.0D0*sqrt(3.0D0)))
MatrixSixth(129,12)=-(7.0D0/576.0D0)
MatrixSixth(129,13)=0.0D0
MatrixSixth(129,14)=-(35.0D0/(576.0D0*sqrt(3.0D0)))
MatrixSixth(129,15)=-(35.0D0/(576.0D0*sqrt(3.0D0)))
MatrixSixth(129,16)=(7.0D0*sqrt(7.0D0/3.0D0))/288.0D0
MatrixSixth(129,17)=0.0D0
MatrixSixth(129,18)=-((7.0D0*sqrt(5.0D0))/576.0D0)
MatrixSixth(129,19)=0.0D0
MatrixSixth(129,20)=(7.0D0*sqrt(5.0D0/3.0D0))/192.0D0
MatrixSixth(129,21)=-(7.0D0/(96.0D0*sqrt(3.0D0)))
MatrixSixth(129,22)=-((9.0D0*sqrt(7.0D0/5.0D0))/128.0D0)
MatrixSixth(129,23)=sqrt(21.0D0/5.0D0)/64.0D0
MatrixSixth(129,24)=0.0D0
MatrixSixth(129,25)=-((3.0D0*sqrt(7.0D0/5.0D0))/64.0D0)
MatrixSixth(129,26)=(3.0D0*sqrt(21.0D0/2.0D0))/40.0D0
MatrixSixth(130,1)=-((7.0D0*sqrt(5.0D0/3.0D0))/64.0D0)
MatrixSixth(130,2)=-((7.0D0*sqrt(5.0D0))/192.0D0)
MatrixSixth(130,3)=-(7.0D0/64.0D0)
MatrixSixth(130,4)=(7.0D0*sqrt(5.0D0/3.0D0))/192.0D0
MatrixSixth(130,5)=0.0D0
MatrixSixth(130,6)=(7.0D0*sqrt(5.0D0))/576.0D0
MatrixSixth(130,7)=7.0D0/288.0D0
MatrixSixth(130,8)=(3.0D0*sqrt(21.0D0/5.0D0))/128.0D0
MatrixSixth(130,9)=(7.0D0*sqrt(5.0D0/3.0D0))/192.0D0
MatrixSixth(130,10)=(7.0D0*sqrt(5.0D0))/576.0D0
MatrixSixth(130,11)=7.0D0/288.0D0
MatrixSixth(130,12)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(130,13)=0.0D0
MatrixSixth(130,14)=-(7.0D0/576.0D0)
MatrixSixth(130,15)=35.0D0/576.0D0
MatrixSixth(130,16)=-((7.0D0*sqrt(7.0D0))/288.0D0)
MatrixSixth(130,17)=0.0D0
MatrixSixth(130,18)=-((7.0D0*sqrt(5.0D0/3.0D0))/192.0D0)
MatrixSixth(130,19)=0.0D0
MatrixSixth(130,20)=-((7.0D0*sqrt(5.0D0))/576.0D0)
MatrixSixth(130,21)=-(7.0D0/288.0D0)
MatrixSixth(130,22)=-((3.0D0*sqrt(21.0D0/5.0D0))/128.0D0)
MatrixSixth(130,23)=(3.0D0*sqrt(7.0D0/5.0D0))/64.0D0
MatrixSixth(130,24)=0.0D0
MatrixSixth(130,25)=sqrt(21.0D0/5.0D0)/64.0D0
MatrixSixth(130,26)=(3.0D0*sqrt(7.0D0/2.0D0))/40.0D0
MatrixSixth(131,1)=7.0D0/192.0D0
MatrixSixth(131,2)=35.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(131,3)=-(7.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(131,4)=-(7.0D0/576.0D0)
MatrixSixth(131,5)=0.0D0
MatrixSixth(131,6)=7.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(131,7)=-(77.0D0/(192.0D0*sqrt(15.0D0)))
MatrixSixth(131,8)=(9.0D0*sqrt(7.0D0))/320.0D0
MatrixSixth(131,9)=-(7.0D0/576.0D0)
MatrixSixth(131,10)=-(35.0D0/(576.0D0*sqrt(3.0D0)))
MatrixSixth(131,11)=77.0D0/(576.0D0*sqrt(15.0D0))
MatrixSixth(131,12)=7.0D0/(576.0D0*sqrt(5.0D0))
MatrixSixth(131,13)=0.0D0
MatrixSixth(131,14)=(7.0D0*sqrt(5.0D0/3.0D0))/576.0D0
MatrixSixth(131,15)=-((11.0D0*sqrt(5.0D0/3.0D0))/576.0D0)
MatrixSixth(131,16)=-((7.0D0*sqrt(7.0D0/15.0D0))/288.0D0)
MatrixSixth(131,17)=0.0D0
MatrixSixth(131,18)=7.0D0/576.0D0
MatrixSixth(131,19)=0.0D0
MatrixSixth(131,20)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(131,21)=59.0D0/(192.0D0*sqrt(15.0D0))
MatrixSixth(131,22)=-((3.0D0*sqrt(7.0D0))/320.0D0)
MatrixSixth(131,23)=-(sqrt(21.0D0)/320.0D0)
MatrixSixth(131,24)=0.0D0
MatrixSixth(131,25)=(3.0D0*sqrt(7.0D0))/320.0D0
MatrixSixth(131,26)=-((3.0D0*sqrt(21.0D0/10.0D0))/40.0D0)
MatrixSixth(132,1)=7.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(132,2)=7.0D0/192.0D0
MatrixSixth(132,3)=7.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(132,4)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(132,5)=0.0D0
MatrixSixth(132,6)=-(7.0D0/576.0D0)
MatrixSixth(132,7)=-(77.0D0/(576.0D0*sqrt(5.0D0)))
MatrixSixth(132,8)=(3.0D0*sqrt(21.0D0))/320.0D0
MatrixSixth(132,9)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(132,10)=-(7.0D0/576.0D0)
MatrixSixth(132,11)=-(77.0D0/(576.0D0*sqrt(5.0D0)))
MatrixSixth(132,12)=7.0D0/(192.0D0*sqrt(15.0D0))
MatrixSixth(132,13)=0.0D0
MatrixSixth(132,14)=7.0D0/(576.0D0*sqrt(5.0D0))
MatrixSixth(132,15)=(11.0D0*sqrt(5.0D0))/576.0D0
MatrixSixth(132,16)=(7.0D0*sqrt(7.0D0/5.0D0))/288.0D0
MatrixSixth(132,17)=0.0D0
MatrixSixth(132,18)=7.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(132,19)=0.0D0
MatrixSixth(132,20)=7.0D0/576.0D0
MatrixSixth(132,21)=59.0D0/(576.0D0*sqrt(5.0D0))
MatrixSixth(132,22)=-(sqrt(21.0D0)/320.0D0)
MatrixSixth(132,23)=-((3.0D0*sqrt(7.0D0))/320.0D0)
MatrixSixth(132,24)=0.0D0
MatrixSixth(132,25)=-(sqrt(21.0D0)/320.0D0)
MatrixSixth(132,26)=-((3.0D0*sqrt(7.0D0/10.0D0))/40.0D0)
MatrixSixth(133,1)=sqrt(35.0D0)/384.0D0
MatrixSixth(133,2)=(5.0D0*sqrt(35.0D0/3.0D0))/384.0D0
MatrixSixth(133,3)=-(sqrt(7.0D0/3.0D0)/128.0D0)
MatrixSixth(133,4)=-(sqrt(35.0D0)/1152.0D0)
MatrixSixth(133,5)=0.0D0
MatrixSixth(133,6)=sqrt(35.0D0/3.0D0)/384.0D0
MatrixSixth(133,7)=-((5.0D0*sqrt(7.0D0/3.0D0))/384.0D0)
MatrixSixth(133,8)=0.0D0
MatrixSixth(133,9)=-(sqrt(35.0D0)/1152.0D0)
MatrixSixth(133,10)=-((5.0D0*sqrt(35.0D0/3.0D0))/1152.0D0)
MatrixSixth(133,11)=(5.0D0*sqrt(7.0D0/3.0D0))/1152.0D0
MatrixSixth(133,12)=sqrt(7.0D0)/1152.0D0
MatrixSixth(133,13)=0.0D0
MatrixSixth(133,14)=(5.0D0*sqrt(7.0D0/3.0D0))/1152.0D0
MatrixSixth(133,15)=-((13.0D0*sqrt(7.0D0/3.0D0))/1152.0D0)
MatrixSixth(133,16)=17.0D0/(576.0D0*sqrt(3.0D0))
MatrixSixth(133,17)=-(sqrt(3.0D0/35.0D0)/16.0D0)
MatrixSixth(133,18)=sqrt(35.0D0)/1152.0D0
MatrixSixth(133,19)=0.0D0
MatrixSixth(133,20)=-(sqrt(35.0D0/3.0D0)/384.0D0)
MatrixSixth(133,21)=(11.0D0*sqrt(7.0D0/3.0D0))/384.0D0
MatrixSixth(133,22)=-(7.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(133,23)=-(sqrt(3.0D0/5.0D0)/128.0D0)
MatrixSixth(133,24)=0.0D0
MatrixSixth(133,25)=3.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(133,26)=(3.0D0*sqrt(3.0D0/2.0D0))/40.0D0
MatrixSixth(134,1)=sqrt(35.0D0/3.0D0)/128.0D0
MatrixSixth(134,2)=sqrt(35.0D0)/384.0D0
MatrixSixth(134,3)=sqrt(7.0D0)/128.0D0
MatrixSixth(134,4)=-(sqrt(35.0D0/3.0D0)/384.0D0)
MatrixSixth(134,5)=0.0D0
MatrixSixth(134,6)=-(sqrt(35.0D0)/1152.0D0)
MatrixSixth(134,7)=-((5.0D0*sqrt(7.0D0))/1152.0D0)
MatrixSixth(134,8)=0.0D0
MatrixSixth(134,9)=-(sqrt(35.0D0/3.0D0)/384.0D0)
MatrixSixth(134,10)=-(sqrt(35.0D0)/1152.0D0)
MatrixSixth(134,11)=-((5.0D0*sqrt(7.0D0))/1152.0D0)
MatrixSixth(134,12)=sqrt(7.0D0/3.0D0)/384.0D0
MatrixSixth(134,13)=0.0D0
MatrixSixth(134,14)=sqrt(7.0D0)/1152.0D0
MatrixSixth(134,15)=(13.0D0*sqrt(7.0D0))/1152.0D0
MatrixSixth(134,16)=-(17.0D0/576.0D0)
MatrixSixth(134,17)=3.0D0/(16.0D0*sqrt(35.0D0))
MatrixSixth(134,18)=sqrt(35.0D0/3.0D0)/384.0D0
MatrixSixth(134,19)=0.0D0
MatrixSixth(134,20)=sqrt(35.0D0)/1152.0D0
MatrixSixth(134,21)=(11.0D0*sqrt(7.0D0))/1152.0D0
MatrixSixth(134,22)=-(7.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(134,23)=-(3.0D0/(128.0D0*sqrt(5.0D0)))
MatrixSixth(134,24)=0.0D0
MatrixSixth(134,25)=-(sqrt(3.0D0/5.0D0)/128.0D0)
MatrixSixth(134,26)=3.0D0/(40.0D0*sqrt(2.0D0))
MatrixSixth(135,1)=(7.0D0*sqrt(7.0D0))/192.0D0
MatrixSixth(135,2)=(35.0D0*sqrt(7.0D0/3.0D0))/192.0D0
MatrixSixth(135,3)=sqrt(7.0D0/15.0D0)/32.0D0
MatrixSixth(135,4)=-((7.0D0*sqrt(7.0D0))/576.0D0)
MatrixSixth(135,5)=0.0D0
MatrixSixth(135,6)=(7.0D0*sqrt(7.0D0/3.0D0))/192.0D0
MatrixSixth(135,7)=sqrt(7.0D0/15.0D0)/48.0D0
MatrixSixth(135,8)=9.0D0/320.0D0
MatrixSixth(135,9)=-((7.0D0*sqrt(7.0D0))/576.0D0)
MatrixSixth(135,10)=-((35.0D0*sqrt(7.0D0/3.0D0))/576.0D0)
MatrixSixth(135,11)=-(sqrt(7.0D0/15.0D0)/144.0D0)
MatrixSixth(135,12)=(7.0D0*sqrt(7.0D0/5.0D0))/576.0D0
MatrixSixth(135,13)=0.0D0
MatrixSixth(135,14)=(7.0D0*sqrt(35.0D0/3.0D0))/576.0D0
MatrixSixth(135,15)=-(sqrt(35.0D0/3.0D0)/288.0D0)
MatrixSixth(135,16)=7.0D0/(144.0D0*sqrt(15.0D0))
MatrixSixth(135,17)=0.0D0
MatrixSixth(135,18)=(7.0D0*sqrt(7.0D0))/576.0D0
MatrixSixth(135,19)=0.0D0
MatrixSixth(135,20)=-((7.0D0*sqrt(7.0D0/3.0D0))/192.0D0)
MatrixSixth(135,21)=-(sqrt(7.0D0/15.0D0)/48.0D0)
MatrixSixth(135,22)=-(9.0D0/320.0D0)
MatrixSixth(135,23)=-((7.0D0*sqrt(3.0D0))/320.0D0)
MatrixSixth(135,24)=0.0D0
MatrixSixth(135,25)=21.0D0/320.0D0
MatrixSixth(135,26)=(3.0D0*sqrt(3.0D0/10.0D0))/20.0D0
MatrixSixth(136,1)=(7.0D0*sqrt(7.0D0/3.0D0))/64.0D0
MatrixSixth(136,2)=(7.0D0*sqrt(7.0D0))/192.0D0
MatrixSixth(136,3)=-(sqrt(7.0D0/5.0D0)/32.0D0)
MatrixSixth(136,4)=-((7.0D0*sqrt(7.0D0/3.0D0))/192.0D0)
MatrixSixth(136,5)=0.0D0
MatrixSixth(136,6)=-((7.0D0*sqrt(7.0D0))/576.0D0)
MatrixSixth(136,7)=sqrt(7.0D0/5.0D0)/144.0D0
MatrixSixth(136,8)=(3.0D0*sqrt(3.0D0))/320.0D0
MatrixSixth(136,9)=-((7.0D0*sqrt(7.0D0/3.0D0))/192.0D0)
MatrixSixth(136,10)=-((7.0D0*sqrt(7.0D0))/576.0D0)
MatrixSixth(136,11)=sqrt(7.0D0/5.0D0)/144.0D0
MatrixSixth(136,12)=(7.0D0*sqrt(7.0D0/15.0D0))/192.0D0
MatrixSixth(136,13)=0.0D0
MatrixSixth(136,14)=(7.0D0*sqrt(7.0D0/5.0D0))/576.0D0
MatrixSixth(136,15)=sqrt(35.0D0)/288.0D0
MatrixSixth(136,16)=-(7.0D0/(144.0D0*sqrt(5.0D0)))
MatrixSixth(136,17)=0.0D0
MatrixSixth(136,18)=(7.0D0*sqrt(7.0D0/3.0D0))/192.0D0
MatrixSixth(136,19)=0.0D0
MatrixSixth(136,20)=(7.0D0*sqrt(7.0D0))/576.0D0
MatrixSixth(136,21)=-(sqrt(7.0D0/5.0D0)/144.0D0)
MatrixSixth(136,22)=-((3.0D0*sqrt(3.0D0))/320.0D0)
MatrixSixth(136,23)=-(21.0D0/320.0D0)
MatrixSixth(136,24)=0.0D0
MatrixSixth(136,25)=-((7.0D0*sqrt(3.0D0))/320.0D0)
MatrixSixth(136,26)=3.0D0/(20.0D0*sqrt(10.0D0))
MatrixSixth(137,1)=sqrt(7.0D0/5.0D0)/96.0D0
MatrixSixth(137,2)=sqrt(35.0D0/3.0D0)/96.0D0
MatrixSixth(137,3)=sqrt(7.0D0/3.0D0)/20.0D0
MatrixSixth(137,4)=-(sqrt(7.0D0/5.0D0)/288.0D0)
MatrixSixth(137,5)=0.0D0
MatrixSixth(137,6)=sqrt(7.0D0/15.0D0)/96.0D0
MatrixSixth(137,7)=(7.0D0*sqrt(7.0D0/3.0D0))/480.0D0
MatrixSixth(137,8)=99.0D0/(320.0D0*sqrt(5.0D0))
MatrixSixth(137,9)=-(sqrt(7.0D0/5.0D0)/288.0D0)
MatrixSixth(137,10)=-(sqrt(35.0D0/3.0D0)/288.0D0)
MatrixSixth(137,11)=-((7.0D0*sqrt(7.0D0/3.0D0))/1440.0D0)
MatrixSixth(137,12)=sqrt(7.0D0)/1440.0D0
MatrixSixth(137,13)=0.0D0
MatrixSixth(137,14)=sqrt(7.0D0/3.0D0)/288.0D0
MatrixSixth(137,15)=-((11.0D0*sqrt(7.0D0/3.0D0))/720.0D0)
MatrixSixth(137,16)=1.0D0/(360.0D0*sqrt(3.0D0))
MatrixSixth(137,17)=(9.0D0*sqrt(3.0D0/35.0D0))/80.0D0
MatrixSixth(137,18)=sqrt(7.0D0/5.0D0)/288.0D0
MatrixSixth(137,19)=0.0D0
MatrixSixth(137,20)=-(sqrt(7.0D0/15.0D0)/96.0D0)
MatrixSixth(137,21)=-((5.0D0*sqrt(7.0D0/3.0D0))/96.0D0)
MatrixSixth(137,22)=-(3.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(137,23)=-(sqrt(3.0D0/5.0D0)/160.0D0)
MatrixSixth(137,24)=0.0D0
MatrixSixth(137,25)=3.0D0/(160.0D0*sqrt(5.0D0))
MatrixSixth(137,26)=(3.0D0*sqrt(3.0D0/2.0D0))/80.0D0
MatrixSixth(138,1)=sqrt(7.0D0/15.0D0)/32.0D0
MatrixSixth(138,2)=sqrt(7.0D0/5.0D0)/96.0D0
MatrixSixth(138,3)=-(sqrt(7.0D0)/20.0D0)
MatrixSixth(138,4)=-(sqrt(7.0D0/15.0D0)/96.0D0)
MatrixSixth(138,5)=0.0D0
MatrixSixth(138,6)=-(sqrt(7.0D0/5.0D0)/288.0D0)
MatrixSixth(138,7)=(7.0D0*sqrt(7.0D0))/1440.0D0
MatrixSixth(138,8)=(33.0D0*sqrt(3.0D0/5.0D0))/320.0D0
MatrixSixth(138,9)=-(sqrt(7.0D0/15.0D0)/96.0D0)
MatrixSixth(138,10)=-(sqrt(7.0D0/5.0D0)/288.0D0)
MatrixSixth(138,11)=(7.0D0*sqrt(7.0D0))/1440.0D0
MatrixSixth(138,12)=sqrt(7.0D0/3.0D0)/480.0D0
MatrixSixth(138,13)=0.0D0
MatrixSixth(138,14)=sqrt(7.0D0)/1440.0D0
MatrixSixth(138,15)=(11.0D0*sqrt(7.0D0))/720.0D0
MatrixSixth(138,16)=-(1.0D0/360.0D0)
MatrixSixth(138,17)=-(27.0D0/(80.0D0*sqrt(35.0D0)))
MatrixSixth(138,18)=sqrt(7.0D0/15.0D0)/96.0D0
MatrixSixth(138,19)=0.0D0
MatrixSixth(138,20)=sqrt(7.0D0/5.0D0)/288.0D0
MatrixSixth(138,21)=-((5.0D0*sqrt(7.0D0))/288.0D0)
MatrixSixth(138,22)=-(sqrt(3.0D0/5.0D0)/64.0D0)
MatrixSixth(138,23)=-(3.0D0/(160.0D0*sqrt(5.0D0)))
MatrixSixth(138,24)=0.0D0
MatrixSixth(138,25)=-(sqrt(3.0D0/5.0D0)/160.0D0)
MatrixSixth(138,26)=3.0D0/(80.0D0*sqrt(2.0D0))
MatrixSixth(139,1)=sqrt(7.0D0/2.0D0)/48.0D0
MatrixSixth(139,2)=(5.0D0*sqrt(7.0D0/6.0D0))/48.0D0
MatrixSixth(139,3)=-(sqrt(7.0D0/30.0D0)/16.0D0)
MatrixSixth(139,4)=-(sqrt(7.0D0/2.0D0)/144.0D0)
MatrixSixth(139,5)=0.0D0
MatrixSixth(139,6)=sqrt(7.0D0/6.0D0)/48.0D0
MatrixSixth(139,7)=sqrt(7.0D0/30.0D0)/12.0D0
MatrixSixth(139,8)=-(27.0D0/(160.0D0*sqrt(2.0D0)))
MatrixSixth(139,9)=-(sqrt(7.0D0/2.0D0)/144.0D0)
MatrixSixth(139,10)=-((5.0D0*sqrt(7.0D0/6.0D0))/144.0D0)
MatrixSixth(139,11)=-(sqrt(7.0D0/30.0D0)/36.0D0)
MatrixSixth(139,12)=sqrt(7.0D0/10.0D0)/144.0D0
MatrixSixth(139,13)=0.0D0
MatrixSixth(139,14)=sqrt(35.0D0/6.0D0)/144.0D0
MatrixSixth(139,15)=sqrt(35.0D0/6.0D0)/144.0D0
MatrixSixth(139,16)=1.0D0/(9.0D0*sqrt(30.0D0))
MatrixSixth(139,17)=-(sqrt(3.0D0/14.0D0)/16.0D0)
MatrixSixth(139,18)=sqrt(7.0D0/2.0D0)/144.0D0
MatrixSixth(139,19)=0.0D0
MatrixSixth(139,20)=-(sqrt(7.0D0/6.0D0)/48.0D0)
MatrixSixth(139,21)=sqrt(7.0D0/30.0D0)/24.0D0
MatrixSixth(139,22)=-(1.0D0/(160.0D0*sqrt(2.0D0)))
MatrixSixth(139,23)=-(sqrt(3.0D0/2.0D0)/80.0D0)
MatrixSixth(139,24)=0.0D0
MatrixSixth(139,25)=3.0D0/(80.0D0*sqrt(2.0D0))
MatrixSixth(139,26)=(21.0D0*sqrt(3.0D0/5.0D0))/160.0D0
MatrixSixth(140,1)=sqrt(7.0D0/6.0D0)/16.0D0
MatrixSixth(140,2)=sqrt(7.0D0/2.0D0)/48.0D0
MatrixSixth(140,3)=sqrt(7.0D0/10.0D0)/16.0D0
MatrixSixth(140,4)=-(sqrt(7.0D0/6.0D0)/48.0D0)
MatrixSixth(140,5)=0.0D0
MatrixSixth(140,6)=-(sqrt(7.0D0/2.0D0)/144.0D0)
MatrixSixth(140,7)=sqrt(7.0D0/10.0D0)/36.0D0
MatrixSixth(140,8)=-((9.0D0*sqrt(3.0D0/2.0D0))/160.0D0)
MatrixSixth(140,9)=-(sqrt(7.0D0/6.0D0)/48.0D0)
MatrixSixth(140,10)=-(sqrt(7.0D0/2.0D0)/144.0D0)
MatrixSixth(140,11)=sqrt(7.0D0/10.0D0)/36.0D0
MatrixSixth(140,12)=sqrt(7.0D0/30.0D0)/48.0D0
MatrixSixth(140,13)=0.0D0
MatrixSixth(140,14)=sqrt(7.0D0/10.0D0)/144.0D0
MatrixSixth(140,15)=-(sqrt(35.0D0/2.0D0)/144.0D0)
MatrixSixth(140,16)=-(1.0D0/(9.0D0*sqrt(10.0D0)))
MatrixSixth(140,17)=3.0D0/(16.0D0*sqrt(14.0D0))
MatrixSixth(140,18)=sqrt(7.0D0/6.0D0)/48.0D0
MatrixSixth(140,19)=0.0D0
MatrixSixth(140,20)=sqrt(7.0D0/2.0D0)/144.0D0
MatrixSixth(140,21)=sqrt(7.0D0/10.0D0)/72.0D0
MatrixSixth(140,22)=-(1.0D0/(160.0D0*sqrt(6.0D0)))
MatrixSixth(140,23)=-(3.0D0/(80.0D0*sqrt(2.0D0)))
MatrixSixth(140,24)=0.0D0
MatrixSixth(140,25)=-(sqrt(3.0D0/2.0D0)/80.0D0)
MatrixSixth(140,26)=21.0D0/(160.0D0*sqrt(5.0D0))
MatrixSixth(141,1)=sqrt(7.0D0/30.0D0)/16.0D0
MatrixSixth(141,2)=sqrt(35.0D0/2.0D0)/48.0D0
MatrixSixth(141,3)=sqrt(7.0D0/2.0D0)/160.0D0
MatrixSixth(141,4)=-(sqrt(7.0D0/30.0D0)/48.0D0)
MatrixSixth(141,5)=0.0D0
MatrixSixth(141,6)=sqrt(7.0D0/10.0D0)/48.0D0
MatrixSixth(141,7)=-(sqrt(7.0D0/2.0D0)/480.0D0)
MatrixSixth(141,8)=(9.0D0*sqrt(3.0D0/10.0D0))/160.0D0
MatrixSixth(141,9)=-(sqrt(7.0D0/30.0D0)/48.0D0)
MatrixSixth(141,10)=-(sqrt(35.0D0/2.0D0)/144.0D0)
MatrixSixth(141,11)=sqrt(7.0D0/2.0D0)/1440.0D0
MatrixSixth(141,12)=sqrt(7.0D0/6.0D0)/240.0D0
MatrixSixth(141,13)=0.0D0
MatrixSixth(141,14)=sqrt(7.0D0/2.0D0)/144.0D0
MatrixSixth(141,15)=sqrt(7.0D0/2.0D0)/1440.0D0
MatrixSixth(141,16)=-(11.0D0/(720.0D0*sqrt(2.0D0)))
MatrixSixth(141,17)=9.0D0/(80.0D0*sqrt(70.0D0))
MatrixSixth(141,18)=sqrt(7.0D0/30.0D0)/48.0D0
MatrixSixth(141,19)=0.0D0
MatrixSixth(141,20)=-(sqrt(7.0D0/10.0D0)/48.0D0)
MatrixSixth(141,21)=-(sqrt(7.0D0/2.0D0)/96.0D0)
MatrixSixth(141,22)=sqrt(3.0D0/10.0D0)/32.0D0
MatrixSixth(141,23)=-(3.0D0/(80.0D0*sqrt(10.0D0)))
MatrixSixth(141,24)=0.0D0
MatrixSixth(141,25)=(3.0D0*sqrt(3.0D0/10.0D0))/80.0D0
MatrixSixth(141,26)=-(9.0D0/160.0D0)
MatrixSixth(142,1)=sqrt(7.0D0/10.0D0)/16.0D0
MatrixSixth(142,2)=sqrt(7.0D0/30.0D0)/16.0D0
MatrixSixth(142,3)=-(sqrt(21.0D0/2.0D0)/160.0D0)
MatrixSixth(142,4)=-(sqrt(7.0D0/10.0D0)/48.0D0)
MatrixSixth(142,5)=0.0D0
MatrixSixth(142,6)=-(sqrt(7.0D0/30.0D0)/48.0D0)
MatrixSixth(142,7)=-(sqrt(7.0D0/6.0D0)/480.0D0)
MatrixSixth(142,8)=9.0D0/(160.0D0*sqrt(10.0D0))
MatrixSixth(142,9)=-(sqrt(7.0D0/10.0D0)/48.0D0)
MatrixSixth(142,10)=-(sqrt(7.0D0/30.0D0)/48.0D0)
MatrixSixth(142,11)=-(sqrt(7.0D0/6.0D0)/480.0D0)
MatrixSixth(142,12)=sqrt(7.0D0/2.0D0)/240.0D0
MatrixSixth(142,13)=0.0D0
MatrixSixth(142,14)=sqrt(7.0D0/6.0D0)/240.0D0
MatrixSixth(142,15)=-(sqrt(7.0D0/6.0D0)/480.0D0)
MatrixSixth(142,16)=11.0D0/(240.0D0*sqrt(6.0D0))
MatrixSixth(142,17)=-((9.0D0*sqrt(3.0D0/70.0D0))/80.0D0)
MatrixSixth(142,18)=sqrt(7.0D0/10.0D0)/48.0D0
MatrixSixth(142,19)=0.0D0
MatrixSixth(142,20)=sqrt(7.0D0/30.0D0)/48.0D0
MatrixSixth(142,21)=-(sqrt(7.0D0/6.0D0)/96.0D0)
MatrixSixth(142,22)=1.0D0/(32.0D0*sqrt(10.0D0))
MatrixSixth(142,23)=-((3.0D0*sqrt(3.0D0/10.0D0))/80.0D0)
MatrixSixth(142,24)=0.0D0
MatrixSixth(142,25)=-(3.0D0/(80.0D0*sqrt(10.0D0)))
MatrixSixth(142,26)=-((3.0D0*sqrt(3.0D0))/160.0D0)
MatrixSixth(143,1)=21.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(143,2)=(7.0D0*sqrt(3.0D0/5.0D0))/32.0D0
MatrixSixth(143,3)=0.0D0
MatrixSixth(143,4)=(7.0D0*sqrt(5.0D0))/96.0D0
MatrixSixth(143,5)=0.0D0
MatrixSixth(143,6)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(143,7)=0.0D0
MatrixSixth(143,8)=0.0D0
MatrixSixth(143,9)=-(7.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(143,10)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(143,11)=0.0D0
MatrixSixth(143,12)=7.0D0/160.0D0
MatrixSixth(143,13)=0.0D0
MatrixSixth(143,14)=7.0D0/(160.0D0*sqrt(3.0D0))
MatrixSixth(143,15)=0.0D0
MatrixSixth(143,16)=0.0D0
MatrixSixth(143,17)=0.0D0
MatrixSixth(143,18)=-((7.0D0*sqrt(5.0D0))/96.0D0)
MatrixSixth(143,19)=0.0D0
MatrixSixth(143,20)=7.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(143,21)=0.0D0
MatrixSixth(143,22)=0.0D0
MatrixSixth(143,23)=(3.0D0*sqrt(21.0D0/5.0D0))/32.0D0
MatrixSixth(143,24)=0.0D0
MatrixSixth(143,25)=-((9.0D0*sqrt(7.0D0/5.0D0))/160.0D0)
MatrixSixth(143,26)=0.0D0
MatrixSixth(144,1)=-((7.0D0*sqrt(3.0D0/5.0D0))/32.0D0)
MatrixSixth(144,2)=21.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(144,3)=0.0D0
MatrixSixth(144,4)=7.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(144,5)=0.0D0
MatrixSixth(144,6)=-(7.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(144,7)=0.0D0
MatrixSixth(144,8)=0.0D0
MatrixSixth(144,9)=7.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(144,10)=-(7.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(144,11)=0.0D0
MatrixSixth(144,12)=-(7.0D0/(160.0D0*sqrt(3.0D0)))
MatrixSixth(144,13)=0.0D0
MatrixSixth(144,14)=7.0D0/160.0D0
MatrixSixth(144,15)=0.0D0
MatrixSixth(144,16)=0.0D0
MatrixSixth(144,17)=0.0D0
MatrixSixth(144,18)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(144,19)=0.0D0
MatrixSixth(144,20)=7.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(144,21)=0.0D0
MatrixSixth(144,22)=0.0D0
MatrixSixth(144,23)=(9.0D0*sqrt(7.0D0/5.0D0))/160.0D0
MatrixSixth(144,24)=0.0D0
MatrixSixth(144,25)=-((9.0D0*sqrt(21.0D0/5.0D0))/160.0D0)
MatrixSixth(144,26)=0.0D0
MatrixSixth(145,1)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(145,2)=-((7.0D0*sqrt(5.0D0))/96.0D0)
MatrixSixth(145,3)=-(7.0D0/80.0D0)
MatrixSixth(145,4)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(145,5)=0.0D0
MatrixSixth(145,6)=-(7.0D0/(96.0D0*sqrt(5.0D0)))
MatrixSixth(145,7)=-(7.0D0/480.0D0)
MatrixSixth(145,8)=-((27.0D0*sqrt(21.0D0/5.0D0))/320.0D0)
MatrixSixth(145,9)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(145,10)=(7.0D0*sqrt(5.0D0))/288.0D0
MatrixSixth(145,11)=7.0D0/1440.0D0
MatrixSixth(145,12)=-(7.0D0/(480.0D0*sqrt(3.0D0)))
MatrixSixth(145,13)=0.0D0
MatrixSixth(145,14)=-(7.0D0/288.0D0)
MatrixSixth(145,15)=13.0D0/360.0D0
MatrixSixth(145,16)=-(sqrt(7.0D0)/360.0D0)
MatrixSixth(145,17)=-(3.0D0/(40.0D0*sqrt(5.0D0)))
MatrixSixth(145,18)=-(7.0D0/(96.0D0*sqrt(15.0D0)))
MatrixSixth(145,19)=0.0D0
MatrixSixth(145,20)=7.0D0/(96.0D0*sqrt(5.0D0))
MatrixSixth(145,21)=37.0D0/480.0D0
MatrixSixth(145,22)=(7.0D0*sqrt(21.0D0/5.0D0))/320.0D0
MatrixSixth(145,23)=(3.0D0*sqrt(7.0D0/5.0D0))/160.0D0
MatrixSixth(145,24)=0.0D0
MatrixSixth(145,25)=-((3.0D0*sqrt(21.0D0/5.0D0))/160.0D0)
MatrixSixth(145,26)=-((9.0D0*sqrt(7.0D0/2.0D0))/200.0D0)
MatrixSixth(146,1)=-(7.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(146,2)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(146,3)=(7.0D0*sqrt(3.0D0))/80.0D0
MatrixSixth(146,4)=7.0D0/(96.0D0*sqrt(5.0D0))
MatrixSixth(146,5)=0.0D0
MatrixSixth(146,6)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(146,7)=-(7.0D0/(480.0D0*sqrt(3.0D0)))
MatrixSixth(146,8)=-((27.0D0*sqrt(7.0D0/5.0D0))/320.0D0)
MatrixSixth(146,9)=7.0D0/(96.0D0*sqrt(5.0D0))
MatrixSixth(146,10)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(146,11)=-(7.0D0/(480.0D0*sqrt(3.0D0)))
MatrixSixth(146,12)=-(7.0D0/480.0D0)
MatrixSixth(146,13)=0.0D0
MatrixSixth(146,14)=-(7.0D0/(480.0D0*sqrt(3.0D0)))
MatrixSixth(146,15)=-(13.0D0/(120.0D0*sqrt(3.0D0)))
MatrixSixth(146,16)=sqrt(7.0D0/3.0D0)/120.0D0
MatrixSixth(146,17)=(3.0D0*sqrt(3.0D0/5.0D0))/40.0D0
MatrixSixth(146,18)=-(7.0D0/(96.0D0*sqrt(5.0D0)))
MatrixSixth(146,19)=0.0D0
MatrixSixth(146,20)=-(7.0D0/(96.0D0*sqrt(15.0D0)))
MatrixSixth(146,21)=37.0D0/(480.0D0*sqrt(3.0D0))
MatrixSixth(146,22)=(7.0D0*sqrt(7.0D0/5.0D0))/320.0D0
MatrixSixth(146,23)=(3.0D0*sqrt(21.0D0/5.0D0))/160.0D0
MatrixSixth(146,24)=0.0D0
MatrixSixth(146,25)=(3.0D0*sqrt(7.0D0/5.0D0))/160.0D0
MatrixSixth(146,26)=-((3.0D0*sqrt(21.0D0/2.0D0))/200.0D0)
MatrixSixth(147,1)=7.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(147,2)=(7.0D0*sqrt(5.0D0/3.0D0))/64.0D0
MatrixSixth(147,3)=-((7.0D0*sqrt(3.0D0))/320.0D0)
MatrixSixth(147,4)=-(7.0D0/(192.0D0*sqrt(5.0D0)))
MatrixSixth(147,5)=0.0D0
MatrixSixth(147,6)=7.0D0/(64.0D0*sqrt(15.0D0))
MatrixSixth(147,7)=-(7.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(147,8)=0.0D0
MatrixSixth(147,9)=-(7.0D0/(192.0D0*sqrt(5.0D0)))
MatrixSixth(147,10)=-((7.0D0*sqrt(5.0D0/3.0D0))/192.0D0)
MatrixSixth(147,11)=7.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(147,12)=7.0D0/960.0D0
MatrixSixth(147,13)=0.0D0
MatrixSixth(147,14)=7.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(147,15)=53.0D0/(960.0D0*sqrt(3.0D0))
MatrixSixth(147,16)=-((19.0D0*sqrt(7.0D0/3.0D0))/480.0D0)
MatrixSixth(147,17)=(3.0D0*sqrt(3.0D0/5.0D0))/80.0D0
MatrixSixth(147,18)=7.0D0/(192.0D0*sqrt(5.0D0))
MatrixSixth(147,19)=0.0D0
MatrixSixth(147,20)=-(7.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(147,21)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(147,22)=(3.0D0*sqrt(7.0D0/5.0D0))/32.0D0
MatrixSixth(147,23)=-((3.0D0*sqrt(21.0D0/5.0D0))/320.0D0)
MatrixSixth(147,24)=0.0D0
MatrixSixth(147,25)=(9.0D0*sqrt(7.0D0/5.0D0))/320.0D0
MatrixSixth(147,26)=-((9.0D0*sqrt(21.0D0/2.0D0))/80.0D0)
MatrixSixth(148,1)=(7.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(148,2)=7.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(148,3)=21.0D0/320.0D0
MatrixSixth(148,4)=-(7.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(148,5)=0.0D0
MatrixSixth(148,6)=-(7.0D0/(192.0D0*sqrt(5.0D0)))
MatrixSixth(148,7)=-(7.0D0/192.0D0)
MatrixSixth(148,8)=0.0D0
MatrixSixth(148,9)=-(7.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(148,10)=-(7.0D0/(192.0D0*sqrt(5.0D0)))
MatrixSixth(148,11)=-(7.0D0/192.0D0)
MatrixSixth(148,12)=7.0D0/(320.0D0*sqrt(3.0D0))
MatrixSixth(148,13)=0.0D0
MatrixSixth(148,14)=7.0D0/960.0D0
MatrixSixth(148,15)=-(53.0D0/960.0D0)
MatrixSixth(148,16)=(19.0D0*sqrt(7.0D0))/480.0D0
MatrixSixth(148,17)=-(9.0D0/(80.0D0*sqrt(5.0D0)))
MatrixSixth(148,18)=7.0D0/(64.0D0*sqrt(15.0D0))
MatrixSixth(148,19)=0.0D0
MatrixSixth(148,20)=7.0D0/(192.0D0*sqrt(5.0D0))
MatrixSixth(148,21)=1.0D0/192.0D0
MatrixSixth(148,22)=sqrt(21.0D0/5.0D0)/32.0D0
MatrixSixth(148,23)=-((9.0D0*sqrt(7.0D0/5.0D0))/320.0D0)
MatrixSixth(148,24)=0.0D0
MatrixSixth(148,25)=-((3.0D0*sqrt(21.0D0/5.0D0))/320.0D0)
MatrixSixth(148,26)=-((9.0D0*sqrt(7.0D0/2.0D0))/80.0D0)
MatrixSixth(149,1)=(7.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(149,2)=(7.0D0*sqrt(5.0D0))/64.0D0
MatrixSixth(149,3)=-(21.0D0/320.0D0)
MatrixSixth(149,4)=-(7.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(149,5)=0.0D0
MatrixSixth(149,6)=7.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(149,7)=7.0D0/320.0D0
MatrixSixth(149,8)=-((27.0D0*sqrt(21.0D0/5.0D0))/320.0D0)
MatrixSixth(149,9)=-(7.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(149,10)=-((7.0D0*sqrt(5.0D0))/192.0D0)
MatrixSixth(149,11)=-(7.0D0/960.0D0)
MatrixSixth(149,12)=7.0D0/(320.0D0*sqrt(3.0D0))
MatrixSixth(149,13)=0.0D0
MatrixSixth(149,14)=7.0D0/192.0D0
MatrixSixth(149,15)=17.0D0/960.0D0
MatrixSixth(149,16)=sqrt(7.0D0)/96.0D0
MatrixSixth(149,17)=-(9.0D0/(80.0D0*sqrt(5.0D0)))
MatrixSixth(149,18)=7.0D0/(64.0D0*sqrt(15.0D0))
MatrixSixth(149,19)=0.0D0
MatrixSixth(149,20)=-(7.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(149,21)=23.0D0/320.0D0
MatrixSixth(149,22)=-((3.0D0*sqrt(21.0D0/5.0D0))/320.0D0)
MatrixSixth(149,23)=-((9.0D0*sqrt(7.0D0/5.0D0))/320.0D0)
MatrixSixth(149,24)=0.0D0
MatrixSixth(149,25)=(9.0D0*sqrt(21.0D0/5.0D0))/320.0D0
MatrixSixth(149,26)=(27.0D0*sqrt(7.0D0/2.0D0))/400.0D0
MatrixSixth(150,1)=21.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(150,2)=(7.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(150,3)=(21.0D0*sqrt(3.0D0))/320.0D0
MatrixSixth(150,4)=-(7.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(150,5)=0.0D0
MatrixSixth(150,6)=-(7.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(150,7)=7.0D0/(320.0D0*sqrt(3.0D0))
MatrixSixth(150,8)=-((27.0D0*sqrt(7.0D0/5.0D0))/320.0D0)
MatrixSixth(150,9)=-(7.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(150,10)=-(7.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(150,11)=7.0D0/(320.0D0*sqrt(3.0D0))
MatrixSixth(150,12)=7.0D0/320.0D0
MatrixSixth(150,13)=0.0D0
MatrixSixth(150,14)=7.0D0/(320.0D0*sqrt(3.0D0))
MatrixSixth(150,15)=-(17.0D0/(320.0D0*sqrt(3.0D0)))
MatrixSixth(150,16)=-(sqrt(7.0D0/3.0D0)/32.0D0)
MatrixSixth(150,17)=(9.0D0*sqrt(3.0D0/5.0D0))/80.0D0
MatrixSixth(150,18)=7.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(150,19)=0.0D0
MatrixSixth(150,20)=7.0D0/(64.0D0*sqrt(15.0D0))
MatrixSixth(150,21)=23.0D0/(320.0D0*sqrt(3.0D0))
MatrixSixth(150,22)=-((3.0D0*sqrt(7.0D0/5.0D0))/320.0D0)
MatrixSixth(150,23)=-((9.0D0*sqrt(21.0D0/5.0D0))/320.0D0)
MatrixSixth(150,24)=0.0D0
MatrixSixth(150,25)=-((9.0D0*sqrt(7.0D0/5.0D0))/320.0D0)
MatrixSixth(150,26)=(9.0D0*sqrt(21.0D0/2.0D0))/400.0D0
MatrixSixth(151,1)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(151,2)=-((7.0D0*sqrt(5.0D0))/96.0D0)
MatrixSixth(151,3)=-(7.0D0/80.0D0)
MatrixSixth(151,4)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(151,5)=0.0D0
MatrixSixth(151,6)=-(7.0D0/(96.0D0*sqrt(5.0D0)))
MatrixSixth(151,7)=-(7.0D0/480.0D0)
MatrixSixth(151,8)=-((27.0D0*sqrt(21.0D0/5.0D0))/320.0D0)
MatrixSixth(151,9)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(151,10)=(7.0D0*sqrt(5.0D0))/288.0D0
MatrixSixth(151,11)=7.0D0/1440.0D0
MatrixSixth(151,12)=-(7.0D0/(480.0D0*sqrt(3.0D0)))
MatrixSixth(151,13)=0.0D0
MatrixSixth(151,14)=-(7.0D0/288.0D0)
MatrixSixth(151,15)=13.0D0/360.0D0
MatrixSixth(151,16)=-(sqrt(7.0D0)/360.0D0)
MatrixSixth(151,17)=-(3.0D0/(40.0D0*sqrt(5.0D0)))
MatrixSixth(151,18)=-(7.0D0/(96.0D0*sqrt(15.0D0)))
MatrixSixth(151,19)=0.0D0
MatrixSixth(151,20)=7.0D0/(96.0D0*sqrt(5.0D0))
MatrixSixth(151,21)=37.0D0/480.0D0
MatrixSixth(151,22)=(7.0D0*sqrt(21.0D0/5.0D0))/320.0D0
MatrixSixth(151,23)=(3.0D0*sqrt(7.0D0/5.0D0))/160.0D0
MatrixSixth(151,24)=0.0D0
MatrixSixth(151,25)=-((3.0D0*sqrt(21.0D0/5.0D0))/160.0D0)
MatrixSixth(151,26)=-((9.0D0*sqrt(7.0D0/2.0D0))/200.0D0)
MatrixSixth(152,1)=-(7.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(152,2)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(152,3)=(7.0D0*sqrt(3.0D0))/80.0D0
MatrixSixth(152,4)=7.0D0/(96.0D0*sqrt(5.0D0))
MatrixSixth(152,5)=0.0D0
MatrixSixth(152,6)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(152,7)=-(7.0D0/(480.0D0*sqrt(3.0D0)))
MatrixSixth(152,8)=-((27.0D0*sqrt(7.0D0/5.0D0))/320.0D0)
MatrixSixth(152,9)=7.0D0/(96.0D0*sqrt(5.0D0))
MatrixSixth(152,10)=7.0D0/(96.0D0*sqrt(15.0D0))
MatrixSixth(152,11)=-(7.0D0/(480.0D0*sqrt(3.0D0)))
MatrixSixth(152,12)=-(7.0D0/480.0D0)
MatrixSixth(152,13)=0.0D0
MatrixSixth(152,14)=-(7.0D0/(480.0D0*sqrt(3.0D0)))
MatrixSixth(152,15)=-(13.0D0/(120.0D0*sqrt(3.0D0)))
MatrixSixth(152,16)=sqrt(7.0D0/3.0D0)/120.0D0
MatrixSixth(152,17)=(3.0D0*sqrt(3.0D0/5.0D0))/40.0D0
MatrixSixth(152,18)=-(7.0D0/(96.0D0*sqrt(5.0D0)))
MatrixSixth(152,19)=0.0D0
MatrixSixth(152,20)=-(7.0D0/(96.0D0*sqrt(15.0D0)))
MatrixSixth(152,21)=37.0D0/(480.0D0*sqrt(3.0D0))
MatrixSixth(152,22)=(7.0D0*sqrt(7.0D0/5.0D0))/320.0D0
MatrixSixth(152,23)=(3.0D0*sqrt(21.0D0/5.0D0))/160.0D0
MatrixSixth(152,24)=0.0D0
MatrixSixth(152,25)=(3.0D0*sqrt(7.0D0/5.0D0))/160.0D0
MatrixSixth(152,26)=-((3.0D0*sqrt(21.0D0/2.0D0))/200.0D0)
MatrixSixth(153,1)=-((7.0D0*sqrt(3.0D0/5.0D0))/64.0D0)
MatrixSixth(153,2)=-((7.0D0*sqrt(5.0D0))/64.0D0)
MatrixSixth(153,3)=21.0D0/320.0D0
MatrixSixth(153,4)=7.0D0/(64.0D0*sqrt(15.0D0))
MatrixSixth(153,5)=0.0D0
MatrixSixth(153,6)=-(7.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(153,7)=-(7.0D0/320.0D0)
MatrixSixth(153,8)=(27.0D0*sqrt(21.0D0/5.0D0))/320.0D0
MatrixSixth(153,9)=7.0D0/(64.0D0*sqrt(15.0D0))
MatrixSixth(153,10)=(7.0D0*sqrt(5.0D0))/192.0D0
MatrixSixth(153,11)=7.0D0/960.0D0
MatrixSixth(153,12)=-(7.0D0/(320.0D0*sqrt(3.0D0)))
MatrixSixth(153,13)=0.0D0
MatrixSixth(153,14)=-(7.0D0/192.0D0)
MatrixSixth(153,15)=-(17.0D0/960.0D0)
MatrixSixth(153,16)=-(sqrt(7.0D0)/96.0D0)
MatrixSixth(153,17)=9.0D0/(80.0D0*sqrt(5.0D0))
MatrixSixth(153,18)=-(7.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(153,19)=0.0D0
MatrixSixth(153,20)=7.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(153,21)=-(23.0D0/320.0D0)
MatrixSixth(153,22)=(3.0D0*sqrt(21.0D0/5.0D0))/320.0D0
MatrixSixth(153,23)=(9.0D0*sqrt(7.0D0/5.0D0))/320.0D0
MatrixSixth(153,24)=0.0D0
MatrixSixth(153,25)=-((9.0D0*sqrt(21.0D0/5.0D0))/320.0D0)
MatrixSixth(153,26)=-((27.0D0*sqrt(7.0D0/2.0D0))/400.0D0)
MatrixSixth(154,1)=-(21.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(154,2)=-((7.0D0*sqrt(3.0D0/5.0D0))/64.0D0)
MatrixSixth(154,3)=-((21.0D0*sqrt(3.0D0))/320.0D0)
MatrixSixth(154,4)=7.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(154,5)=0.0D0
MatrixSixth(154,6)=7.0D0/(64.0D0*sqrt(15.0D0))
MatrixSixth(154,7)=-(7.0D0/(320.0D0*sqrt(3.0D0)))
MatrixSixth(154,8)=(27.0D0*sqrt(7.0D0/5.0D0))/320.0D0
MatrixSixth(154,9)=7.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(154,10)=7.0D0/(64.0D0*sqrt(15.0D0))
MatrixSixth(154,11)=-(7.0D0/(320.0D0*sqrt(3.0D0)))
MatrixSixth(154,12)=-(7.0D0/320.0D0)
MatrixSixth(154,13)=0.0D0
MatrixSixth(154,14)=-(7.0D0/(320.0D0*sqrt(3.0D0)))
MatrixSixth(154,15)=17.0D0/(320.0D0*sqrt(3.0D0))
MatrixSixth(154,16)=sqrt(7.0D0/3.0D0)/32.0D0
MatrixSixth(154,17)=-((9.0D0*sqrt(3.0D0/5.0D0))/80.0D0)
MatrixSixth(154,18)=-(7.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(154,19)=0.0D0
MatrixSixth(154,20)=-(7.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(154,21)=-(23.0D0/(320.0D0*sqrt(3.0D0)))
MatrixSixth(154,22)=(3.0D0*sqrt(7.0D0/5.0D0))/320.0D0
MatrixSixth(154,23)=(9.0D0*sqrt(21.0D0/5.0D0))/320.0D0
MatrixSixth(154,24)=0.0D0
MatrixSixth(154,25)=(9.0D0*sqrt(7.0D0/5.0D0))/320.0D0
MatrixSixth(154,26)=-((9.0D0*sqrt(21.0D0/2.0D0))/400.0D0)
MatrixSixth(155,1)=-((7.0D0*sqrt(7.0D0/15.0D0))/64.0D0)
MatrixSixth(155,2)=-((7.0D0*sqrt(35.0D0))/192.0D0)
MatrixSixth(155,3)=-(sqrt(7.0D0)/64.0D0)
MatrixSixth(155,4)=(7.0D0*sqrt(7.0D0/15.0D0))/192.0D0
MatrixSixth(155,5)=0.0D0
MatrixSixth(155,6)=-((7.0D0*sqrt(7.0D0/5.0D0))/192.0D0)
MatrixSixth(155,7)=(11.0D0*sqrt(7.0D0))/960.0D0
MatrixSixth(155,8)=-((27.0D0*sqrt(3.0D0/5.0D0))/160.0D0)
MatrixSixth(155,9)=(7.0D0*sqrt(7.0D0/15.0D0))/192.0D0
MatrixSixth(155,10)=(7.0D0*sqrt(35.0D0))/576.0D0
MatrixSixth(155,11)=-((11.0D0*sqrt(7.0D0))/2880.0D0)
MatrixSixth(155,12)=-((7.0D0*sqrt(7.0D0/3.0D0))/960.0D0)
MatrixSixth(155,13)=0.0D0
MatrixSixth(155,14)=-((7.0D0*sqrt(7.0D0))/576.0D0)
MatrixSixth(155,15)=(7.0D0*sqrt(7.0D0))/2880.0D0
MatrixSixth(155,16)=49.0D0/1440.0D0
MatrixSixth(155,17)=-((3.0D0*sqrt(7.0D0/5.0D0))/80.0D0)
MatrixSixth(155,18)=-((7.0D0*sqrt(7.0D0/15.0D0))/192.0D0)
MatrixSixth(155,19)=0.0D0
MatrixSixth(155,20)=(7.0D0*sqrt(7.0D0/5.0D0))/192.0D0
MatrixSixth(155,21)=(19.0D0*sqrt(7.0D0))/960.0D0
MatrixSixth(155,22)=-(sqrt(3.0D0/5.0D0)/20.0D0)
MatrixSixth(155,23)=21.0D0/(320.0D0*sqrt(5.0D0))
MatrixSixth(155,24)=0.0D0
MatrixSixth(155,25)=-((21.0D0*sqrt(3.0D0/5.0D0))/320.0D0)
MatrixSixth(155,26)=99.0D0/(400.0D0*sqrt(2.0D0))
MatrixSixth(156,1)=-((7.0D0*sqrt(7.0D0/5.0D0))/64.0D0)
MatrixSixth(156,2)=-((7.0D0*sqrt(7.0D0/15.0D0))/64.0D0)
MatrixSixth(156,3)=sqrt(21.0D0)/64.0D0
MatrixSixth(156,4)=(7.0D0*sqrt(7.0D0/5.0D0))/192.0D0
MatrixSixth(156,5)=0.0D0
MatrixSixth(156,6)=(7.0D0*sqrt(7.0D0/15.0D0))/192.0D0
MatrixSixth(156,7)=(11.0D0*sqrt(7.0D0/3.0D0))/960.0D0
MatrixSixth(156,8)=-(27.0D0/(160.0D0*sqrt(5.0D0)))
MatrixSixth(156,9)=(7.0D0*sqrt(7.0D0/5.0D0))/192.0D0
MatrixSixth(156,10)=(7.0D0*sqrt(7.0D0/15.0D0))/192.0D0
MatrixSixth(156,11)=(11.0D0*sqrt(7.0D0/3.0D0))/960.0D0
MatrixSixth(156,12)=-((7.0D0*sqrt(7.0D0))/960.0D0)
MatrixSixth(156,13)=0.0D0
MatrixSixth(156,14)=-((7.0D0*sqrt(7.0D0/3.0D0))/960.0D0)
MatrixSixth(156,15)=-((7.0D0*sqrt(7.0D0/3.0D0))/960.0D0)
MatrixSixth(156,16)=-(49.0D0/(480.0D0*sqrt(3.0D0)))
MatrixSixth(156,17)=(3.0D0*sqrt(21.0D0/5.0D0))/80.0D0
MatrixSixth(156,18)=-((7.0D0*sqrt(7.0D0/5.0D0))/192.0D0)
MatrixSixth(156,19)=0.0D0
MatrixSixth(156,20)=-((7.0D0*sqrt(7.0D0/15.0D0))/192.0D0)
MatrixSixth(156,21)=(19.0D0*sqrt(7.0D0/3.0D0))/960.0D0
MatrixSixth(156,22)=-(1.0D0/(20.0D0*sqrt(5.0D0)))
MatrixSixth(156,23)=(21.0D0*sqrt(3.0D0/5.0D0))/320.0D0
MatrixSixth(156,24)=0.0D0
MatrixSixth(156,25)=21.0D0/(320.0D0*sqrt(5.0D0))
MatrixSixth(156,26)=(33.0D0*sqrt(3.0D0/2.0D0))/400.0D0
MatrixSixth(157,1)=sqrt(21.0D0)/32.0D0
MatrixSixth(157,2)=sqrt(7.0D0)/32.0D0
MatrixSixth(157,3)=0.0D0
MatrixSixth(157,4)=(5.0D0*sqrt(7.0D0/3.0D0))/96.0D0
MatrixSixth(157,5)=0.0D0
MatrixSixth(157,6)=-(sqrt(7.0D0)/96.0D0)
MatrixSixth(157,7)=0.0D0
MatrixSixth(157,8)=0.0D0
MatrixSixth(157,9)=-(sqrt(7.0D0/3.0D0)/32.0D0)
MatrixSixth(157,10)=-(sqrt(7.0D0)/96.0D0)
MatrixSixth(157,11)=0.0D0
MatrixSixth(157,12)=sqrt(7.0D0/15.0D0)/32.0D0
MatrixSixth(157,13)=0.0D0
MatrixSixth(157,14)=sqrt(7.0D0/5.0D0)/96.0D0
MatrixSixth(157,15)=0.0D0
MatrixSixth(157,16)=0.0D0
MatrixSixth(157,17)=0.0D0
MatrixSixth(157,18)=-((5.0D0*sqrt(7.0D0/3.0D0))/96.0D0)
MatrixSixth(157,19)=0.0D0
MatrixSixth(157,20)=sqrt(7.0D0)/96.0D0
MatrixSixth(157,21)=0.0D0
MatrixSixth(157,22)=0.0D0
MatrixSixth(157,23)=3.0D0/32.0D0
MatrixSixth(157,24)=0.0D0
MatrixSixth(157,25)=-((3.0D0*sqrt(3.0D0))/160.0D0)
MatrixSixth(157,26)=0.0D0
MatrixSixth(158,1)=-(sqrt(7.0D0)/32.0D0)
MatrixSixth(158,2)=sqrt(21.0D0)/32.0D0
MatrixSixth(158,3)=0.0D0
MatrixSixth(158,4)=sqrt(7.0D0)/96.0D0
MatrixSixth(158,5)=0.0D0
MatrixSixth(158,6)=-(sqrt(7.0D0/3.0D0)/32.0D0)
MatrixSixth(158,7)=0.0D0
MatrixSixth(158,8)=0.0D0
MatrixSixth(158,9)=sqrt(7.0D0)/96.0D0
MatrixSixth(158,10)=-(sqrt(7.0D0/3.0D0)/32.0D0)
MatrixSixth(158,11)=0.0D0
MatrixSixth(158,12)=-(sqrt(7.0D0/5.0D0)/96.0D0)
MatrixSixth(158,13)=0.0D0
MatrixSixth(158,14)=sqrt(7.0D0/15.0D0)/32.0D0
MatrixSixth(158,15)=0.0D0
MatrixSixth(158,16)=0.0D0
MatrixSixth(158,17)=0.0D0
MatrixSixth(158,18)=-(sqrt(7.0D0)/96.0D0)
MatrixSixth(158,19)=0.0D0
MatrixSixth(158,20)=sqrt(7.0D0/3.0D0)/32.0D0
MatrixSixth(158,21)=0.0D0
MatrixSixth(158,22)=0.0D0
MatrixSixth(158,23)=(3.0D0*sqrt(3.0D0))/160.0D0
MatrixSixth(158,24)=0.0D0
MatrixSixth(158,25)=-(9.0D0/160.0D0)
MatrixSixth(158,26)=0.0D0
MatrixSixth(159,1)=-(sqrt(7.0D0)/96.0D0)
MatrixSixth(159,2)=-((5.0D0*sqrt(7.0D0/3.0D0))/96.0D0)
MatrixSixth(159,3)=-(sqrt(7.0D0/15.0D0)/16.0D0)
MatrixSixth(159,4)=sqrt(7.0D0)/288.0D0
MatrixSixth(159,5)=0.0D0
MatrixSixth(159,6)=-(sqrt(7.0D0/3.0D0)/96.0D0)
MatrixSixth(159,7)=-(sqrt(7.0D0/15.0D0)/6.0D0)
MatrixSixth(159,8)=9.0D0/160.0D0
MatrixSixth(159,9)=sqrt(7.0D0)/288.0D0
MatrixSixth(159,10)=(5.0D0*sqrt(7.0D0/3.0D0))/288.0D0
MatrixSixth(159,11)=sqrt(7.0D0/15.0D0)/18.0D0
MatrixSixth(159,12)=-(sqrt(7.0D0/5.0D0)/288.0D0)
MatrixSixth(159,13)=0.0D0
MatrixSixth(159,14)=-(sqrt(35.0D0/3.0D0)/288.0D0)
MatrixSixth(159,15)=-((7.0D0*sqrt(7.0D0/15.0D0))/144.0D0)
MatrixSixth(159,16)=-(1.0D0/(72.0D0*sqrt(15.0D0)))
MatrixSixth(159,17)=-(sqrt(3.0D0/7.0D0)/40.0D0)
MatrixSixth(159,18)=-(sqrt(7.0D0)/288.0D0)
MatrixSixth(159,19)=0.0D0
MatrixSixth(159,20)=sqrt(7.0D0/3.0D0)/96.0D0
MatrixSixth(159,21)=sqrt(7.0D0/15.0D0)/6.0D0
MatrixSixth(159,22)=-(9.0D0/160.0D0)
MatrixSixth(159,23)=sqrt(3.0D0)/160.0D0
MatrixSixth(159,24)=0.0D0
MatrixSixth(159,25)=-(3.0D0/160.0D0)
MatrixSixth(159,26)=-((3.0D0*sqrt(3.0D0/10.0D0))/40.0D0)
MatrixSixth(160,1)=-(sqrt(7.0D0/3.0D0)/32.0D0)
MatrixSixth(160,2)=-(sqrt(7.0D0)/96.0D0)
MatrixSixth(160,3)=sqrt(7.0D0/5.0D0)/16.0D0
MatrixSixth(160,4)=sqrt(7.0D0/3.0D0)/96.0D0
MatrixSixth(160,5)=0.0D0
MatrixSixth(160,6)=sqrt(7.0D0)/288.0D0
MatrixSixth(160,7)=-(sqrt(7.0D0/5.0D0)/18.0D0)
MatrixSixth(160,8)=(3.0D0*sqrt(3.0D0))/160.0D0
MatrixSixth(160,9)=sqrt(7.0D0/3.0D0)/96.0D0
MatrixSixth(160,10)=sqrt(7.0D0)/288.0D0
MatrixSixth(160,11)=-(sqrt(7.0D0/5.0D0)/18.0D0)
MatrixSixth(160,12)=-(sqrt(7.0D0/15.0D0)/96.0D0)
MatrixSixth(160,13)=0.0D0
MatrixSixth(160,14)=-(sqrt(7.0D0/5.0D0)/288.0D0)
MatrixSixth(160,15)=(7.0D0*sqrt(7.0D0/5.0D0))/144.0D0
MatrixSixth(160,16)=1.0D0/(72.0D0*sqrt(5.0D0))
MatrixSixth(160,17)=3.0D0/(40.0D0*sqrt(7.0D0))
MatrixSixth(160,18)=-(sqrt(7.0D0/3.0D0)/96.0D0)
MatrixSixth(160,19)=0.0D0
MatrixSixth(160,20)=-(sqrt(7.0D0)/288.0D0)
MatrixSixth(160,21)=sqrt(7.0D0/5.0D0)/18.0D0
MatrixSixth(160,22)=-((3.0D0*sqrt(3.0D0))/160.0D0)
MatrixSixth(160,23)=3.0D0/160.0D0
MatrixSixth(160,24)=0.0D0
MatrixSixth(160,25)=sqrt(3.0D0)/160.0D0
MatrixSixth(160,26)=-(3.0D0/(40.0D0*sqrt(10.0D0)))
MatrixSixth(161,1)=sqrt(7.0D0)/96.0D0
MatrixSixth(161,2)=(5.0D0*sqrt(7.0D0/3.0D0))/96.0D0
MatrixSixth(161,3)=-(sqrt(7.0D0/15.0D0)/32.0D0)
MatrixSixth(161,4)=-(sqrt(7.0D0)/288.0D0)
MatrixSixth(161,5)=0.0D0
MatrixSixth(161,6)=sqrt(7.0D0/3.0D0)/96.0D0
MatrixSixth(161,7)=-((7.0D0*sqrt(7.0D0/15.0D0))/48.0D0)
MatrixSixth(161,8)=27.0D0/320.0D0
MatrixSixth(161,9)=-(sqrt(7.0D0)/288.0D0)
MatrixSixth(161,10)=-((5.0D0*sqrt(7.0D0/3.0D0))/288.0D0)
MatrixSixth(161,11)=(7.0D0*sqrt(7.0D0/15.0D0))/144.0D0
MatrixSixth(161,12)=sqrt(7.0D0/5.0D0)/288.0D0
MatrixSixth(161,13)=0.0D0
MatrixSixth(161,14)=sqrt(35.0D0/3.0D0)/288.0D0
MatrixSixth(161,15)=-((19.0D0*sqrt(7.0D0/15.0D0))/288.0D0)
MatrixSixth(161,16)=sqrt(5.0D0/3.0D0)/144.0D0
MatrixSixth(161,17)=-(sqrt(3.0D0/7.0D0)/40.0D0)
MatrixSixth(161,18)=sqrt(7.0D0)/288.0D0
MatrixSixth(161,19)=0.0D0
MatrixSixth(161,20)=-(sqrt(7.0D0/3.0D0)/96.0D0)
MatrixSixth(161,21)=(7.0D0*sqrt(7.0D0/15.0D0))/48.0D0
MatrixSixth(161,22)=-(27.0D0/320.0D0)
MatrixSixth(161,23)=-(sqrt(3.0D0)/160.0D0)
MatrixSixth(161,24)=0.0D0
MatrixSixth(161,25)=3.0D0/160.0D0
MatrixSixth(161,26)=(3.0D0*sqrt(3.0D0/10.0D0))/40.0D0
MatrixSixth(162,1)=sqrt(7.0D0/3.0D0)/32.0D0
MatrixSixth(162,2)=sqrt(7.0D0)/96.0D0
MatrixSixth(162,3)=sqrt(7.0D0/5.0D0)/32.0D0
MatrixSixth(162,4)=-(sqrt(7.0D0/3.0D0)/96.0D0)
MatrixSixth(162,5)=0.0D0
MatrixSixth(162,6)=-(sqrt(7.0D0)/288.0D0)
MatrixSixth(162,7)=-((7.0D0*sqrt(7.0D0/5.0D0))/144.0D0)
MatrixSixth(162,8)=(9.0D0*sqrt(3.0D0))/320.0D0
MatrixSixth(162,9)=-(sqrt(7.0D0/3.0D0)/96.0D0)
MatrixSixth(162,10)=-(sqrt(7.0D0)/288.0D0)
MatrixSixth(162,11)=-((7.0D0*sqrt(7.0D0/5.0D0))/144.0D0)
MatrixSixth(162,12)=sqrt(7.0D0/15.0D0)/96.0D0
MatrixSixth(162,13)=0.0D0
MatrixSixth(162,14)=sqrt(7.0D0/5.0D0)/288.0D0
MatrixSixth(162,15)=(19.0D0*sqrt(7.0D0/5.0D0))/288.0D0
MatrixSixth(162,16)=-(sqrt(5.0D0)/144.0D0)
MatrixSixth(162,17)=3.0D0/(40.0D0*sqrt(7.0D0))
MatrixSixth(162,18)=sqrt(7.0D0/3.0D0)/96.0D0
MatrixSixth(162,19)=0.0D0
MatrixSixth(162,20)=sqrt(7.0D0)/288.0D0
MatrixSixth(162,21)=(7.0D0*sqrt(7.0D0/5.0D0))/144.0D0
MatrixSixth(162,22)=-((9.0D0*sqrt(3.0D0))/320.0D0)
MatrixSixth(162,23)=-(3.0D0/160.0D0)
MatrixSixth(162,24)=0.0D0
MatrixSixth(162,25)=-(sqrt(3.0D0)/160.0D0)
MatrixSixth(162,26)=3.0D0/(40.0D0*sqrt(10.0D0))
MatrixSixth(163,1)=-(1.0D0/96.0D0)
MatrixSixth(163,2)=-(5.0D0/(96.0D0*sqrt(3.0D0)))
MatrixSixth(163,3)=-(sqrt(5.0D0/3.0D0)/32.0D0)
MatrixSixth(163,4)=1.0D0/288.0D0
MatrixSixth(163,5)=0.0D0
MatrixSixth(163,6)=-(1.0D0/(96.0D0*sqrt(3.0D0)))
MatrixSixth(163,7)=-(11.0D0/(48.0D0*sqrt(15.0D0)))
MatrixSixth(163,8)=-(9.0D0/(320.0D0*sqrt(7.0D0)))
MatrixSixth(163,9)=1.0D0/288.0D0
MatrixSixth(163,10)=5.0D0/(288.0D0*sqrt(3.0D0))
MatrixSixth(163,11)=11.0D0/(144.0D0*sqrt(15.0D0))
MatrixSixth(163,12)=-(1.0D0/(288.0D0*sqrt(5.0D0)))
MatrixSixth(163,13)=0.0D0
MatrixSixth(163,14)=-(sqrt(5.0D0/3.0D0)/288.0D0)
MatrixSixth(163,15)=1.0D0/(288.0D0*sqrt(15.0D0))
MatrixSixth(163,16)=-(23.0D0/(144.0D0*sqrt(105.0D0)))
MatrixSixth(163,17)=-(sqrt(3.0D0)/280.0D0)
MatrixSixth(163,18)=-(1.0D0/288.0D0)
MatrixSixth(163,19)=0.0D0
MatrixSixth(163,20)=1.0D0/(96.0D0*sqrt(3.0D0))
MatrixSixth(163,21)=11.0D0/(48.0D0*sqrt(15.0D0))
MatrixSixth(163,22)=9.0D0/(320.0D0*sqrt(7.0D0))
MatrixSixth(163,23)=sqrt(3.0D0/7.0D0)/160.0D0
MatrixSixth(163,24)=0.0D0
MatrixSixth(163,25)=-(3.0D0/(160.0D0*sqrt(7.0D0)))
MatrixSixth(163,26)=-((3.0D0*sqrt(21.0D0/10.0D0))/40.0D0)
MatrixSixth(164,1)=-(1.0D0/(32.0D0*sqrt(3.0D0)))
MatrixSixth(164,2)=-(1.0D0/96.0D0)
MatrixSixth(164,3)=sqrt(5.0D0)/32.0D0
MatrixSixth(164,4)=1.0D0/(96.0D0*sqrt(3.0D0))
MatrixSixth(164,5)=0.0D0
MatrixSixth(164,6)=1.0D0/288.0D0
MatrixSixth(164,7)=-(11.0D0/(144.0D0*sqrt(5.0D0)))
MatrixSixth(164,8)=-((3.0D0*sqrt(3.0D0/7.0D0))/320.0D0)
MatrixSixth(164,9)=1.0D0/(96.0D0*sqrt(3.0D0))
MatrixSixth(164,10)=1.0D0/288.0D0
MatrixSixth(164,11)=-(11.0D0/(144.0D0*sqrt(5.0D0)))
MatrixSixth(164,12)=-(1.0D0/(96.0D0*sqrt(15.0D0)))
MatrixSixth(164,13)=0.0D0
MatrixSixth(164,14)=-(1.0D0/(288.0D0*sqrt(5.0D0)))
MatrixSixth(164,15)=-(1.0D0/(288.0D0*sqrt(5.0D0)))
MatrixSixth(164,16)=23.0D0/(144.0D0*sqrt(35.0D0))
MatrixSixth(164,17)=3.0D0/280.0D0
MatrixSixth(164,18)=-(1.0D0/(96.0D0*sqrt(3.0D0)))
MatrixSixth(164,19)=0.0D0
MatrixSixth(164,20)=-(1.0D0/288.0D0)
MatrixSixth(164,21)=11.0D0/(144.0D0*sqrt(5.0D0))
MatrixSixth(164,22)=(3.0D0*sqrt(3.0D0/7.0D0))/320.0D0
MatrixSixth(164,23)=3.0D0/(160.0D0*sqrt(7.0D0))
MatrixSixth(164,24)=0.0D0
MatrixSixth(164,25)=sqrt(3.0D0/7.0D0)/160.0D0
MatrixSixth(164,26)=-((3.0D0*sqrt(7.0D0/10.0D0))/40.0D0)
MatrixSixth(165,1)=-(sqrt(7.0D0/2.0D0)/48.0D0)
MatrixSixth(165,2)=-((5.0D0*sqrt(7.0D0/6.0D0))/48.0D0)
MatrixSixth(165,3)=sqrt(7.0D0/30.0D0)/16.0D0
MatrixSixth(165,4)=sqrt(7.0D0/2.0D0)/144.0D0
MatrixSixth(165,5)=0.0D0
MatrixSixth(165,6)=-(sqrt(7.0D0/6.0D0)/48.0D0)
MatrixSixth(165,7)=sqrt(35.0D0/6.0D0)/48.0D0
MatrixSixth(165,8)=0.0D0
MatrixSixth(165,9)=sqrt(7.0D0/2.0D0)/144.0D0
MatrixSixth(165,10)=(5.0D0*sqrt(7.0D0/6.0D0))/144.0D0
MatrixSixth(165,11)=-(sqrt(35.0D0/6.0D0)/144.0D0)
MatrixSixth(165,12)=-(sqrt(7.0D0/10.0D0)/144.0D0)
MatrixSixth(165,13)=0.0D0
MatrixSixth(165,14)=-(sqrt(35.0D0/6.0D0)/144.0D0)
MatrixSixth(165,15)=sqrt(7.0D0/30.0D0)/144.0D0
MatrixSixth(165,16)=1.0D0/(18.0D0*sqrt(30.0D0))
MatrixSixth(165,17)=sqrt(3.0D0/14.0D0)/80.0D0
MatrixSixth(165,18)=-(sqrt(7.0D0/2.0D0)/144.0D0)
MatrixSixth(165,19)=0.0D0
MatrixSixth(165,20)=sqrt(7.0D0/6.0D0)/48.0D0
MatrixSixth(165,21)=-(sqrt(35.0D0/6.0D0)/48.0D0)
MatrixSixth(165,22)=0.0D0
MatrixSixth(165,23)=sqrt(3.0D0/2.0D0)/80.0D0
MatrixSixth(165,24)=0.0D0
MatrixSixth(165,25)=-(3.0D0/(80.0D0*sqrt(2.0D0)))
MatrixSixth(165,26)=(3.0D0*sqrt(3.0D0/5.0D0))/32.0D0
MatrixSixth(166,1)=-(sqrt(7.0D0/6.0D0)/16.0D0)
MatrixSixth(166,2)=-(sqrt(7.0D0/2.0D0)/48.0D0)
MatrixSixth(166,3)=-(sqrt(7.0D0/10.0D0)/16.0D0)
MatrixSixth(166,4)=sqrt(7.0D0/6.0D0)/48.0D0
MatrixSixth(166,5)=0.0D0
MatrixSixth(166,6)=sqrt(7.0D0/2.0D0)/144.0D0
MatrixSixth(166,7)=sqrt(35.0D0/2.0D0)/144.0D0
MatrixSixth(166,8)=0.0D0
MatrixSixth(166,9)=sqrt(7.0D0/6.0D0)/48.0D0
MatrixSixth(166,10)=sqrt(7.0D0/2.0D0)/144.0D0
MatrixSixth(166,11)=sqrt(35.0D0/2.0D0)/144.0D0
MatrixSixth(166,12)=-(sqrt(7.0D0/30.0D0)/48.0D0)
MatrixSixth(166,13)=0.0D0
MatrixSixth(166,14)=-(sqrt(7.0D0/10.0D0)/144.0D0)
MatrixSixth(166,15)=-(sqrt(7.0D0/10.0D0)/144.0D0)
MatrixSixth(166,16)=-(1.0D0/(18.0D0*sqrt(10.0D0)))
MatrixSixth(166,17)=-(3.0D0/(80.0D0*sqrt(14.0D0)))
MatrixSixth(166,18)=-(sqrt(7.0D0/6.0D0)/48.0D0)
MatrixSixth(166,19)=0.0D0
MatrixSixth(166,20)=-(sqrt(7.0D0/2.0D0)/144.0D0)
MatrixSixth(166,21)=-(sqrt(35.0D0/2.0D0)/144.0D0)
MatrixSixth(166,22)=0.0D0
MatrixSixth(166,23)=3.0D0/(80.0D0*sqrt(2.0D0))
MatrixSixth(166,24)=0.0D0
MatrixSixth(166,25)=sqrt(3.0D0/2.0D0)/80.0D0
MatrixSixth(166,26)=3.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(167,1)=sqrt(7.0D0)/96.0D0
MatrixSixth(167,2)=(5.0D0*sqrt(7.0D0/3.0D0))/96.0D0
MatrixSixth(167,3)=-(sqrt(7.0D0/15.0D0)/32.0D0)
MatrixSixth(167,4)=-(sqrt(7.0D0)/288.0D0)
MatrixSixth(167,5)=0.0D0
MatrixSixth(167,6)=sqrt(7.0D0/3.0D0)/96.0D0
MatrixSixth(167,7)=sqrt(7.0D0/15.0D0)/96.0D0
MatrixSixth(167,8)=-(9.0D0/160.0D0)
MatrixSixth(167,9)=-(sqrt(7.0D0)/288.0D0)
MatrixSixth(167,10)=-((5.0D0*sqrt(7.0D0/3.0D0))/288.0D0)
MatrixSixth(167,11)=-(sqrt(7.0D0/15.0D0)/288.0D0)
MatrixSixth(167,12)=sqrt(7.0D0/5.0D0)/288.0D0
MatrixSixth(167,13)=0.0D0
MatrixSixth(167,14)=sqrt(35.0D0/3.0D0)/288.0D0
MatrixSixth(167,15)=(11.0D0*sqrt(7.0D0/15.0D0))/288.0D0
MatrixSixth(167,16)=-(sqrt(5.0D0/3.0D0)/72.0D0)
MatrixSixth(167,17)=sqrt(3.0D0/7.0D0)/160.0D0
MatrixSixth(167,18)=sqrt(7.0D0)/288.0D0
MatrixSixth(167,19)=0.0D0
MatrixSixth(167,20)=-(sqrt(7.0D0/3.0D0)/96.0D0)
MatrixSixth(167,21)=-(sqrt(7.0D0/15.0D0)/96.0D0)
MatrixSixth(167,22)=9.0D0/160.0D0
MatrixSixth(167,23)=-(sqrt(3.0D0)/160.0D0)
MatrixSixth(167,24)=0.0D0
MatrixSixth(167,25)=3.0D0/160.0D0
MatrixSixth(167,26)=-((33.0D0*sqrt(3.0D0/10.0D0))/160.0D0)
MatrixSixth(168,1)=sqrt(7.0D0/3.0D0)/32.0D0
MatrixSixth(168,2)=sqrt(7.0D0)/96.0D0
MatrixSixth(168,3)=sqrt(7.0D0/5.0D0)/32.0D0
MatrixSixth(168,4)=-(sqrt(7.0D0/3.0D0)/96.0D0)
MatrixSixth(168,5)=0.0D0
MatrixSixth(168,6)=-(sqrt(7.0D0)/288.0D0)
MatrixSixth(168,7)=sqrt(7.0D0/5.0D0)/288.0D0
MatrixSixth(168,8)=-((3.0D0*sqrt(3.0D0))/160.0D0)
MatrixSixth(168,9)=-(sqrt(7.0D0/3.0D0)/96.0D0)
MatrixSixth(168,10)=-(sqrt(7.0D0)/288.0D0)
MatrixSixth(168,11)=sqrt(7.0D0/5.0D0)/288.0D0
MatrixSixth(168,12)=sqrt(7.0D0/15.0D0)/96.0D0
MatrixSixth(168,13)=0.0D0
MatrixSixth(168,14)=sqrt(7.0D0/5.0D0)/288.0D0
MatrixSixth(168,15)=-((11.0D0*sqrt(7.0D0/5.0D0))/288.0D0)
MatrixSixth(168,16)=sqrt(5.0D0)/72.0D0
MatrixSixth(168,17)=-(3.0D0/(160.0D0*sqrt(7.0D0)))
MatrixSixth(168,18)=sqrt(7.0D0/3.0D0)/96.0D0
MatrixSixth(168,19)=0.0D0
MatrixSixth(168,20)=sqrt(7.0D0)/288.0D0
MatrixSixth(168,21)=-(sqrt(7.0D0/5.0D0)/288.0D0)
MatrixSixth(168,22)=(3.0D0*sqrt(3.0D0))/160.0D0
MatrixSixth(168,23)=-(3.0D0/160.0D0)
MatrixSixth(168,24)=0.0D0
MatrixSixth(168,25)=-(sqrt(3.0D0)/160.0D0)
MatrixSixth(168,26)=-(33.0D0/(160.0D0*sqrt(10.0D0)))
MatrixSixth(169,1)=-(sqrt(3.0D0)/32.0D0)
MatrixSixth(169,2)=-(5.0D0/32.0D0)
MatrixSixth(169,3)=-(1.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(169,4)=1.0D0/(32.0D0*sqrt(3.0D0))
MatrixSixth(169,5)=0.0D0
MatrixSixth(169,6)=-(1.0D0/32.0D0)
MatrixSixth(169,7)=-(1.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(169,8)=-((3.0D0*sqrt(3.0D0/7.0D0))/160.0D0)
MatrixSixth(169,9)=1.0D0/(32.0D0*sqrt(3.0D0))
MatrixSixth(169,10)=5.0D0/96.0D0
MatrixSixth(169,11)=1.0D0/(96.0D0*sqrt(5.0D0))
MatrixSixth(169,12)=-(1.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(169,13)=0.0D0
MatrixSixth(169,14)=-(sqrt(5.0D0)/96.0D0)
MatrixSixth(169,15)=1.0D0/(96.0D0*sqrt(5.0D0))
MatrixSixth(169,16)=-(1.0D0/(24.0D0*sqrt(35.0D0)))
MatrixSixth(169,17)=-(1.0D0/1120.0D0)
MatrixSixth(169,18)=-(1.0D0/(32.0D0*sqrt(3.0D0)))
MatrixSixth(169,19)=0.0D0
MatrixSixth(169,20)=1.0D0/32.0D0
MatrixSixth(169,21)=1.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(169,22)=(3.0D0*sqrt(3.0D0/7.0D0))/160.0D0
MatrixSixth(169,23)=9.0D0/(160.0D0*sqrt(7.0D0))
MatrixSixth(169,24)=0.0D0
MatrixSixth(169,25)=-((9.0D0*sqrt(3.0D0/7.0D0))/160.0D0)
MatrixSixth(169,26)=-((9.0D0*sqrt(7.0D0/10.0D0))/160.0D0)
MatrixSixth(170,1)=-(3.0D0/32.0D0)
MatrixSixth(170,2)=-(sqrt(3.0D0)/32.0D0)
MatrixSixth(170,3)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(170,4)=1.0D0/32.0D0
MatrixSixth(170,5)=0.0D0
MatrixSixth(170,6)=1.0D0/(32.0D0*sqrt(3.0D0))
MatrixSixth(170,7)=-(1.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(170,8)=-(3.0D0/(160.0D0*sqrt(7.0D0)))
MatrixSixth(170,9)=1.0D0/32.0D0
MatrixSixth(170,10)=1.0D0/(32.0D0*sqrt(3.0D0))
MatrixSixth(170,11)=-(1.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(170,12)=-(1.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(170,13)=0.0D0
MatrixSixth(170,14)=-(1.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(170,15)=-(1.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(170,16)=1.0D0/(8.0D0*sqrt(105.0D0))
MatrixSixth(170,17)=sqrt(3.0D0)/1120.0D0
MatrixSixth(170,18)=-(1.0D0/32.0D0)
MatrixSixth(170,19)=0.0D0
MatrixSixth(170,20)=-(1.0D0/(32.0D0*sqrt(3.0D0)))
MatrixSixth(170,21)=1.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(170,22)=3.0D0/(160.0D0*sqrt(7.0D0))
MatrixSixth(170,23)=(9.0D0*sqrt(3.0D0/7.0D0))/160.0D0
MatrixSixth(170,24)=0.0D0
MatrixSixth(170,25)=9.0D0/(160.0D0*sqrt(7.0D0))
MatrixSixth(170,26)=-((3.0D0*sqrt(21.0D0/10.0D0))/160.0D0)
MatrixSixth(171,1)=0.0D0
MatrixSixth(171,2)=0.0D0
MatrixSixth(171,3)=21.0D0/640.0D0
MatrixSixth(171,4)=0.0D0
MatrixSixth(171,5)=0.0D0
MatrixSixth(171,6)=0.0D0
MatrixSixth(171,7)=-(7.0D0/640.0D0)
MatrixSixth(171,8)=(27.0D0*sqrt(21.0D0/5.0D0))/640.0D0
MatrixSixth(171,9)=0.0D0
MatrixSixth(171,10)=0.0D0
MatrixSixth(171,11)=7.0D0/1920.0D0
MatrixSixth(171,12)=0.0D0
MatrixSixth(171,13)=0.0D0
MatrixSixth(171,14)=0.0D0
MatrixSixth(171,15)=-(17.0D0/1920.0D0)
MatrixSixth(171,16)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(171,17)=9.0D0/(160.0D0*sqrt(5.0D0))
MatrixSixth(171,18)=0.0D0
MatrixSixth(171,19)=0.0D0
MatrixSixth(171,20)=0.0D0
MatrixSixth(171,21)=-(23.0D0/640.0D0)
MatrixSixth(171,22)=(3.0D0*sqrt(21.0D0/5.0D0))/640.0D0
MatrixSixth(171,23)=0.0D0
MatrixSixth(171,24)=0.0D0
MatrixSixth(171,25)=0.0D0
MatrixSixth(171,26)=-((27.0D0*sqrt(7.0D0/2.0D0))/800.0D0)
MatrixSixth(172,1)=0.0D0
MatrixSixth(172,2)=0.0D0
MatrixSixth(172,3)=-((21.0D0*sqrt(3.0D0))/640.0D0)
MatrixSixth(172,4)=0.0D0
MatrixSixth(172,5)=0.0D0
MatrixSixth(172,6)=0.0D0
MatrixSixth(172,7)=-(7.0D0/(640.0D0*sqrt(3.0D0)))
MatrixSixth(172,8)=(27.0D0*sqrt(7.0D0/5.0D0))/640.0D0
MatrixSixth(172,9)=0.0D0
MatrixSixth(172,10)=0.0D0
MatrixSixth(172,11)=-(7.0D0/(640.0D0*sqrt(3.0D0)))
MatrixSixth(172,12)=0.0D0
MatrixSixth(172,13)=0.0D0
MatrixSixth(172,14)=0.0D0
MatrixSixth(172,15)=17.0D0/(640.0D0*sqrt(3.0D0))
MatrixSixth(172,16)=sqrt(7.0D0/3.0D0)/64.0D0
MatrixSixth(172,17)=-((9.0D0*sqrt(3.0D0/5.0D0))/160.0D0)
MatrixSixth(172,18)=0.0D0
MatrixSixth(172,19)=0.0D0
MatrixSixth(172,20)=0.0D0
MatrixSixth(172,21)=-(23.0D0/(640.0D0*sqrt(3.0D0)))
MatrixSixth(172,22)=(3.0D0*sqrt(7.0D0/5.0D0))/640.0D0
MatrixSixth(172,23)=0.0D0
MatrixSixth(172,24)=0.0D0
MatrixSixth(172,25)=0.0D0
MatrixSixth(172,26)=-((9.0D0*sqrt(21.0D0/2.0D0))/800.0D0)
MatrixSixth(173,1)=-((3.0D0*sqrt(5.0D0))/64.0D0)
MatrixSixth(173,2)=-(sqrt(15.0D0)/64.0D0)
MatrixSixth(173,3)=0.0D0
MatrixSixth(173,4)=-((5.0D0*sqrt(5.0D0))/192.0D0)
MatrixSixth(173,5)=0.0D0
MatrixSixth(173,6)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(173,7)=0.0D0
MatrixSixth(173,8)=0.0D0
MatrixSixth(173,9)=sqrt(5.0D0)/64.0D0
MatrixSixth(173,10)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(173,11)=0.0D0
MatrixSixth(173,12)=-(1.0D0/64.0D0)
MatrixSixth(173,13)=0.0D0
MatrixSixth(173,14)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(173,15)=0.0D0
MatrixSixth(173,16)=0.0D0
MatrixSixth(173,17)=0.0D0
MatrixSixth(173,18)=(5.0D0*sqrt(5.0D0))/192.0D0
MatrixSixth(173,19)=0.0D0
MatrixSixth(173,20)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(173,21)=0.0D0
MatrixSixth(173,22)=0.0D0
MatrixSixth(173,23)=-((3.0D0*sqrt(15.0D0/7.0D0))/64.0D0)
MatrixSixth(173,24)=0.0D0
MatrixSixth(173,25)=9.0D0/(64.0D0*sqrt(35.0D0))
MatrixSixth(173,26)=0.0D0
MatrixSixth(174,1)=sqrt(15.0D0)/64.0D0
MatrixSixth(174,2)=-((3.0D0*sqrt(5.0D0))/64.0D0)
MatrixSixth(174,3)=0.0D0
MatrixSixth(174,4)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(174,5)=0.0D0
MatrixSixth(174,6)=sqrt(5.0D0)/64.0D0
MatrixSixth(174,7)=0.0D0
MatrixSixth(174,8)=0.0D0
MatrixSixth(174,9)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(174,10)=sqrt(5.0D0)/64.0D0
MatrixSixth(174,11)=0.0D0
MatrixSixth(174,12)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(174,13)=0.0D0
MatrixSixth(174,14)=-(1.0D0/64.0D0)
MatrixSixth(174,15)=0.0D0
MatrixSixth(174,16)=0.0D0
MatrixSixth(174,17)=0.0D0
MatrixSixth(174,18)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(174,19)=0.0D0
MatrixSixth(174,20)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(174,21)=0.0D0
MatrixSixth(174,22)=0.0D0
MatrixSixth(174,23)=-(9.0D0/(64.0D0*sqrt(35.0D0)))
MatrixSixth(174,24)=0.0D0
MatrixSixth(174,25)=(9.0D0*sqrt(3.0D0/35.0D0))/64.0D0
MatrixSixth(174,26)=0.0D0
MatrixSixth(175,1)=sqrt(3.0D0)/64.0D0
MatrixSixth(175,2)=5.0D0/64.0D0
MatrixSixth(175,3)=3.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(175,4)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(175,5)=0.0D0
MatrixSixth(175,6)=1.0D0/64.0D0
MatrixSixth(175,7)=1.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(175,8)=(27.0D0*sqrt(3.0D0/7.0D0))/640.0D0
MatrixSixth(175,9)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(175,10)=-(5.0D0/192.0D0)
MatrixSixth(175,11)=-(1.0D0/(96.0D0*sqrt(5.0D0)))
MatrixSixth(175,12)=1.0D0/(64.0D0*sqrt(15.0D0))
MatrixSixth(175,13)=0.0D0
MatrixSixth(175,14)=sqrt(5.0D0)/192.0D0
MatrixSixth(175,15)=-(sqrt(5.0D0)/192.0D0)
MatrixSixth(175,16)=sqrt(7.0D0/5.0D0)/96.0D0
MatrixSixth(175,17)=0.0D0
MatrixSixth(175,18)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(175,19)=0.0D0
MatrixSixth(175,20)=-(1.0D0/64.0D0)
MatrixSixth(175,21)=-(1.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(175,22)=-((27.0D0*sqrt(3.0D0/7.0D0))/640.0D0)
MatrixSixth(175,23)=-(9.0D0/(320.0D0*sqrt(7.0D0)))
MatrixSixth(175,24)=0.0D0
MatrixSixth(175,25)=(9.0D0*sqrt(3.0D0/7.0D0))/320.0D0
MatrixSixth(175,26)=27.0D0/(40.0D0*sqrt(70.0D0))
MatrixSixth(176,1)=3.0D0/64.0D0
MatrixSixth(176,2)=sqrt(3.0D0)/64.0D0
MatrixSixth(176,3)=-((3.0D0*sqrt(3.0D0/5.0D0))/64.0D0)
MatrixSixth(176,4)=-(1.0D0/64.0D0)
MatrixSixth(176,5)=0.0D0
MatrixSixth(176,6)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(176,7)=1.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(176,8)=27.0D0/(640.0D0*sqrt(7.0D0))
MatrixSixth(176,9)=-(1.0D0/64.0D0)
MatrixSixth(176,10)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(176,11)=1.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(176,12)=1.0D0/(64.0D0*sqrt(5.0D0))
MatrixSixth(176,13)=0.0D0
MatrixSixth(176,14)=1.0D0/(64.0D0*sqrt(15.0D0))
MatrixSixth(176,15)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(176,16)=-(sqrt(7.0D0/15.0D0)/32.0D0)
MatrixSixth(176,17)=0.0D0
MatrixSixth(176,18)=1.0D0/64.0D0
MatrixSixth(176,19)=0.0D0
MatrixSixth(176,20)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(176,21)=-(1.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(176,22)=-(27.0D0/(640.0D0*sqrt(7.0D0)))
MatrixSixth(176,23)=-((9.0D0*sqrt(3.0D0/7.0D0))/320.0D0)
MatrixSixth(176,24)=0.0D0
MatrixSixth(176,25)=-(9.0D0/(320.0D0*sqrt(7.0D0)))
MatrixSixth(176,26)=(9.0D0*sqrt(3.0D0/70.0D0))/40.0D0
MatrixSixth(177,1)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(177,2)=-((5.0D0*sqrt(5.0D0/3.0D0))/64.0D0)
MatrixSixth(177,3)=sqrt(3.0D0)/64.0D0
MatrixSixth(177,4)=sqrt(5.0D0)/192.0D0
MatrixSixth(177,5)=0.0D0
MatrixSixth(177,6)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(177,7)=1.0D0/(32.0D0*sqrt(3.0D0))
MatrixSixth(177,8)=27.0D0/(128.0D0*sqrt(35.0D0))
MatrixSixth(177,9)=sqrt(5.0D0)/192.0D0
MatrixSixth(177,10)=(5.0D0*sqrt(5.0D0/3.0D0))/192.0D0
MatrixSixth(177,11)=-(1.0D0/(96.0D0*sqrt(3.0D0)))
MatrixSixth(177,12)=-(1.0D0/192.0D0)
MatrixSixth(177,13)=0.0D0
MatrixSixth(177,14)=-(5.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(177,15)=-(5.0D0/(192.0D0*sqrt(3.0D0)))
MatrixSixth(177,16)=sqrt(7.0D0/3.0D0)/96.0D0
MatrixSixth(177,17)=0.0D0
MatrixSixth(177,18)=-(sqrt(5.0D0)/192.0D0)
MatrixSixth(177,19)=0.0D0
MatrixSixth(177,20)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(177,21)=-(1.0D0/(32.0D0*sqrt(3.0D0)))
MatrixSixth(177,22)=-(27.0D0/(128.0D0*sqrt(35.0D0)))
MatrixSixth(177,23)=(3.0D0*sqrt(3.0D0/35.0D0))/64.0D0
MatrixSixth(177,24)=0.0D0
MatrixSixth(177,25)=-(9.0D0/(64.0D0*sqrt(35.0D0)))
MatrixSixth(177,26)=(9.0D0*sqrt(3.0D0/14.0D0))/40.0D0
MatrixSixth(178,1)=-(sqrt(15.0D0)/64.0D0)
MatrixSixth(178,2)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(178,3)=-(3.0D0/64.0D0)
MatrixSixth(178,4)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(178,5)=0.0D0
MatrixSixth(178,6)=sqrt(5.0D0)/192.0D0
MatrixSixth(178,7)=1.0D0/96.0D0
MatrixSixth(178,8)=(9.0D0*sqrt(3.0D0/35.0D0))/128.0D0
MatrixSixth(178,9)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(178,10)=sqrt(5.0D0)/192.0D0
MatrixSixth(178,11)=1.0D0/96.0D0
MatrixSixth(178,12)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(178,13)=0.0D0
MatrixSixth(178,14)=-(1.0D0/192.0D0)
MatrixSixth(178,15)=5.0D0/192.0D0
MatrixSixth(178,16)=-(sqrt(7.0D0)/96.0D0)
MatrixSixth(178,17)=0.0D0
MatrixSixth(178,18)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(178,19)=0.0D0
MatrixSixth(178,20)=-(sqrt(5.0D0)/192.0D0)
MatrixSixth(178,21)=-(1.0D0/96.0D0)
MatrixSixth(178,22)=-((9.0D0*sqrt(3.0D0/35.0D0))/128.0D0)
MatrixSixth(178,23)=9.0D0/(64.0D0*sqrt(35.0D0))
MatrixSixth(178,24)=0.0D0
MatrixSixth(178,25)=(3.0D0*sqrt(3.0D0/35.0D0))/64.0D0
MatrixSixth(178,26)=9.0D0/(40.0D0*sqrt(14.0D0))
MatrixSixth(179,1)=sqrt(7.0D0)/64.0D0
MatrixSixth(179,2)=(5.0D0*sqrt(7.0D0/3.0D0))/64.0D0
MatrixSixth(179,3)=sqrt(3.0D0/35.0D0)/32.0D0
MatrixSixth(179,4)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(179,5)=0.0D0
MatrixSixth(179,6)=sqrt(7.0D0/3.0D0)/64.0D0
MatrixSixth(179,7)=1.0D0/(16.0D0*sqrt(105.0D0))
MatrixSixth(179,8)=27.0D0/2240.0D0
MatrixSixth(179,9)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(179,10)=-((5.0D0*sqrt(7.0D0/3.0D0))/192.0D0)
MatrixSixth(179,11)=-(1.0D0/(48.0D0*sqrt(105.0D0)))
MatrixSixth(179,12)=sqrt(7.0D0/5.0D0)/192.0D0
MatrixSixth(179,13)=0.0D0
MatrixSixth(179,14)=sqrt(35.0D0/3.0D0)/192.0D0
MatrixSixth(179,15)=-(sqrt(5.0D0/21.0D0)/96.0D0)
MatrixSixth(179,16)=1.0D0/(48.0D0*sqrt(15.0D0))
MatrixSixth(179,17)=0.0D0
MatrixSixth(179,18)=sqrt(7.0D0)/192.0D0
MatrixSixth(179,19)=0.0D0
MatrixSixth(179,20)=-(sqrt(7.0D0/3.0D0)/64.0D0)
MatrixSixth(179,21)=-(1.0D0/(16.0D0*sqrt(105.0D0)))
MatrixSixth(179,22)=-(27.0D0/2240.0D0)
MatrixSixth(179,23)=-((3.0D0*sqrt(3.0D0))/320.0D0)
MatrixSixth(179,24)=0.0D0
MatrixSixth(179,25)=9.0D0/320.0D0
MatrixSixth(179,26)=(9.0D0*sqrt(3.0D0/10.0D0))/140.0D0
MatrixSixth(180,1)=sqrt(21.0D0)/64.0D0
MatrixSixth(180,2)=sqrt(7.0D0)/64.0D0
MatrixSixth(180,3)=-(3.0D0/(32.0D0*sqrt(35.0D0)))
MatrixSixth(180,4)=-(sqrt(7.0D0/3.0D0)/64.0D0)
MatrixSixth(180,5)=0.0D0
MatrixSixth(180,6)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(180,7)=1.0D0/(48.0D0*sqrt(35.0D0))
MatrixSixth(180,8)=(9.0D0*sqrt(3.0D0))/2240.0D0
MatrixSixth(180,9)=-(sqrt(7.0D0/3.0D0)/64.0D0)
MatrixSixth(180,10)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(180,11)=1.0D0/(48.0D0*sqrt(35.0D0))
MatrixSixth(180,12)=sqrt(7.0D0/15.0D0)/64.0D0
MatrixSixth(180,13)=0.0D0
MatrixSixth(180,14)=sqrt(7.0D0/5.0D0)/192.0D0
MatrixSixth(180,15)=sqrt(5.0D0/7.0D0)/96.0D0
MatrixSixth(180,16)=-(1.0D0/(48.0D0*sqrt(5.0D0)))
MatrixSixth(180,17)=0.0D0
MatrixSixth(180,18)=sqrt(7.0D0/3.0D0)/64.0D0
MatrixSixth(180,19)=0.0D0
MatrixSixth(180,20)=sqrt(7.0D0)/192.0D0
MatrixSixth(180,21)=-(1.0D0/(48.0D0*sqrt(35.0D0)))
MatrixSixth(180,22)=-((9.0D0*sqrt(3.0D0))/2240.0D0)
MatrixSixth(180,23)=-(9.0D0/320.0D0)
MatrixSixth(180,24)=0.0D0
MatrixSixth(180,25)=-((3.0D0*sqrt(3.0D0))/320.0D0)
MatrixSixth(180,26)=9.0D0/(140.0D0*sqrt(10.0D0))
MatrixSixth(181,1)=0.0D0
MatrixSixth(181,2)=0.0D0
MatrixSixth(181,3)=1.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(181,4)=0.0D0
MatrixSixth(181,5)=0.0D0
MatrixSixth(181,6)=0.0D0
MatrixSixth(181,7)=3.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(181,8)=-((3.0D0*sqrt(3.0D0/7.0D0))/80.0D0)
MatrixSixth(181,9)=0.0D0
MatrixSixth(181,10)=0.0D0
MatrixSixth(181,11)=-(1.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(181,12)=0.0D0
MatrixSixth(181,13)=0.0D0
MatrixSixth(181,14)=0.0D0
MatrixSixth(181,15)=1.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(181,16)=0.0D0
MatrixSixth(181,17)=1.0D0/160.0D0
MatrixSixth(181,18)=0.0D0
MatrixSixth(181,19)=0.0D0
MatrixSixth(181,20)=0.0D0
MatrixSixth(181,21)=-(3.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(181,22)=(3.0D0*sqrt(3.0D0/7.0D0))/80.0D0
MatrixSixth(181,23)=0.0D0
MatrixSixth(181,24)=0.0D0
MatrixSixth(181,25)=0.0D0
MatrixSixth(181,26)=9.0D0/(160.0D0*sqrt(70.0D0))
MatrixSixth(182,1)=0.0D0
MatrixSixth(182,2)=0.0D0
MatrixSixth(182,3)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(182,4)=0.0D0
MatrixSixth(182,5)=0.0D0
MatrixSixth(182,6)=0.0D0
MatrixSixth(182,7)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(182,8)=-(3.0D0/(80.0D0*sqrt(7.0D0)))
MatrixSixth(182,9)=0.0D0
MatrixSixth(182,10)=0.0D0
MatrixSixth(182,11)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(182,12)=0.0D0
MatrixSixth(182,13)=0.0D0
MatrixSixth(182,14)=0.0D0
MatrixSixth(182,15)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(182,16)=0.0D0
MatrixSixth(182,17)=-(sqrt(3.0D0)/160.0D0)
MatrixSixth(182,18)=0.0D0
MatrixSixth(182,19)=0.0D0
MatrixSixth(182,20)=0.0D0
MatrixSixth(182,21)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(182,22)=3.0D0/(80.0D0*sqrt(7.0D0))
MatrixSixth(182,23)=0.0D0
MatrixSixth(182,24)=0.0D0
MatrixSixth(182,25)=0.0D0
MatrixSixth(182,26)=(3.0D0*sqrt(3.0D0/70.0D0))/160.0D0
MatrixSixth(183,1)=0.0D0
MatrixSixth(183,2)=0.0D0
MatrixSixth(183,3)=0.0D0
MatrixSixth(183,4)=0.0D0
MatrixSixth(183,5)=21.0D0/160.0D0
MatrixSixth(183,6)=0.0D0
MatrixSixth(183,7)=0.0D0
MatrixSixth(183,8)=0.0D0
MatrixSixth(183,9)=0.0D0
MatrixSixth(183,10)=0.0D0
MatrixSixth(183,11)=0.0D0
MatrixSixth(183,12)=0.0D0
MatrixSixth(183,13)=0.0D0
MatrixSixth(183,14)=0.0D0
MatrixSixth(183,15)=0.0D0
MatrixSixth(183,16)=0.0D0
MatrixSixth(183,17)=0.0D0
MatrixSixth(183,18)=0.0D0
MatrixSixth(183,19)=9.0D0/160.0D0
MatrixSixth(183,20)=0.0D0
MatrixSixth(183,21)=0.0D0
MatrixSixth(183,22)=0.0D0
MatrixSixth(183,23)=0.0D0
MatrixSixth(183,24)=-((27.0D0*sqrt(7.0D0/2.0D0))/200.0D0)
MatrixSixth(183,25)=0.0D0
MatrixSixth(183,26)=0.0D0
MatrixSixth(184,1)=0.0D0
MatrixSixth(184,2)=0.0D0
MatrixSixth(184,3)=0.0D0
MatrixSixth(184,4)=0.0D0
MatrixSixth(184,5)=(7.0D0*sqrt(3.0D0))/160.0D0
MatrixSixth(184,6)=0.0D0
MatrixSixth(184,7)=0.0D0
MatrixSixth(184,8)=0.0D0
MatrixSixth(184,9)=0.0D0
MatrixSixth(184,10)=0.0D0
MatrixSixth(184,11)=0.0D0
MatrixSixth(184,12)=0.0D0
MatrixSixth(184,13)=0.0D0
MatrixSixth(184,14)=0.0D0
MatrixSixth(184,15)=0.0D0
MatrixSixth(184,16)=0.0D0
MatrixSixth(184,17)=0.0D0
MatrixSixth(184,18)=0.0D0
MatrixSixth(184,19)=(3.0D0*sqrt(3.0D0))/160.0D0
MatrixSixth(184,20)=0.0D0
MatrixSixth(184,21)=0.0D0
MatrixSixth(184,22)=0.0D0
MatrixSixth(184,23)=0.0D0
MatrixSixth(184,24)=-((9.0D0*sqrt(21.0D0/2.0D0))/200.0D0)
MatrixSixth(184,25)=0.0D0
MatrixSixth(184,26)=0.0D0
MatrixSixth(185,1)=0.0D0
MatrixSixth(185,2)=0.0D0
MatrixSixth(185,3)=0.0D0
MatrixSixth(185,4)=0.0D0
MatrixSixth(185,5)=7.0D0/32.0D0
MatrixSixth(185,6)=0.0D0
MatrixSixth(185,7)=0.0D0
MatrixSixth(185,8)=0.0D0
MatrixSixth(185,9)=0.0D0
MatrixSixth(185,10)=0.0D0
MatrixSixth(185,11)=0.0D0
MatrixSixth(185,12)=0.0D0
MatrixSixth(185,13)=0.0D0
MatrixSixth(185,14)=0.0D0
MatrixSixth(185,15)=0.0D0
MatrixSixth(185,16)=0.0D0
MatrixSixth(185,17)=0.0D0
MatrixSixth(185,18)=0.0D0
MatrixSixth(185,19)=3.0D0/32.0D0
MatrixSixth(185,20)=0.0D0
MatrixSixth(185,21)=0.0D0
MatrixSixth(185,22)=0.0D0
MatrixSixth(185,23)=0.0D0
MatrixSixth(185,24)=-((9.0D0*sqrt(7.0D0/2.0D0))/40.0D0)
MatrixSixth(185,25)=0.0D0
MatrixSixth(185,26)=0.0D0
MatrixSixth(186,1)=0.0D0
MatrixSixth(186,2)=0.0D0
MatrixSixth(186,3)=0.0D0
MatrixSixth(186,4)=0.0D0
MatrixSixth(186,5)=7.0D0/(32.0D0*sqrt(3.0D0))
MatrixSixth(186,6)=0.0D0
MatrixSixth(186,7)=0.0D0
MatrixSixth(186,8)=0.0D0
MatrixSixth(186,9)=0.0D0
MatrixSixth(186,10)=0.0D0
MatrixSixth(186,11)=0.0D0
MatrixSixth(186,12)=0.0D0
MatrixSixth(186,13)=0.0D0
MatrixSixth(186,14)=0.0D0
MatrixSixth(186,15)=0.0D0
MatrixSixth(186,16)=0.0D0
MatrixSixth(186,17)=0.0D0
MatrixSixth(186,18)=0.0D0
MatrixSixth(186,19)=sqrt(3.0D0)/32.0D0
MatrixSixth(186,20)=0.0D0
MatrixSixth(186,21)=0.0D0
MatrixSixth(186,22)=0.0D0
MatrixSixth(186,23)=0.0D0
MatrixSixth(186,24)=-((3.0D0*sqrt(21.0D0/2.0D0))/40.0D0)
MatrixSixth(186,25)=0.0D0
MatrixSixth(186,26)=0.0D0
MatrixSixth(187,1)=0.0D0
MatrixSixth(187,2)=0.0D0
MatrixSixth(187,3)=0.0D0
MatrixSixth(187,4)=0.0D0
MatrixSixth(187,5)=-(7.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(187,6)=0.0D0
MatrixSixth(187,7)=0.0D0
MatrixSixth(187,8)=0.0D0
MatrixSixth(187,9)=0.0D0
MatrixSixth(187,10)=0.0D0
MatrixSixth(187,11)=0.0D0
MatrixSixth(187,12)=0.0D0
MatrixSixth(187,13)=0.0D0
MatrixSixth(187,14)=0.0D0
MatrixSixth(187,15)=0.0D0
MatrixSixth(187,16)=0.0D0
MatrixSixth(187,17)=0.0D0
MatrixSixth(187,18)=0.0D0
MatrixSixth(187,19)=-(3.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(187,20)=0.0D0
MatrixSixth(187,21)=0.0D0
MatrixSixth(187,22)=0.0D0
MatrixSixth(187,23)=0.0D0
MatrixSixth(187,24)=(9.0D0*sqrt(7.0D0/10.0D0))/40.0D0
MatrixSixth(187,25)=0.0D0
MatrixSixth(187,26)=0.0D0
MatrixSixth(188,1)=0.0D0
MatrixSixth(188,2)=0.0D0
MatrixSixth(188,3)=0.0D0
MatrixSixth(188,4)=0.0D0
MatrixSixth(188,5)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(188,6)=0.0D0
MatrixSixth(188,7)=0.0D0
MatrixSixth(188,8)=0.0D0
MatrixSixth(188,9)=0.0D0
MatrixSixth(188,10)=0.0D0
MatrixSixth(188,11)=0.0D0
MatrixSixth(188,12)=0.0D0
MatrixSixth(188,13)=0.0D0
MatrixSixth(188,14)=0.0D0
MatrixSixth(188,15)=0.0D0
MatrixSixth(188,16)=0.0D0
MatrixSixth(188,17)=0.0D0
MatrixSixth(188,18)=0.0D0
MatrixSixth(188,19)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(188,20)=0.0D0
MatrixSixth(188,21)=0.0D0
MatrixSixth(188,22)=0.0D0
MatrixSixth(188,23)=0.0D0
MatrixSixth(188,24)=(3.0D0*sqrt(21.0D0/10.0D0))/40.0D0
MatrixSixth(188,25)=0.0D0
MatrixSixth(188,26)=0.0D0
MatrixSixth(189,1)=0.0D0
MatrixSixth(189,2)=0.0D0
MatrixSixth(189,3)=0.0D0
MatrixSixth(189,4)=0.0D0
MatrixSixth(189,5)=-((7.0D0*sqrt(3.0D0/5.0D0))/32.0D0)
MatrixSixth(189,6)=0.0D0
MatrixSixth(189,7)=0.0D0
MatrixSixth(189,8)=0.0D0
MatrixSixth(189,9)=0.0D0
MatrixSixth(189,10)=0.0D0
MatrixSixth(189,11)=0.0D0
MatrixSixth(189,12)=0.0D0
MatrixSixth(189,13)=0.0D0
MatrixSixth(189,14)=0.0D0
MatrixSixth(189,15)=0.0D0
MatrixSixth(189,16)=0.0D0
MatrixSixth(189,17)=0.0D0
MatrixSixth(189,18)=0.0D0
MatrixSixth(189,19)=-((3.0D0*sqrt(3.0D0/5.0D0))/32.0D0)
MatrixSixth(189,20)=0.0D0
MatrixSixth(189,21)=0.0D0
MatrixSixth(189,22)=0.0D0
MatrixSixth(189,23)=0.0D0
MatrixSixth(189,24)=(9.0D0*sqrt(21.0D0/10.0D0))/40.0D0
MatrixSixth(189,25)=0.0D0
MatrixSixth(189,26)=0.0D0
MatrixSixth(190,1)=0.0D0
MatrixSixth(190,2)=0.0D0
MatrixSixth(190,3)=0.0D0
MatrixSixth(190,4)=0.0D0
MatrixSixth(190,5)=-(7.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(190,6)=0.0D0
MatrixSixth(190,7)=0.0D0
MatrixSixth(190,8)=0.0D0
MatrixSixth(190,9)=0.0D0
MatrixSixth(190,10)=0.0D0
MatrixSixth(190,11)=0.0D0
MatrixSixth(190,12)=0.0D0
MatrixSixth(190,13)=0.0D0
MatrixSixth(190,14)=0.0D0
MatrixSixth(190,15)=0.0D0
MatrixSixth(190,16)=0.0D0
MatrixSixth(190,17)=0.0D0
MatrixSixth(190,18)=0.0D0
MatrixSixth(190,19)=-(3.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(190,20)=0.0D0
MatrixSixth(190,21)=0.0D0
MatrixSixth(190,22)=0.0D0
MatrixSixth(190,23)=0.0D0
MatrixSixth(190,24)=(9.0D0*sqrt(7.0D0/10.0D0))/40.0D0
MatrixSixth(190,25)=0.0D0
MatrixSixth(190,26)=0.0D0
MatrixSixth(191,1)=0.0D0
MatrixSixth(191,2)=0.0D0
MatrixSixth(191,3)=0.0D0
MatrixSixth(191,4)=0.0D0
MatrixSixth(191,5)=7.0D0/32.0D0
MatrixSixth(191,6)=0.0D0
MatrixSixth(191,7)=0.0D0
MatrixSixth(191,8)=0.0D0
MatrixSixth(191,9)=0.0D0
MatrixSixth(191,10)=0.0D0
MatrixSixth(191,11)=0.0D0
MatrixSixth(191,12)=0.0D0
MatrixSixth(191,13)=0.0D0
MatrixSixth(191,14)=0.0D0
MatrixSixth(191,15)=0.0D0
MatrixSixth(191,16)=0.0D0
MatrixSixth(191,17)=0.0D0
MatrixSixth(191,18)=0.0D0
MatrixSixth(191,19)=3.0D0/32.0D0
MatrixSixth(191,20)=0.0D0
MatrixSixth(191,21)=0.0D0
MatrixSixth(191,22)=0.0D0
MatrixSixth(191,23)=0.0D0
MatrixSixth(191,24)=-((9.0D0*sqrt(7.0D0/2.0D0))/40.0D0)
MatrixSixth(191,25)=0.0D0
MatrixSixth(191,26)=0.0D0
MatrixSixth(192,1)=0.0D0
MatrixSixth(192,2)=0.0D0
MatrixSixth(192,3)=0.0D0
MatrixSixth(192,4)=0.0D0
MatrixSixth(192,5)=7.0D0/(32.0D0*sqrt(3.0D0))
MatrixSixth(192,6)=0.0D0
MatrixSixth(192,7)=0.0D0
MatrixSixth(192,8)=0.0D0
MatrixSixth(192,9)=0.0D0
MatrixSixth(192,10)=0.0D0
MatrixSixth(192,11)=0.0D0
MatrixSixth(192,12)=0.0D0
MatrixSixth(192,13)=0.0D0
MatrixSixth(192,14)=0.0D0
MatrixSixth(192,15)=0.0D0
MatrixSixth(192,16)=0.0D0
MatrixSixth(192,17)=0.0D0
MatrixSixth(192,18)=0.0D0
MatrixSixth(192,19)=sqrt(3.0D0)/32.0D0
MatrixSixth(192,20)=0.0D0
MatrixSixth(192,21)=0.0D0
MatrixSixth(192,22)=0.0D0
MatrixSixth(192,23)=0.0D0
MatrixSixth(192,24)=-((3.0D0*sqrt(21.0D0/2.0D0))/40.0D0)
MatrixSixth(192,25)=0.0D0
MatrixSixth(192,26)=0.0D0
MatrixSixth(193,1)=0.0D0
MatrixSixth(193,2)=0.0D0
MatrixSixth(193,3)=0.0D0
MatrixSixth(193,4)=0.0D0
MatrixSixth(193,5)=-(7.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(193,6)=0.0D0
MatrixSixth(193,7)=0.0D0
MatrixSixth(193,8)=0.0D0
MatrixSixth(193,9)=0.0D0
MatrixSixth(193,10)=0.0D0
MatrixSixth(193,11)=0.0D0
MatrixSixth(193,12)=0.0D0
MatrixSixth(193,13)=0.0D0
MatrixSixth(193,14)=0.0D0
MatrixSixth(193,15)=0.0D0
MatrixSixth(193,16)=0.0D0
MatrixSixth(193,17)=0.0D0
MatrixSixth(193,18)=0.0D0
MatrixSixth(193,19)=-(3.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(193,20)=0.0D0
MatrixSixth(193,21)=0.0D0
MatrixSixth(193,22)=0.0D0
MatrixSixth(193,23)=0.0D0
MatrixSixth(193,24)=(9.0D0*sqrt(7.0D0/10.0D0))/40.0D0
MatrixSixth(193,25)=0.0D0
MatrixSixth(193,26)=0.0D0
MatrixSixth(194,1)=0.0D0
MatrixSixth(194,2)=0.0D0
MatrixSixth(194,3)=0.0D0
MatrixSixth(194,4)=0.0D0
MatrixSixth(194,5)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(194,6)=0.0D0
MatrixSixth(194,7)=0.0D0
MatrixSixth(194,8)=0.0D0
MatrixSixth(194,9)=0.0D0
MatrixSixth(194,10)=0.0D0
MatrixSixth(194,11)=0.0D0
MatrixSixth(194,12)=0.0D0
MatrixSixth(194,13)=0.0D0
MatrixSixth(194,14)=0.0D0
MatrixSixth(194,15)=0.0D0
MatrixSixth(194,16)=0.0D0
MatrixSixth(194,17)=0.0D0
MatrixSixth(194,18)=0.0D0
MatrixSixth(194,19)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(194,20)=0.0D0
MatrixSixth(194,21)=0.0D0
MatrixSixth(194,22)=0.0D0
MatrixSixth(194,23)=0.0D0
MatrixSixth(194,24)=(3.0D0*sqrt(21.0D0/10.0D0))/40.0D0
MatrixSixth(194,25)=0.0D0
MatrixSixth(194,26)=0.0D0
MatrixSixth(195,1)=0.0D0
MatrixSixth(195,2)=0.0D0
MatrixSixth(195,3)=0.0D0
MatrixSixth(195,4)=0.0D0
MatrixSixth(195,5)=-((7.0D0*sqrt(3.0D0/5.0D0))/32.0D0)
MatrixSixth(195,6)=0.0D0
MatrixSixth(195,7)=0.0D0
MatrixSixth(195,8)=0.0D0
MatrixSixth(195,9)=0.0D0
MatrixSixth(195,10)=0.0D0
MatrixSixth(195,11)=0.0D0
MatrixSixth(195,12)=0.0D0
MatrixSixth(195,13)=0.0D0
MatrixSixth(195,14)=0.0D0
MatrixSixth(195,15)=0.0D0
MatrixSixth(195,16)=0.0D0
MatrixSixth(195,17)=0.0D0
MatrixSixth(195,18)=0.0D0
MatrixSixth(195,19)=-((3.0D0*sqrt(3.0D0/5.0D0))/32.0D0)
MatrixSixth(195,20)=0.0D0
MatrixSixth(195,21)=0.0D0
MatrixSixth(195,22)=0.0D0
MatrixSixth(195,23)=0.0D0
MatrixSixth(195,24)=(9.0D0*sqrt(21.0D0/10.0D0))/40.0D0
MatrixSixth(195,25)=0.0D0
MatrixSixth(195,26)=0.0D0
MatrixSixth(196,1)=0.0D0
MatrixSixth(196,2)=0.0D0
MatrixSixth(196,3)=0.0D0
MatrixSixth(196,4)=0.0D0
MatrixSixth(196,5)=-(7.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(196,6)=0.0D0
MatrixSixth(196,7)=0.0D0
MatrixSixth(196,8)=0.0D0
MatrixSixth(196,9)=0.0D0
MatrixSixth(196,10)=0.0D0
MatrixSixth(196,11)=0.0D0
MatrixSixth(196,12)=0.0D0
MatrixSixth(196,13)=0.0D0
MatrixSixth(196,14)=0.0D0
MatrixSixth(196,15)=0.0D0
MatrixSixth(196,16)=0.0D0
MatrixSixth(196,17)=0.0D0
MatrixSixth(196,18)=0.0D0
MatrixSixth(196,19)=-(3.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(196,20)=0.0D0
MatrixSixth(196,21)=0.0D0
MatrixSixth(196,22)=0.0D0
MatrixSixth(196,23)=0.0D0
MatrixSixth(196,24)=(9.0D0*sqrt(7.0D0/10.0D0))/40.0D0
MatrixSixth(196,25)=0.0D0
MatrixSixth(196,26)=0.0D0
MatrixSixth(197,1)=0.0D0
MatrixSixth(197,2)=0.0D0
MatrixSixth(197,3)=0.0D0
MatrixSixth(197,4)=0.0D0
MatrixSixth(197,5)=21.0D0/160.0D0
MatrixSixth(197,6)=0.0D0
MatrixSixth(197,7)=0.0D0
MatrixSixth(197,8)=0.0D0
MatrixSixth(197,9)=0.0D0
MatrixSixth(197,10)=0.0D0
MatrixSixth(197,11)=0.0D0
MatrixSixth(197,12)=0.0D0
MatrixSixth(197,13)=0.0D0
MatrixSixth(197,14)=0.0D0
MatrixSixth(197,15)=0.0D0
MatrixSixth(197,16)=0.0D0
MatrixSixth(197,17)=0.0D0
MatrixSixth(197,18)=0.0D0
MatrixSixth(197,19)=9.0D0/160.0D0
MatrixSixth(197,20)=0.0D0
MatrixSixth(197,21)=0.0D0
MatrixSixth(197,22)=0.0D0
MatrixSixth(197,23)=0.0D0
MatrixSixth(197,24)=-((27.0D0*sqrt(7.0D0/2.0D0))/200.0D0)
MatrixSixth(197,25)=0.0D0
MatrixSixth(197,26)=0.0D0
MatrixSixth(198,1)=0.0D0
MatrixSixth(198,2)=0.0D0
MatrixSixth(198,3)=0.0D0
MatrixSixth(198,4)=0.0D0
MatrixSixth(198,5)=(7.0D0*sqrt(3.0D0))/160.0D0
MatrixSixth(198,6)=0.0D0
MatrixSixth(198,7)=0.0D0
MatrixSixth(198,8)=0.0D0
MatrixSixth(198,9)=0.0D0
MatrixSixth(198,10)=0.0D0
MatrixSixth(198,11)=0.0D0
MatrixSixth(198,12)=0.0D0
MatrixSixth(198,13)=0.0D0
MatrixSixth(198,14)=0.0D0
MatrixSixth(198,15)=0.0D0
MatrixSixth(198,16)=0.0D0
MatrixSixth(198,17)=0.0D0
MatrixSixth(198,18)=0.0D0
MatrixSixth(198,19)=(3.0D0*sqrt(3.0D0))/160.0D0
MatrixSixth(198,20)=0.0D0
MatrixSixth(198,21)=0.0D0
MatrixSixth(198,22)=0.0D0
MatrixSixth(198,23)=0.0D0
MatrixSixth(198,24)=-((9.0D0*sqrt(21.0D0/2.0D0))/200.0D0)
MatrixSixth(198,25)=0.0D0
MatrixSixth(198,26)=0.0D0
MatrixSixth(199,1)=0.0D0
MatrixSixth(199,2)=0.0D0
MatrixSixth(199,3)=0.0D0
MatrixSixth(199,4)=0.0D0
MatrixSixth(199,5)=sqrt(7.0D0/2.0D0)/24.0D0
MatrixSixth(199,6)=0.0D0
MatrixSixth(199,7)=0.0D0
MatrixSixth(199,8)=0.0D0
MatrixSixth(199,9)=0.0D0
MatrixSixth(199,10)=0.0D0
MatrixSixth(199,11)=0.0D0
MatrixSixth(199,12)=0.0D0
MatrixSixth(199,13)=0.0D0
MatrixSixth(199,14)=0.0D0
MatrixSixth(199,15)=0.0D0
MatrixSixth(199,16)=0.0D0
MatrixSixth(199,17)=0.0D0
MatrixSixth(199,18)=0.0D0
MatrixSixth(199,19)=-(sqrt(7.0D0/2.0D0)/24.0D0)
MatrixSixth(199,20)=0.0D0
MatrixSixth(199,21)=0.0D0
MatrixSixth(199,22)=0.0D0
MatrixSixth(199,23)=0.0D0
MatrixSixth(199,24)=3.0D0/80.0D0
MatrixSixth(199,25)=0.0D0
MatrixSixth(199,26)=0.0D0
MatrixSixth(200,1)=0.0D0
MatrixSixth(200,2)=0.0D0
MatrixSixth(200,3)=0.0D0
MatrixSixth(200,4)=0.0D0
MatrixSixth(200,5)=sqrt(7.0D0/6.0D0)/24.0D0
MatrixSixth(200,6)=0.0D0
MatrixSixth(200,7)=0.0D0
MatrixSixth(200,8)=0.0D0
MatrixSixth(200,9)=0.0D0
MatrixSixth(200,10)=0.0D0
MatrixSixth(200,11)=0.0D0
MatrixSixth(200,12)=0.0D0
MatrixSixth(200,13)=0.0D0
MatrixSixth(200,14)=0.0D0
MatrixSixth(200,15)=0.0D0
MatrixSixth(200,16)=0.0D0
MatrixSixth(200,17)=0.0D0
MatrixSixth(200,18)=0.0D0
MatrixSixth(200,19)=-(sqrt(7.0D0/6.0D0)/24.0D0)
MatrixSixth(200,20)=0.0D0
MatrixSixth(200,21)=0.0D0
MatrixSixth(200,22)=0.0D0
MatrixSixth(200,23)=0.0D0
MatrixSixth(200,24)=sqrt(3.0D0)/80.0D0
MatrixSixth(200,25)=0.0D0
MatrixSixth(200,26)=0.0D0
MatrixSixth(201,1)=0.0D0
MatrixSixth(201,2)=0.0D0
MatrixSixth(201,3)=0.0D0
MatrixSixth(201,4)=0.0D0
MatrixSixth(201,5)=sqrt(7.0D0/3.0D0)/8.0D0
MatrixSixth(201,6)=0.0D0
MatrixSixth(201,7)=0.0D0
MatrixSixth(201,8)=0.0D0
MatrixSixth(201,9)=0.0D0
MatrixSixth(201,10)=0.0D0
MatrixSixth(201,11)=0.0D0
MatrixSixth(201,12)=0.0D0
MatrixSixth(201,13)=0.0D0
MatrixSixth(201,14)=0.0D0
MatrixSixth(201,15)=0.0D0
MatrixSixth(201,16)=0.0D0
MatrixSixth(201,17)=0.0D0
MatrixSixth(201,18)=0.0D0
MatrixSixth(201,19)=-(sqrt(7.0D0/3.0D0)/8.0D0)
MatrixSixth(201,20)=0.0D0
MatrixSixth(201,21)=0.0D0
MatrixSixth(201,22)=0.0D0
MatrixSixth(201,23)=0.0D0
MatrixSixth(201,24)=(3.0D0*sqrt(3.0D0/2.0D0))/40.0D0
MatrixSixth(201,25)=0.0D0
MatrixSixth(201,26)=0.0D0
MatrixSixth(202,1)=0.0D0
MatrixSixth(202,2)=0.0D0
MatrixSixth(202,3)=0.0D0
MatrixSixth(202,4)=0.0D0
MatrixSixth(202,5)=sqrt(7.0D0)/24.0D0
MatrixSixth(202,6)=0.0D0
MatrixSixth(202,7)=0.0D0
MatrixSixth(202,8)=0.0D0
MatrixSixth(202,9)=0.0D0
MatrixSixth(202,10)=0.0D0
MatrixSixth(202,11)=0.0D0
MatrixSixth(202,12)=0.0D0
MatrixSixth(202,13)=0.0D0
MatrixSixth(202,14)=0.0D0
MatrixSixth(202,15)=0.0D0
MatrixSixth(202,16)=0.0D0
MatrixSixth(202,17)=0.0D0
MatrixSixth(202,18)=0.0D0
MatrixSixth(202,19)=-(sqrt(7.0D0)/24.0D0)
MatrixSixth(202,20)=0.0D0
MatrixSixth(202,21)=0.0D0
MatrixSixth(202,22)=0.0D0
MatrixSixth(202,23)=0.0D0
MatrixSixth(202,24)=3.0D0/(40.0D0*sqrt(2.0D0))
MatrixSixth(202,25)=0.0D0
MatrixSixth(202,26)=0.0D0
MatrixSixth(203,1)=0.0D0
MatrixSixth(203,2)=0.0D0
MatrixSixth(203,3)=0.0D0
MatrixSixth(203,4)=0.0D0
MatrixSixth(203,5)=-(sqrt(7.0D0/6.0D0)/8.0D0)
MatrixSixth(203,6)=0.0D0
MatrixSixth(203,7)=0.0D0
MatrixSixth(203,8)=0.0D0
MatrixSixth(203,9)=0.0D0
MatrixSixth(203,10)=0.0D0
MatrixSixth(203,11)=0.0D0
MatrixSixth(203,12)=0.0D0
MatrixSixth(203,13)=0.0D0
MatrixSixth(203,14)=0.0D0
MatrixSixth(203,15)=0.0D0
MatrixSixth(203,16)=0.0D0
MatrixSixth(203,17)=0.0D0
MatrixSixth(203,18)=0.0D0
MatrixSixth(203,19)=sqrt(7.0D0/6.0D0)/8.0D0
MatrixSixth(203,20)=0.0D0
MatrixSixth(203,21)=0.0D0
MatrixSixth(203,22)=0.0D0
MatrixSixth(203,23)=0.0D0
MatrixSixth(203,24)=-((3.0D0*sqrt(3.0D0))/80.0D0)
MatrixSixth(203,25)=0.0D0
MatrixSixth(203,26)=0.0D0
MatrixSixth(204,1)=0.0D0
MatrixSixth(204,2)=0.0D0
MatrixSixth(204,3)=0.0D0
MatrixSixth(204,4)=0.0D0
MatrixSixth(204,5)=-(sqrt(7.0D0/2.0D0)/24.0D0)
MatrixSixth(204,6)=0.0D0
MatrixSixth(204,7)=0.0D0
MatrixSixth(204,8)=0.0D0
MatrixSixth(204,9)=0.0D0
MatrixSixth(204,10)=0.0D0
MatrixSixth(204,11)=0.0D0
MatrixSixth(204,12)=0.0D0
MatrixSixth(204,13)=0.0D0
MatrixSixth(204,14)=0.0D0
MatrixSixth(204,15)=0.0D0
MatrixSixth(204,16)=0.0D0
MatrixSixth(204,17)=0.0D0
MatrixSixth(204,18)=0.0D0
MatrixSixth(204,19)=sqrt(7.0D0/2.0D0)/24.0D0
MatrixSixth(204,20)=0.0D0
MatrixSixth(204,21)=0.0D0
MatrixSixth(204,22)=0.0D0
MatrixSixth(204,23)=0.0D0
MatrixSixth(204,24)=-(3.0D0/80.0D0)
MatrixSixth(204,25)=0.0D0
MatrixSixth(204,26)=0.0D0
MatrixSixth(205,1)=0.0D0
MatrixSixth(205,2)=0.0D0
MatrixSixth(205,3)=0.0D0
MatrixSixth(205,4)=0.0D0
MatrixSixth(205,5)=-(sqrt(7.0D0)/12.0D0)
MatrixSixth(205,6)=0.0D0
MatrixSixth(205,7)=0.0D0
MatrixSixth(205,8)=0.0D0
MatrixSixth(205,9)=0.0D0
MatrixSixth(205,10)=0.0D0
MatrixSixth(205,11)=0.0D0
MatrixSixth(205,12)=0.0D0
MatrixSixth(205,13)=0.0D0
MatrixSixth(205,14)=0.0D0
MatrixSixth(205,15)=0.0D0
MatrixSixth(205,16)=0.0D0
MatrixSixth(205,17)=0.0D0
MatrixSixth(205,18)=0.0D0
MatrixSixth(205,19)=sqrt(7.0D0)/12.0D0
MatrixSixth(205,20)=0.0D0
MatrixSixth(205,21)=0.0D0
MatrixSixth(205,22)=0.0D0
MatrixSixth(205,23)=0.0D0
MatrixSixth(205,24)=-(3.0D0/(20.0D0*sqrt(2.0D0)))
MatrixSixth(205,25)=0.0D0
MatrixSixth(205,26)=0.0D0
MatrixSixth(206,1)=0.0D0
MatrixSixth(206,2)=0.0D0
MatrixSixth(206,3)=0.0D0
MatrixSixth(206,4)=0.0D0
MatrixSixth(206,5)=-(sqrt(7.0D0/3.0D0)/12.0D0)
MatrixSixth(206,6)=0.0D0
MatrixSixth(206,7)=0.0D0
MatrixSixth(206,8)=0.0D0
MatrixSixth(206,9)=0.0D0
MatrixSixth(206,10)=0.0D0
MatrixSixth(206,11)=0.0D0
MatrixSixth(206,12)=0.0D0
MatrixSixth(206,13)=0.0D0
MatrixSixth(206,14)=0.0D0
MatrixSixth(206,15)=0.0D0
MatrixSixth(206,16)=0.0D0
MatrixSixth(206,17)=0.0D0
MatrixSixth(206,18)=0.0D0
MatrixSixth(206,19)=sqrt(7.0D0/3.0D0)/12.0D0
MatrixSixth(206,20)=0.0D0
MatrixSixth(206,21)=0.0D0
MatrixSixth(206,22)=0.0D0
MatrixSixth(206,23)=0.0D0
MatrixSixth(206,24)=-(sqrt(3.0D0/2.0D0)/20.0D0)
MatrixSixth(206,25)=0.0D0
MatrixSixth(206,26)=0.0D0
MatrixSixth(207,1)=0.0D0
MatrixSixth(207,2)=0.0D0
MatrixSixth(207,3)=0.0D0
MatrixSixth(207,4)=0.0D0
MatrixSixth(207,5)=sqrt(7.0D0/2.0D0)/24.0D0
MatrixSixth(207,6)=0.0D0
MatrixSixth(207,7)=0.0D0
MatrixSixth(207,8)=0.0D0
MatrixSixth(207,9)=0.0D0
MatrixSixth(207,10)=0.0D0
MatrixSixth(207,11)=0.0D0
MatrixSixth(207,12)=0.0D0
MatrixSixth(207,13)=0.0D0
MatrixSixth(207,14)=0.0D0
MatrixSixth(207,15)=0.0D0
MatrixSixth(207,16)=0.0D0
MatrixSixth(207,17)=0.0D0
MatrixSixth(207,18)=0.0D0
MatrixSixth(207,19)=-(sqrt(7.0D0/2.0D0)/24.0D0)
MatrixSixth(207,20)=0.0D0
MatrixSixth(207,21)=0.0D0
MatrixSixth(207,22)=0.0D0
MatrixSixth(207,23)=0.0D0
MatrixSixth(207,24)=3.0D0/80.0D0
MatrixSixth(207,25)=0.0D0
MatrixSixth(207,26)=0.0D0
MatrixSixth(208,1)=0.0D0
MatrixSixth(208,2)=0.0D0
MatrixSixth(208,3)=0.0D0
MatrixSixth(208,4)=0.0D0
MatrixSixth(208,5)=sqrt(7.0D0/6.0D0)/24.0D0
MatrixSixth(208,6)=0.0D0
MatrixSixth(208,7)=0.0D0
MatrixSixth(208,8)=0.0D0
MatrixSixth(208,9)=0.0D0
MatrixSixth(208,10)=0.0D0
MatrixSixth(208,11)=0.0D0
MatrixSixth(208,12)=0.0D0
MatrixSixth(208,13)=0.0D0
MatrixSixth(208,14)=0.0D0
MatrixSixth(208,15)=0.0D0
MatrixSixth(208,16)=0.0D0
MatrixSixth(208,17)=0.0D0
MatrixSixth(208,18)=0.0D0
MatrixSixth(208,19)=-(sqrt(7.0D0/6.0D0)/24.0D0)
MatrixSixth(208,20)=0.0D0
MatrixSixth(208,21)=0.0D0
MatrixSixth(208,22)=0.0D0
MatrixSixth(208,23)=0.0D0
MatrixSixth(208,24)=sqrt(3.0D0)/80.0D0
MatrixSixth(208,25)=0.0D0
MatrixSixth(208,26)=0.0D0
MatrixSixth(209,1)=0.0D0
MatrixSixth(209,2)=0.0D0
MatrixSixth(209,3)=0.0D0
MatrixSixth(209,4)=0.0D0
MatrixSixth(209,5)=sqrt(7.0D0/2.0D0)/24.0D0
MatrixSixth(209,6)=0.0D0
MatrixSixth(209,7)=0.0D0
MatrixSixth(209,8)=0.0D0
MatrixSixth(209,9)=0.0D0
MatrixSixth(209,10)=0.0D0
MatrixSixth(209,11)=0.0D0
MatrixSixth(209,12)=0.0D0
MatrixSixth(209,13)=0.0D0
MatrixSixth(209,14)=0.0D0
MatrixSixth(209,15)=0.0D0
MatrixSixth(209,16)=0.0D0
MatrixSixth(209,17)=0.0D0
MatrixSixth(209,18)=0.0D0
MatrixSixth(209,19)=-(sqrt(7.0D0/2.0D0)/24.0D0)
MatrixSixth(209,20)=0.0D0
MatrixSixth(209,21)=0.0D0
MatrixSixth(209,22)=0.0D0
MatrixSixth(209,23)=0.0D0
MatrixSixth(209,24)=3.0D0/80.0D0
MatrixSixth(209,25)=0.0D0
MatrixSixth(209,26)=0.0D0
MatrixSixth(210,1)=0.0D0
MatrixSixth(210,2)=0.0D0
MatrixSixth(210,3)=0.0D0
MatrixSixth(210,4)=0.0D0
MatrixSixth(210,5)=sqrt(7.0D0/6.0D0)/24.0D0
MatrixSixth(210,6)=0.0D0
MatrixSixth(210,7)=0.0D0
MatrixSixth(210,8)=0.0D0
MatrixSixth(210,9)=0.0D0
MatrixSixth(210,10)=0.0D0
MatrixSixth(210,11)=0.0D0
MatrixSixth(210,12)=0.0D0
MatrixSixth(210,13)=0.0D0
MatrixSixth(210,14)=0.0D0
MatrixSixth(210,15)=0.0D0
MatrixSixth(210,16)=0.0D0
MatrixSixth(210,17)=0.0D0
MatrixSixth(210,18)=0.0D0
MatrixSixth(210,19)=-(sqrt(7.0D0/6.0D0)/24.0D0)
MatrixSixth(210,20)=0.0D0
MatrixSixth(210,21)=0.0D0
MatrixSixth(210,22)=0.0D0
MatrixSixth(210,23)=0.0D0
MatrixSixth(210,24)=sqrt(3.0D0)/80.0D0
MatrixSixth(210,25)=0.0D0
MatrixSixth(210,26)=0.0D0
MatrixSixth(211,1)=-(21.0D0/256.0D0)
MatrixSixth(211,2)=-((7.0D0*sqrt(3.0D0))/256.0D0)
MatrixSixth(211,3)=0.0D0
MatrixSixth(211,4)=35.0D0/768.0D0
MatrixSixth(211,5)=0.0D0
MatrixSixth(211,6)=-(7.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(211,7)=0.0D0
MatrixSixth(211,8)=0.0D0
MatrixSixth(211,9)=-(5.0D0/256.0D0)
MatrixSixth(211,10)=-(5.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(211,11)=0.0D0
MatrixSixth(211,12)=7.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(211,13)=0.0D0
MatrixSixth(211,14)=7.0D0/(128.0D0*sqrt(15.0D0))
MatrixSixth(211,15)=0.0D0
MatrixSixth(211,16)=0.0D0
MatrixSixth(211,17)=0.0D0
MatrixSixth(211,18)=-(5.0D0/768.0D0)
MatrixSixth(211,19)=0.0D0
MatrixSixth(211,20)=1.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(211,21)=0.0D0
MatrixSixth(211,22)=0.0D0
MatrixSixth(211,23)=-((3.0D0*sqrt(21.0D0))/128.0D0)
MatrixSixth(211,24)=0.0D0
MatrixSixth(211,25)=(9.0D0*sqrt(7.0D0))/640.0D0
MatrixSixth(211,26)=0.0D0
MatrixSixth(212,1)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(212,2)=-(21.0D0/256.0D0)
MatrixSixth(212,3)=0.0D0
MatrixSixth(212,4)=7.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(212,5)=0.0D0
MatrixSixth(212,6)=-(7.0D0/256.0D0)
MatrixSixth(212,7)=0.0D0
MatrixSixth(212,8)=0.0D0
MatrixSixth(212,9)=5.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(212,10)=-(5.0D0/256.0D0)
MatrixSixth(212,11)=0.0D0
MatrixSixth(212,12)=-(7.0D0/(128.0D0*sqrt(15.0D0)))
MatrixSixth(212,13)=0.0D0
MatrixSixth(212,14)=7.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(212,15)=0.0D0
MatrixSixth(212,16)=0.0D0
MatrixSixth(212,17)=0.0D0
MatrixSixth(212,18)=-(1.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(212,19)=0.0D0
MatrixSixth(212,20)=1.0D0/256.0D0
MatrixSixth(212,21)=0.0D0
MatrixSixth(212,22)=0.0D0
MatrixSixth(212,23)=-((9.0D0*sqrt(7.0D0))/640.0D0)
MatrixSixth(212,24)=0.0D0
MatrixSixth(212,25)=(9.0D0*sqrt(21.0D0))/640.0D0
MatrixSixth(212,26)=0.0D0
MatrixSixth(213,1)=7.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(213,2)=35.0D0/768.0D0
MatrixSixth(213,3)=7.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(213,4)=7.0D0/(768.0D0*sqrt(3.0D0))
MatrixSixth(213,5)=0.0D0
MatrixSixth(213,6)=-(7.0D0/768.0D0)
MatrixSixth(213,7)=7.0D0/(384.0D0*sqrt(5.0D0))
MatrixSixth(213,8)=-((9.0D0*sqrt(21.0D0))/640.0D0)
MatrixSixth(213,9)=5.0D0/(768.0D0*sqrt(3.0D0))
MatrixSixth(213,10)=25.0D0/2304.0D0
MatrixSixth(213,11)=7.0D0/(1152.0D0*sqrt(5.0D0))
MatrixSixth(213,12)=-(7.0D0/(384.0D0*sqrt(15.0D0)))
MatrixSixth(213,13)=0.0D0
MatrixSixth(213,14)=-((7.0D0*sqrt(5.0D0))/1152.0D0)
MatrixSixth(213,15)=-(17.0D0/(1152.0D0*sqrt(5.0D0)))
MatrixSixth(213,16)=-(sqrt(35.0D0)/576.0D0)
MatrixSixth(213,17)=3.0D0/160.0D0
MatrixSixth(213,18)=-(1.0D0/(768.0D0*sqrt(3.0D0)))
MatrixSixth(213,19)=0.0D0
MatrixSixth(213,20)=1.0D0/768.0D0
MatrixSixth(213,21)=23.0D0/(384.0D0*sqrt(5.0D0))
MatrixSixth(213,22)=-(sqrt(21.0D0)/640.0D0)
MatrixSixth(213,23)=-((3.0D0*sqrt(7.0D0))/640.0D0)
MatrixSixth(213,24)=0.0D0
MatrixSixth(213,25)=(3.0D0*sqrt(21.0D0))/640.0D0
MatrixSixth(213,26)=(9.0D0*sqrt(7.0D0/10.0D0))/160.0D0
MatrixSixth(214,1)=7.0D0/256.0D0
MatrixSixth(214,2)=7.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(214,3)=-((7.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(214,4)=7.0D0/768.0D0
MatrixSixth(214,5)=0.0D0
MatrixSixth(214,6)=7.0D0/(768.0D0*sqrt(3.0D0))
MatrixSixth(214,7)=7.0D0/(384.0D0*sqrt(15.0D0))
MatrixSixth(214,8)=-((9.0D0*sqrt(7.0D0))/640.0D0)
MatrixSixth(214,9)=5.0D0/768.0D0
MatrixSixth(214,10)=5.0D0/(768.0D0*sqrt(3.0D0))
MatrixSixth(214,11)=-(7.0D0/(384.0D0*sqrt(15.0D0)))
MatrixSixth(214,12)=-(7.0D0/(384.0D0*sqrt(5.0D0)))
MatrixSixth(214,13)=0.0D0
MatrixSixth(214,14)=-(7.0D0/(384.0D0*sqrt(15.0D0)))
MatrixSixth(214,15)=17.0D0/(384.0D0*sqrt(15.0D0))
MatrixSixth(214,16)=sqrt(35.0D0/3.0D0)/192.0D0
MatrixSixth(214,17)=-((3.0D0*sqrt(3.0D0))/160.0D0)
MatrixSixth(214,18)=-(1.0D0/768.0D0)
MatrixSixth(214,19)=0.0D0
MatrixSixth(214,20)=-(1.0D0/(768.0D0*sqrt(3.0D0)))
MatrixSixth(214,21)=23.0D0/(384.0D0*sqrt(15.0D0))
MatrixSixth(214,22)=-(sqrt(7.0D0)/640.0D0)
MatrixSixth(214,23)=-((3.0D0*sqrt(21.0D0))/640.0D0)
MatrixSixth(214,24)=0.0D0
MatrixSixth(214,25)=-((3.0D0*sqrt(7.0D0))/640.0D0)
MatrixSixth(214,26)=(3.0D0*sqrt(21.0D0/10.0D0))/160.0D0
MatrixSixth(215,1)=7.0D0/256.0D0
MatrixSixth(215,2)=35.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(215,3)=-((7.0D0*sqrt(3.0D0/5.0D0))/256.0D0)
MatrixSixth(215,4)=7.0D0/768.0D0
MatrixSixth(215,5)=0.0D0
MatrixSixth(215,6)=-(7.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(215,7)=-(7.0D0/(256.0D0*sqrt(15.0D0)))
MatrixSixth(215,8)=(27.0D0*sqrt(7.0D0))/1280.0D0
MatrixSixth(215,9)=5.0D0/768.0D0
MatrixSixth(215,10)=25.0D0/(768.0D0*sqrt(3.0D0))
MatrixSixth(215,11)=-(7.0D0/(768.0D0*sqrt(15.0D0)))
MatrixSixth(215,12)=-(7.0D0/(384.0D0*sqrt(5.0D0)))
MatrixSixth(215,13)=0.0D0
MatrixSixth(215,14)=-((7.0D0*sqrt(5.0D0/3.0D0))/384.0D0)
MatrixSixth(215,15)=17.0D0/(768.0D0*sqrt(15.0D0))
MatrixSixth(215,16)=sqrt(35.0D0/3.0D0)/384.0D0
MatrixSixth(215,17)=-((3.0D0*sqrt(3.0D0))/320.0D0)
MatrixSixth(215,18)=-(1.0D0/768.0D0)
MatrixSixth(215,19)=0.0D0
MatrixSixth(215,20)=1.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(215,21)=-(23.0D0/(256.0D0*sqrt(15.0D0)))
MatrixSixth(215,22)=(3.0D0*sqrt(7.0D0))/1280.0D0
MatrixSixth(215,23)=-((3.0D0*sqrt(21.0D0))/640.0D0)
MatrixSixth(215,24)=0.0D0
MatrixSixth(215,25)=(9.0D0*sqrt(7.0D0))/640.0D0
MatrixSixth(215,26)=-((9.0D0*sqrt(21.0D0/10.0D0))/320.0D0)
MatrixSixth(216,1)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(216,2)=7.0D0/256.0D0
MatrixSixth(216,3)=21.0D0/(256.0D0*sqrt(5.0D0))
MatrixSixth(216,4)=7.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(216,5)=0.0D0
MatrixSixth(216,6)=7.0D0/768.0D0
MatrixSixth(216,7)=-(7.0D0/(768.0D0*sqrt(5.0D0)))
MatrixSixth(216,8)=(9.0D0*sqrt(21.0D0))/1280.0D0
MatrixSixth(216,9)=5.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(216,10)=5.0D0/768.0D0
MatrixSixth(216,11)=7.0D0/(768.0D0*sqrt(5.0D0))
MatrixSixth(216,12)=-(7.0D0/(128.0D0*sqrt(15.0D0)))
MatrixSixth(216,13)=0.0D0
MatrixSixth(216,14)=-(7.0D0/(384.0D0*sqrt(5.0D0)))
MatrixSixth(216,15)=-(17.0D0/(768.0D0*sqrt(5.0D0)))
MatrixSixth(216,16)=-(sqrt(35.0D0)/384.0D0)
MatrixSixth(216,17)=9.0D0/320.0D0
MatrixSixth(216,18)=-(1.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(216,19)=0.0D0
MatrixSixth(216,20)=-(1.0D0/768.0D0)
MatrixSixth(216,21)=-(23.0D0/(768.0D0*sqrt(5.0D0)))
MatrixSixth(216,22)=sqrt(21.0D0)/1280.0D0
MatrixSixth(216,23)=-((9.0D0*sqrt(7.0D0))/640.0D0)
MatrixSixth(216,24)=0.0D0
MatrixSixth(216,25)=-((3.0D0*sqrt(21.0D0))/640.0D0)
MatrixSixth(216,26)=-((9.0D0*sqrt(7.0D0/10.0D0))/320.0D0)
MatrixSixth(217,1)=(7.0D0*sqrt(5.0D0/3.0D0))/256.0D0
MatrixSixth(217,2)=(35.0D0*sqrt(5.0D0))/768.0D0
MatrixSixth(217,3)=7.0D0/1280.0D0
MatrixSixth(217,4)=(7.0D0*sqrt(5.0D0/3.0D0))/768.0D0
MatrixSixth(217,5)=0.0D0
MatrixSixth(217,6)=-((7.0D0*sqrt(5.0D0))/768.0D0)
MatrixSixth(217,7)=7.0D0/3840.0D0
MatrixSixth(217,8)=-((9.0D0*sqrt(21.0D0/5.0D0))/1280.0D0)
MatrixSixth(217,9)=(5.0D0*sqrt(5.0D0/3.0D0))/768.0D0
MatrixSixth(217,10)=(25.0D0*sqrt(5.0D0))/2304.0D0
MatrixSixth(217,11)=7.0D0/11520.0D0
MatrixSixth(217,12)=-(7.0D0/(384.0D0*sqrt(3.0D0)))
MatrixSixth(217,13)=0.0D0
MatrixSixth(217,14)=-(35.0D0/1152.0D0)
MatrixSixth(217,15)=-(17.0D0/11520.0D0)
MatrixSixth(217,16)=-(sqrt(7.0D0)/1152.0D0)
MatrixSixth(217,17)=3.0D0/(320.0D0*sqrt(5.0D0))
MatrixSixth(217,18)=-(sqrt(5.0D0/3.0D0)/768.0D0)
MatrixSixth(217,19)=0.0D0
MatrixSixth(217,20)=sqrt(5.0D0)/768.0D0
MatrixSixth(217,21)=23.0D0/3840.0D0
MatrixSixth(217,22)=-(sqrt(21.0D0/5.0D0)/1280.0D0)
MatrixSixth(217,23)=-((3.0D0*sqrt(7.0D0/5.0D0))/128.0D0)
MatrixSixth(217,24)=0.0D0
MatrixSixth(217,25)=(3.0D0*sqrt(21.0D0/5.0D0))/128.0D0
MatrixSixth(217,26)=(9.0D0*sqrt(7.0D0/2.0D0))/1600.0D0
MatrixSixth(218,1)=(7.0D0*sqrt(5.0D0))/256.0D0
MatrixSixth(218,2)=(7.0D0*sqrt(5.0D0/3.0D0))/256.0D0
MatrixSixth(218,3)=-((7.0D0*sqrt(3.0D0))/1280.0D0)
MatrixSixth(218,4)=(7.0D0*sqrt(5.0D0))/768.0D0
MatrixSixth(218,5)=0.0D0
MatrixSixth(218,6)=(7.0D0*sqrt(5.0D0/3.0D0))/768.0D0
MatrixSixth(218,7)=7.0D0/(3840.0D0*sqrt(3.0D0))
MatrixSixth(218,8)=-((9.0D0*sqrt(7.0D0/5.0D0))/1280.0D0)
MatrixSixth(218,9)=(5.0D0*sqrt(5.0D0))/768.0D0
MatrixSixth(218,10)=(5.0D0*sqrt(5.0D0/3.0D0))/768.0D0
MatrixSixth(218,11)=-(7.0D0/(3840.0D0*sqrt(3.0D0)))
MatrixSixth(218,12)=-(7.0D0/384.0D0)
MatrixSixth(218,13)=0.0D0
MatrixSixth(218,14)=-(7.0D0/(384.0D0*sqrt(3.0D0)))
MatrixSixth(218,15)=17.0D0/(3840.0D0*sqrt(3.0D0))
MatrixSixth(218,16)=sqrt(7.0D0/3.0D0)/384.0D0
MatrixSixth(218,17)=-((3.0D0*sqrt(3.0D0/5.0D0))/320.0D0)
MatrixSixth(218,18)=-(sqrt(5.0D0)/768.0D0)
MatrixSixth(218,19)=0.0D0
MatrixSixth(218,20)=-(sqrt(5.0D0/3.0D0)/768.0D0)
MatrixSixth(218,21)=23.0D0/(3840.0D0*sqrt(3.0D0))
MatrixSixth(218,22)=-(sqrt(7.0D0/5.0D0)/1280.0D0)
MatrixSixth(218,23)=-((3.0D0*sqrt(21.0D0/5.0D0))/128.0D0)
MatrixSixth(218,24)=0.0D0
MatrixSixth(218,25)=-((3.0D0*sqrt(7.0D0/5.0D0))/128.0D0)
MatrixSixth(218,26)=(3.0D0*sqrt(21.0D0/2.0D0))/1600.0D0
MatrixSixth(219,1)=21.0D0/256.0D0
MatrixSixth(219,2)=(7.0D0*sqrt(3.0D0))/256.0D0
MatrixSixth(219,3)=0.0D0
MatrixSixth(219,4)=-(35.0D0/768.0D0)
MatrixSixth(219,5)=0.0D0
MatrixSixth(219,6)=7.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(219,7)=0.0D0
MatrixSixth(219,8)=0.0D0
MatrixSixth(219,9)=5.0D0/256.0D0
MatrixSixth(219,10)=5.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(219,11)=0.0D0
MatrixSixth(219,12)=-(7.0D0/(128.0D0*sqrt(5.0D0)))
MatrixSixth(219,13)=0.0D0
MatrixSixth(219,14)=-(7.0D0/(128.0D0*sqrt(15.0D0)))
MatrixSixth(219,15)=0.0D0
MatrixSixth(219,16)=0.0D0
MatrixSixth(219,17)=0.0D0
MatrixSixth(219,18)=5.0D0/768.0D0
MatrixSixth(219,19)=0.0D0
MatrixSixth(219,20)=-(1.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(219,21)=0.0D0
MatrixSixth(219,22)=0.0D0
MatrixSixth(219,23)=(3.0D0*sqrt(21.0D0))/128.0D0
MatrixSixth(219,24)=0.0D0
MatrixSixth(219,25)=-((9.0D0*sqrt(7.0D0))/640.0D0)
MatrixSixth(219,26)=0.0D0
MatrixSixth(220,1)=-((7.0D0*sqrt(3.0D0))/256.0D0)
MatrixSixth(220,2)=21.0D0/256.0D0
MatrixSixth(220,3)=0.0D0
MatrixSixth(220,4)=-(7.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(220,5)=0.0D0
MatrixSixth(220,6)=7.0D0/256.0D0
MatrixSixth(220,7)=0.0D0
MatrixSixth(220,8)=0.0D0
MatrixSixth(220,9)=-(5.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(220,10)=5.0D0/256.0D0
MatrixSixth(220,11)=0.0D0
MatrixSixth(220,12)=7.0D0/(128.0D0*sqrt(15.0D0))
MatrixSixth(220,13)=0.0D0
MatrixSixth(220,14)=-(7.0D0/(128.0D0*sqrt(5.0D0)))
MatrixSixth(220,15)=0.0D0
MatrixSixth(220,16)=0.0D0
MatrixSixth(220,17)=0.0D0
MatrixSixth(220,18)=1.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(220,19)=0.0D0
MatrixSixth(220,20)=-(1.0D0/256.0D0)
MatrixSixth(220,21)=0.0D0
MatrixSixth(220,22)=0.0D0
MatrixSixth(220,23)=(9.0D0*sqrt(7.0D0))/640.0D0
MatrixSixth(220,24)=0.0D0
MatrixSixth(220,25)=-((9.0D0*sqrt(21.0D0))/640.0D0)
MatrixSixth(220,26)=0.0D0
MatrixSixth(221,1)=-((7.0D0*sqrt(3.0D0))/256.0D0)
MatrixSixth(221,2)=-(35.0D0/256.0D0)
MatrixSixth(221,3)=0.0D0
MatrixSixth(221,4)=-(7.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(221,5)=0.0D0
MatrixSixth(221,6)=7.0D0/256.0D0
MatrixSixth(221,7)=0.0D0
MatrixSixth(221,8)=0.0D0
MatrixSixth(221,9)=-(5.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(221,10)=-(25.0D0/768.0D0)
MatrixSixth(221,11)=0.0D0
MatrixSixth(221,12)=7.0D0/(128.0D0*sqrt(15.0D0))
MatrixSixth(221,13)=0.0D0
MatrixSixth(221,14)=(7.0D0*sqrt(5.0D0))/384.0D0
MatrixSixth(221,15)=0.0D0
MatrixSixth(221,16)=0.0D0
MatrixSixth(221,17)=0.0D0
MatrixSixth(221,18)=1.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(221,19)=0.0D0
MatrixSixth(221,20)=-(1.0D0/256.0D0)
MatrixSixth(221,21)=0.0D0
MatrixSixth(221,22)=0.0D0
MatrixSixth(221,23)=(9.0D0*sqrt(7.0D0))/640.0D0
MatrixSixth(221,24)=0.0D0
MatrixSixth(221,25)=-((9.0D0*sqrt(21.0D0))/640.0D0)
MatrixSixth(221,26)=0.0D0
MatrixSixth(222,1)=-(21.0D0/256.0D0)
MatrixSixth(222,2)=-((7.0D0*sqrt(3.0D0))/256.0D0)
MatrixSixth(222,3)=0.0D0
MatrixSixth(222,4)=-(7.0D0/256.0D0)
MatrixSixth(222,5)=0.0D0
MatrixSixth(222,6)=-(7.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(222,7)=0.0D0
MatrixSixth(222,8)=0.0D0
MatrixSixth(222,9)=-(5.0D0/256.0D0)
MatrixSixth(222,10)=-(5.0D0/(256.0D0*sqrt(3.0D0)))
MatrixSixth(222,11)=0.0D0
MatrixSixth(222,12)=7.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(222,13)=0.0D0
MatrixSixth(222,14)=7.0D0/(128.0D0*sqrt(15.0D0))
MatrixSixth(222,15)=0.0D0
MatrixSixth(222,16)=0.0D0
MatrixSixth(222,17)=0.0D0
MatrixSixth(222,18)=1.0D0/256.0D0
MatrixSixth(222,19)=0.0D0
MatrixSixth(222,20)=1.0D0/(256.0D0*sqrt(3.0D0))
MatrixSixth(222,21)=0.0D0
MatrixSixth(222,22)=0.0D0
MatrixSixth(222,23)=(9.0D0*sqrt(21.0D0))/640.0D0
MatrixSixth(222,24)=0.0D0
MatrixSixth(222,25)=(9.0D0*sqrt(7.0D0))/640.0D0
MatrixSixth(222,26)=0.0D0
MatrixSixth(223,1)=0.0D0
MatrixSixth(223,2)=0.0D0
MatrixSixth(223,3)=-(21.0D0/640.0D0)
MatrixSixth(223,4)=0.0D0
MatrixSixth(223,5)=0.0D0
MatrixSixth(223,6)=0.0D0
MatrixSixth(223,7)=-(7.0D0/640.0D0)
MatrixSixth(223,8)=(27.0D0*sqrt(21.0D0/5.0D0))/640.0D0
MatrixSixth(223,9)=0.0D0
MatrixSixth(223,10)=0.0D0
MatrixSixth(223,11)=-(7.0D0/1920.0D0)
MatrixSixth(223,12)=0.0D0
MatrixSixth(223,13)=0.0D0
MatrixSixth(223,14)=0.0D0
MatrixSixth(223,15)=17.0D0/1920.0D0
MatrixSixth(223,16)=sqrt(7.0D0)/192.0D0
MatrixSixth(223,17)=-(9.0D0/(160.0D0*sqrt(5.0D0)))
MatrixSixth(223,18)=0.0D0
MatrixSixth(223,19)=0.0D0
MatrixSixth(223,20)=0.0D0
MatrixSixth(223,21)=-(23.0D0/640.0D0)
MatrixSixth(223,22)=(3.0D0*sqrt(21.0D0/5.0D0))/640.0D0
MatrixSixth(223,23)=0.0D0
MatrixSixth(223,24)=0.0D0
MatrixSixth(223,25)=0.0D0
MatrixSixth(223,26)=-((27.0D0*sqrt(7.0D0/2.0D0))/800.0D0)
MatrixSixth(224,1)=0.0D0
MatrixSixth(224,2)=0.0D0
MatrixSixth(224,3)=(21.0D0*sqrt(3.0D0))/640.0D0
MatrixSixth(224,4)=0.0D0
MatrixSixth(224,5)=0.0D0
MatrixSixth(224,6)=0.0D0
MatrixSixth(224,7)=-(7.0D0/(640.0D0*sqrt(3.0D0)))
MatrixSixth(224,8)=(27.0D0*sqrt(7.0D0/5.0D0))/640.0D0
MatrixSixth(224,9)=0.0D0
MatrixSixth(224,10)=0.0D0
MatrixSixth(224,11)=7.0D0/(640.0D0*sqrt(3.0D0))
MatrixSixth(224,12)=0.0D0
MatrixSixth(224,13)=0.0D0
MatrixSixth(224,14)=0.0D0
MatrixSixth(224,15)=-(17.0D0/(640.0D0*sqrt(3.0D0)))
MatrixSixth(224,16)=-(sqrt(7.0D0/3.0D0)/64.0D0)
MatrixSixth(224,17)=(9.0D0*sqrt(3.0D0/5.0D0))/160.0D0
MatrixSixth(224,18)=0.0D0
MatrixSixth(224,19)=0.0D0
MatrixSixth(224,20)=0.0D0
MatrixSixth(224,21)=-(23.0D0/(640.0D0*sqrt(3.0D0)))
MatrixSixth(224,22)=(3.0D0*sqrt(7.0D0/5.0D0))/640.0D0
MatrixSixth(224,23)=0.0D0
MatrixSixth(224,24)=0.0D0
MatrixSixth(224,25)=0.0D0
MatrixSixth(224,26)=-((9.0D0*sqrt(21.0D0/2.0D0))/800.0D0)
MatrixSixth(225,1)=-((3.0D0*sqrt(5.0D0))/64.0D0)
MatrixSixth(225,2)=-(sqrt(15.0D0)/64.0D0)
MatrixSixth(225,3)=0.0D0
MatrixSixth(225,4)=(5.0D0*sqrt(5.0D0))/192.0D0
MatrixSixth(225,5)=0.0D0
MatrixSixth(225,6)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(225,7)=0.0D0
MatrixSixth(225,8)=0.0D0
MatrixSixth(225,9)=sqrt(5.0D0)/64.0D0
MatrixSixth(225,10)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(225,11)=0.0D0
MatrixSixth(225,12)=-(1.0D0/64.0D0)
MatrixSixth(225,13)=0.0D0
MatrixSixth(225,14)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(225,15)=0.0D0
MatrixSixth(225,16)=0.0D0
MatrixSixth(225,17)=0.0D0
MatrixSixth(225,18)=-((5.0D0*sqrt(5.0D0))/192.0D0)
MatrixSixth(225,19)=0.0D0
MatrixSixth(225,20)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(225,21)=0.0D0
MatrixSixth(225,22)=0.0D0
MatrixSixth(225,23)=(3.0D0*sqrt(15.0D0/7.0D0))/64.0D0
MatrixSixth(225,24)=0.0D0
MatrixSixth(225,25)=-(9.0D0/(64.0D0*sqrt(35.0D0)))
MatrixSixth(225,26)=0.0D0
MatrixSixth(226,1)=sqrt(15.0D0)/64.0D0
MatrixSixth(226,2)=-((3.0D0*sqrt(5.0D0))/64.0D0)
MatrixSixth(226,3)=0.0D0
MatrixSixth(226,4)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(226,5)=0.0D0
MatrixSixth(226,6)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(226,7)=0.0D0
MatrixSixth(226,8)=0.0D0
MatrixSixth(226,9)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(226,10)=sqrt(5.0D0)/64.0D0
MatrixSixth(226,11)=0.0D0
MatrixSixth(226,12)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(226,13)=0.0D0
MatrixSixth(226,14)=-(1.0D0/64.0D0)
MatrixSixth(226,15)=0.0D0
MatrixSixth(226,16)=0.0D0
MatrixSixth(226,17)=0.0D0
MatrixSixth(226,18)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(226,19)=0.0D0
MatrixSixth(226,20)=sqrt(5.0D0)/64.0D0
MatrixSixth(226,21)=0.0D0
MatrixSixth(226,22)=0.0D0
MatrixSixth(226,23)=9.0D0/(64.0D0*sqrt(35.0D0))
MatrixSixth(226,24)=0.0D0
MatrixSixth(226,25)=-((9.0D0*sqrt(3.0D0/35.0D0))/64.0D0)
MatrixSixth(226,26)=0.0D0
MatrixSixth(227,1)=-(sqrt(5.0D0)/128.0D0)
MatrixSixth(227,2)=-((5.0D0*sqrt(5.0D0/3.0D0))/128.0D0)
MatrixSixth(227,3)=sqrt(3.0D0)/128.0D0
MatrixSixth(227,4)=-(sqrt(5.0D0)/384.0D0)
MatrixSixth(227,5)=0.0D0
MatrixSixth(227,6)=sqrt(5.0D0/3.0D0)/128.0D0
MatrixSixth(227,7)=1.0D0/(128.0D0*sqrt(3.0D0))
MatrixSixth(227,8)=-(27.0D0/(128.0D0*sqrt(35.0D0)))
MatrixSixth(227,9)=sqrt(5.0D0)/384.0D0
MatrixSixth(227,10)=(5.0D0*sqrt(5.0D0/3.0D0))/384.0D0
MatrixSixth(227,11)=-(5.0D0/(384.0D0*sqrt(3.0D0)))
MatrixSixth(227,12)=-(1.0D0/384.0D0)
MatrixSixth(227,13)=0.0D0
MatrixSixth(227,14)=-(5.0D0/(384.0D0*sqrt(3.0D0)))
MatrixSixth(227,15)=-(11.0D0/(384.0D0*sqrt(3.0D0)))
MatrixSixth(227,16)=1.0D0/(12.0D0*sqrt(21.0D0))
MatrixSixth(227,17)=(3.0D0*sqrt(3.0D0/5.0D0))/224.0D0
MatrixSixth(227,18)=sqrt(5.0D0)/384.0D0
MatrixSixth(227,19)=0.0D0
MatrixSixth(227,20)=-(sqrt(5.0D0/3.0D0)/128.0D0)
MatrixSixth(227,21)=5.0D0/(128.0D0*sqrt(3.0D0))
MatrixSixth(227,22)=(3.0D0*sqrt(5.0D0/7.0D0))/128.0D0
MatrixSixth(227,23)=-((3.0D0*sqrt(3.0D0/35.0D0))/128.0D0)
MatrixSixth(227,24)=0.0D0
MatrixSixth(227,25)=9.0D0/(128.0D0*sqrt(35.0D0))
MatrixSixth(227,26)=-((9.0D0*sqrt(3.0D0/14.0D0))/32.0D0)
MatrixSixth(228,1)=-(sqrt(15.0D0)/128.0D0)
MatrixSixth(228,2)=-(sqrt(5.0D0)/128.0D0)
MatrixSixth(228,3)=-(3.0D0/128.0D0)
MatrixSixth(228,4)=-(sqrt(5.0D0/3.0D0)/128.0D0)
MatrixSixth(228,5)=0.0D0
MatrixSixth(228,6)=-(sqrt(5.0D0)/384.0D0)
MatrixSixth(228,7)=1.0D0/384.0D0
MatrixSixth(228,8)=-((9.0D0*sqrt(3.0D0/35.0D0))/128.0D0)
MatrixSixth(228,9)=sqrt(5.0D0/3.0D0)/128.0D0
MatrixSixth(228,10)=sqrt(5.0D0)/384.0D0
MatrixSixth(228,11)=5.0D0/384.0D0
MatrixSixth(228,12)=-(1.0D0/(128.0D0*sqrt(3.0D0)))
MatrixSixth(228,13)=0.0D0
MatrixSixth(228,14)=-(1.0D0/384.0D0)
MatrixSixth(228,15)=11.0D0/384.0D0
MatrixSixth(228,16)=-(1.0D0/(12.0D0*sqrt(7.0D0)))
MatrixSixth(228,17)=-(9.0D0/(224.0D0*sqrt(5.0D0)))
MatrixSixth(228,18)=sqrt(5.0D0/3.0D0)/128.0D0
MatrixSixth(228,19)=0.0D0
MatrixSixth(228,20)=sqrt(5.0D0)/384.0D0
MatrixSixth(228,21)=5.0D0/384.0D0
MatrixSixth(228,22)=sqrt(15.0D0/7.0D0)/128.0D0
MatrixSixth(228,23)=-(9.0D0/(128.0D0*sqrt(35.0D0)))
MatrixSixth(228,24)=0.0D0
MatrixSixth(228,25)=-((3.0D0*sqrt(3.0D0/35.0D0))/128.0D0)
MatrixSixth(228,26)=-(9.0D0/(32.0D0*sqrt(14.0D0)))
MatrixSixth(229,1)=sqrt(5.0D0/3.0D0)/32.0D0
MatrixSixth(229,2)=(5.0D0*sqrt(5.0D0))/96.0D0
MatrixSixth(229,3)=1.0D0/16.0D0
MatrixSixth(229,4)=sqrt(5.0D0/3.0D0)/96.0D0
MatrixSixth(229,5)=0.0D0
MatrixSixth(229,6)=-(sqrt(5.0D0)/96.0D0)
MatrixSixth(229,7)=-(7.0D0/96.0D0)
MatrixSixth(229,8)=-((9.0D0*sqrt(3.0D0/35.0D0))/64.0D0)
MatrixSixth(229,9)=-(sqrt(5.0D0/3.0D0)/96.0D0)
MatrixSixth(229,10)=-((5.0D0*sqrt(5.0D0))/288.0D0)
MatrixSixth(229,11)=-(1.0D0/288.0D0)
MatrixSixth(229,12)=1.0D0/(96.0D0*sqrt(3.0D0))
MatrixSixth(229,13)=0.0D0
MatrixSixth(229,14)=5.0D0/288.0D0
MatrixSixth(229,15)=-(1.0D0/72.0D0)
MatrixSixth(229,16)=5.0D0/(144.0D0*sqrt(7.0D0))
MatrixSixth(229,17)=-(3.0D0/(56.0D0*sqrt(5.0D0)))
MatrixSixth(229,18)=-(sqrt(5.0D0/3.0D0)/96.0D0)
MatrixSixth(229,19)=0.0D0
MatrixSixth(229,20)=sqrt(5.0D0)/96.0D0
MatrixSixth(229,21)=1.0D0/96.0D0
MatrixSixth(229,22)=(17.0D0*sqrt(3.0D0/35.0D0))/64.0D0
MatrixSixth(229,23)=3.0D0/(32.0D0*sqrt(35.0D0))
MatrixSixth(229,24)=0.0D0
MatrixSixth(229,25)=-((3.0D0*sqrt(3.0D0/35.0D0))/32.0D0)
MatrixSixth(229,26)=-(9.0D0/(40.0D0*sqrt(14.0D0)))
MatrixSixth(230,1)=sqrt(5.0D0)/32.0D0
MatrixSixth(230,2)=sqrt(5.0D0/3.0D0)/32.0D0
MatrixSixth(230,3)=-(sqrt(3.0D0)/16.0D0)
MatrixSixth(230,4)=sqrt(5.0D0)/96.0D0
MatrixSixth(230,5)=0.0D0
MatrixSixth(230,6)=sqrt(5.0D0/3.0D0)/96.0D0
MatrixSixth(230,7)=-(7.0D0/(96.0D0*sqrt(3.0D0)))
MatrixSixth(230,8)=-(9.0D0/(64.0D0*sqrt(35.0D0)))
MatrixSixth(230,9)=-(sqrt(5.0D0)/96.0D0)
MatrixSixth(230,10)=-(sqrt(5.0D0/3.0D0)/96.0D0)
MatrixSixth(230,11)=1.0D0/(96.0D0*sqrt(3.0D0))
MatrixSixth(230,12)=1.0D0/96.0D0
MatrixSixth(230,13)=0.0D0
MatrixSixth(230,14)=1.0D0/(96.0D0*sqrt(3.0D0))
MatrixSixth(230,15)=1.0D0/(24.0D0*sqrt(3.0D0))
MatrixSixth(230,16)=-(5.0D0/(48.0D0*sqrt(21.0D0)))
MatrixSixth(230,17)=(3.0D0*sqrt(3.0D0/5.0D0))/56.0D0
MatrixSixth(230,18)=-(sqrt(5.0D0)/96.0D0)
MatrixSixth(230,19)=0.0D0
MatrixSixth(230,20)=-(sqrt(5.0D0/3.0D0)/96.0D0)
MatrixSixth(230,21)=1.0D0/(96.0D0*sqrt(3.0D0))
MatrixSixth(230,22)=17.0D0/(64.0D0*sqrt(35.0D0))
MatrixSixth(230,23)=(3.0D0*sqrt(3.0D0/35.0D0))/32.0D0
MatrixSixth(230,24)=0.0D0
MatrixSixth(230,25)=3.0D0/(32.0D0*sqrt(35.0D0))
MatrixSixth(230,26)=-((3.0D0*sqrt(3.0D0/14.0D0))/40.0D0)
MatrixSixth(231,1)=sqrt(15.0D0)/64.0D0
MatrixSixth(231,2)=(5.0D0*sqrt(5.0D0))/64.0D0
MatrixSixth(231,3)=-(3.0D0/64.0D0)
MatrixSixth(231,4)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(231,5)=0.0D0
MatrixSixth(231,6)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(231,7)=5.0D0/64.0D0
MatrixSixth(231,8)=0.0D0
MatrixSixth(231,9)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(231,10)=-((5.0D0*sqrt(5.0D0))/192.0D0)
MatrixSixth(231,11)=-(1.0D0/192.0D0)
MatrixSixth(231,12)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(231,13)=0.0D0
MatrixSixth(231,14)=5.0D0/192.0D0
MatrixSixth(231,15)=-(1.0D0/192.0D0)
MatrixSixth(231,16)=1.0D0/(48.0D0*sqrt(7.0D0))
MatrixSixth(231,17)=9.0D0/(112.0D0*sqrt(5.0D0))
MatrixSixth(231,18)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(231,19)=0.0D0
MatrixSixth(231,20)=sqrt(5.0D0)/64.0D0
MatrixSixth(231,21)=1.0D0/64.0D0
MatrixSixth(231,22)=-((3.0D0*sqrt(3.0D0/35.0D0))/16.0D0)
MatrixSixth(231,23)=9.0D0/(64.0D0*sqrt(35.0D0))
MatrixSixth(231,24)=0.0D0
MatrixSixth(231,25)=-((9.0D0*sqrt(3.0D0/35.0D0))/64.0D0)
MatrixSixth(231,26)=-(27.0D0/(80.0D0*sqrt(14.0D0)))
MatrixSixth(232,1)=(3.0D0*sqrt(5.0D0))/64.0D0
MatrixSixth(232,2)=sqrt(15.0D0)/64.0D0
MatrixSixth(232,3)=(3.0D0*sqrt(3.0D0))/64.0D0
MatrixSixth(232,4)=sqrt(5.0D0)/64.0D0
MatrixSixth(232,5)=0.0D0
MatrixSixth(232,6)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(232,7)=5.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(232,8)=0.0D0
MatrixSixth(232,9)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(232,10)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(232,11)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(232,12)=1.0D0/64.0D0
MatrixSixth(232,13)=0.0D0
MatrixSixth(232,14)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(232,15)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(232,16)=-(1.0D0/(16.0D0*sqrt(21.0D0)))
MatrixSixth(232,17)=-((9.0D0*sqrt(3.0D0/5.0D0))/112.0D0)
MatrixSixth(232,18)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(232,19)=0.0D0
MatrixSixth(232,20)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(232,21)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(232,22)=-(3.0D0/(16.0D0*sqrt(35.0D0)))
MatrixSixth(232,23)=(9.0D0*sqrt(3.0D0/35.0D0))/64.0D0
MatrixSixth(232,24)=0.0D0
MatrixSixth(232,25)=9.0D0/(64.0D0*sqrt(35.0D0))
MatrixSixth(232,26)=-((9.0D0*sqrt(3.0D0/14.0D0))/80.0D0)
MatrixSixth(233,1)=sqrt(35.0D0/3.0D0)/128.0D0
MatrixSixth(233,2)=(5.0D0*sqrt(35.0D0))/384.0D0
MatrixSixth(233,3)=5.0D0/(128.0D0*sqrt(7.0D0))
MatrixSixth(233,4)=sqrt(35.0D0/3.0D0)/384.0D0
MatrixSixth(233,5)=0.0D0
MatrixSixth(233,6)=-(sqrt(35.0D0)/384.0D0)
MatrixSixth(233,7)=-(31.0D0/(384.0D0*sqrt(7.0D0)))
MatrixSixth(233,8)=(9.0D0*sqrt(3.0D0/5.0D0))/896.0D0
MatrixSixth(233,9)=-(sqrt(35.0D0/3.0D0)/384.0D0)
MatrixSixth(233,10)=-((5.0D0*sqrt(35.0D0))/1152.0D0)
MatrixSixth(233,11)=11.0D0/(1152.0D0*sqrt(7.0D0))
MatrixSixth(233,12)=sqrt(7.0D0/3.0D0)/384.0D0
MatrixSixth(233,13)=0.0D0
MatrixSixth(233,14)=(5.0D0*sqrt(7.0D0))/1152.0D0
MatrixSixth(233,15)=17.0D0/(1152.0D0*sqrt(7.0D0))
MatrixSixth(233,16)=-(1.0D0/144.0D0)
MatrixSixth(233,17)=-(3.0D0/(32.0D0*sqrt(35.0D0)))
MatrixSixth(233,18)=-(sqrt(35.0D0/3.0D0)/384.0D0)
MatrixSixth(233,19)=0.0D0
MatrixSixth(233,20)=sqrt(35.0D0)/384.0D0
MatrixSixth(233,21)=-(11.0D0/(384.0D0*sqrt(7.0D0)))
MatrixSixth(233,22)=(19.0D0*sqrt(3.0D0/5.0D0))/896.0D0
MatrixSixth(233,23)=3.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(233,24)=0.0D0
MatrixSixth(233,25)=-((3.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
MatrixSixth(233,26)=99.0D0/(1120.0D0*sqrt(2.0D0))
MatrixSixth(234,1)=sqrt(35.0D0)/128.0D0
MatrixSixth(234,2)=sqrt(35.0D0/3.0D0)/128.0D0
MatrixSixth(234,3)=-((5.0D0*sqrt(3.0D0/7.0D0))/128.0D0)
MatrixSixth(234,4)=sqrt(35.0D0)/384.0D0
MatrixSixth(234,5)=0.0D0
MatrixSixth(234,6)=sqrt(35.0D0/3.0D0)/384.0D0
MatrixSixth(234,7)=-(31.0D0/(384.0D0*sqrt(21.0D0)))
MatrixSixth(234,8)=9.0D0/(896.0D0*sqrt(5.0D0))
MatrixSixth(234,9)=-(sqrt(35.0D0)/384.0D0)
MatrixSixth(234,10)=-(sqrt(35.0D0/3.0D0)/384.0D0)
MatrixSixth(234,11)=-(11.0D0/(384.0D0*sqrt(21.0D0)))
MatrixSixth(234,12)=sqrt(7.0D0)/384.0D0
MatrixSixth(234,13)=0.0D0
MatrixSixth(234,14)=sqrt(7.0D0/3.0D0)/384.0D0
MatrixSixth(234,15)=-(17.0D0/(384.0D0*sqrt(21.0D0)))
MatrixSixth(234,16)=1.0D0/(48.0D0*sqrt(3.0D0))
MatrixSixth(234,17)=(3.0D0*sqrt(3.0D0/35.0D0))/32.0D0
MatrixSixth(234,18)=-(sqrt(35.0D0)/384.0D0)
MatrixSixth(234,19)=0.0D0
MatrixSixth(234,20)=-(sqrt(35.0D0/3.0D0)/384.0D0)
MatrixSixth(234,21)=-(11.0D0/(384.0D0*sqrt(21.0D0)))
MatrixSixth(234,22)=19.0D0/(896.0D0*sqrt(5.0D0))
MatrixSixth(234,23)=(3.0D0*sqrt(3.0D0/5.0D0))/128.0D0
MatrixSixth(234,24)=0.0D0
MatrixSixth(234,25)=3.0D0/(128.0D0*sqrt(5.0D0))
MatrixSixth(234,26)=(33.0D0*sqrt(3.0D0/2.0D0))/1120.0D0
MatrixSixth(235,1)=0.0D0
MatrixSixth(235,2)=0.0D0
MatrixSixth(235,3)=-(3.0D0/64.0D0)
MatrixSixth(235,4)=0.0D0
MatrixSixth(235,5)=0.0D0
MatrixSixth(235,6)=0.0D0
MatrixSixth(235,7)=5.0D0/64.0D0
MatrixSixth(235,8)=0.0D0
MatrixSixth(235,9)=0.0D0
MatrixSixth(235,10)=0.0D0
MatrixSixth(235,11)=-(1.0D0/192.0D0)
MatrixSixth(235,12)=0.0D0
MatrixSixth(235,13)=0.0D0
MatrixSixth(235,14)=0.0D0
MatrixSixth(235,15)=-(1.0D0/192.0D0)
MatrixSixth(235,16)=1.0D0/(48.0D0*sqrt(7.0D0))
MatrixSixth(235,17)=9.0D0/(112.0D0*sqrt(5.0D0))
MatrixSixth(235,18)=0.0D0
MatrixSixth(235,19)=0.0D0
MatrixSixth(235,20)=0.0D0
MatrixSixth(235,21)=1.0D0/64.0D0
MatrixSixth(235,22)=-((3.0D0*sqrt(3.0D0/35.0D0))/16.0D0)
MatrixSixth(235,23)=0.0D0
MatrixSixth(235,24)=0.0D0
MatrixSixth(235,25)=0.0D0
MatrixSixth(235,26)=-(27.0D0/(80.0D0*sqrt(14.0D0)))
MatrixSixth(236,1)=0.0D0
MatrixSixth(236,2)=0.0D0
MatrixSixth(236,3)=(3.0D0*sqrt(3.0D0))/64.0D0
MatrixSixth(236,4)=0.0D0
MatrixSixth(236,5)=0.0D0
MatrixSixth(236,6)=0.0D0
MatrixSixth(236,7)=5.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(236,8)=0.0D0
MatrixSixth(236,9)=0.0D0
MatrixSixth(236,10)=0.0D0
MatrixSixth(236,11)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(236,12)=0.0D0
MatrixSixth(236,13)=0.0D0
MatrixSixth(236,14)=0.0D0
MatrixSixth(236,15)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(236,16)=-(1.0D0/(16.0D0*sqrt(21.0D0)))
MatrixSixth(236,17)=-((9.0D0*sqrt(3.0D0/5.0D0))/112.0D0)
MatrixSixth(236,18)=0.0D0
MatrixSixth(236,19)=0.0D0
MatrixSixth(236,20)=0.0D0
MatrixSixth(236,21)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(236,22)=-(3.0D0/(16.0D0*sqrt(35.0D0)))
MatrixSixth(236,23)=0.0D0
MatrixSixth(236,24)=0.0D0
MatrixSixth(236,25)=0.0D0
MatrixSixth(236,26)=-((9.0D0*sqrt(3.0D0/14.0D0))/80.0D0)
MatrixSixth(237,1)=(3.0D0*sqrt(5.0D0))/64.0D0
MatrixSixth(237,2)=sqrt(15.0D0)/64.0D0
MatrixSixth(237,3)=0.0D0
MatrixSixth(237,4)=-((5.0D0*sqrt(5.0D0))/192.0D0)
MatrixSixth(237,5)=0.0D0
MatrixSixth(237,6)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(237,7)=0.0D0
MatrixSixth(237,8)=0.0D0
MatrixSixth(237,9)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(237,10)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(237,11)=0.0D0
MatrixSixth(237,12)=1.0D0/64.0D0
MatrixSixth(237,13)=0.0D0
MatrixSixth(237,14)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(237,15)=0.0D0
MatrixSixth(237,16)=0.0D0
MatrixSixth(237,17)=0.0D0
MatrixSixth(237,18)=(5.0D0*sqrt(5.0D0))/192.0D0
MatrixSixth(237,19)=0.0D0
MatrixSixth(237,20)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(237,21)=0.0D0
MatrixSixth(237,22)=0.0D0
MatrixSixth(237,23)=-((3.0D0*sqrt(15.0D0/7.0D0))/64.0D0)
MatrixSixth(237,24)=0.0D0
MatrixSixth(237,25)=9.0D0/(64.0D0*sqrt(35.0D0))
MatrixSixth(237,26)=0.0D0
MatrixSixth(238,1)=-(sqrt(15.0D0)/64.0D0)
MatrixSixth(238,2)=(3.0D0*sqrt(5.0D0))/64.0D0
MatrixSixth(238,3)=0.0D0
MatrixSixth(238,4)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(238,5)=0.0D0
MatrixSixth(238,6)=sqrt(5.0D0)/64.0D0
MatrixSixth(238,7)=0.0D0
MatrixSixth(238,8)=0.0D0
MatrixSixth(238,9)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(238,10)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(238,11)=0.0D0
MatrixSixth(238,12)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(238,13)=0.0D0
MatrixSixth(238,14)=1.0D0/64.0D0
MatrixSixth(238,15)=0.0D0
MatrixSixth(238,16)=0.0D0
MatrixSixth(238,17)=0.0D0
MatrixSixth(238,18)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(238,19)=0.0D0
MatrixSixth(238,20)=-(sqrt(5.0D0)/64.0D0)
MatrixSixth(238,21)=0.0D0
MatrixSixth(238,22)=0.0D0
MatrixSixth(238,23)=-(9.0D0/(64.0D0*sqrt(35.0D0)))
MatrixSixth(238,24)=0.0D0
MatrixSixth(238,25)=(9.0D0*sqrt(3.0D0/35.0D0))/64.0D0
MatrixSixth(238,26)=0.0D0
MatrixSixth(239,1)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(239,2)=-(5.0D0/64.0D0)
MatrixSixth(239,3)=-(3.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(239,4)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(239,5)=0.0D0
MatrixSixth(239,6)=1.0D0/64.0D0
MatrixSixth(239,7)=1.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(239,8)=(27.0D0*sqrt(3.0D0/7.0D0))/640.0D0
MatrixSixth(239,9)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(239,10)=5.0D0/192.0D0
MatrixSixth(239,11)=1.0D0/(96.0D0*sqrt(5.0D0))
MatrixSixth(239,12)=-(1.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(239,13)=0.0D0
MatrixSixth(239,14)=-(sqrt(5.0D0)/192.0D0)
MatrixSixth(239,15)=sqrt(5.0D0)/192.0D0
MatrixSixth(239,16)=-(sqrt(7.0D0/5.0D0)/96.0D0)
MatrixSixth(239,17)=0.0D0
MatrixSixth(239,18)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(239,19)=0.0D0
MatrixSixth(239,20)=-(1.0D0/64.0D0)
MatrixSixth(239,21)=-(1.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(239,22)=-((27.0D0*sqrt(3.0D0/7.0D0))/640.0D0)
MatrixSixth(239,23)=-(9.0D0/(320.0D0*sqrt(7.0D0)))
MatrixSixth(239,24)=0.0D0
MatrixSixth(239,25)=(9.0D0*sqrt(3.0D0/7.0D0))/320.0D0
MatrixSixth(239,26)=27.0D0/(40.0D0*sqrt(70.0D0))
MatrixSixth(240,1)=-(3.0D0/64.0D0)
MatrixSixth(240,2)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(240,3)=(3.0D0*sqrt(3.0D0/5.0D0))/64.0D0
MatrixSixth(240,4)=-(1.0D0/64.0D0)
MatrixSixth(240,5)=0.0D0
MatrixSixth(240,6)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
MatrixSixth(240,7)=1.0D0/(32.0D0*sqrt(15.0D0))
MatrixSixth(240,8)=27.0D0/(640.0D0*sqrt(7.0D0))
MatrixSixth(240,9)=1.0D0/64.0D0
MatrixSixth(240,10)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(240,11)=-(1.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(240,12)=-(1.0D0/(64.0D0*sqrt(5.0D0)))
MatrixSixth(240,13)=0.0D0
MatrixSixth(240,14)=-(1.0D0/(64.0D0*sqrt(15.0D0)))
MatrixSixth(240,15)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(240,16)=sqrt(7.0D0/15.0D0)/32.0D0
MatrixSixth(240,17)=0.0D0
MatrixSixth(240,18)=1.0D0/64.0D0
MatrixSixth(240,19)=0.0D0
MatrixSixth(240,20)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(240,21)=-(1.0D0/(32.0D0*sqrt(15.0D0)))
MatrixSixth(240,22)=-(27.0D0/(640.0D0*sqrt(7.0D0)))
MatrixSixth(240,23)=-((9.0D0*sqrt(3.0D0/7.0D0))/320.0D0)
MatrixSixth(240,24)=0.0D0
MatrixSixth(240,25)=-(9.0D0/(320.0D0*sqrt(7.0D0)))
MatrixSixth(240,26)=(9.0D0*sqrt(3.0D0/70.0D0))/40.0D0
MatrixSixth(241,1)=sqrt(5.0D0)/64.0D0
MatrixSixth(241,2)=(5.0D0*sqrt(5.0D0/3.0D0))/64.0D0
MatrixSixth(241,3)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(241,4)=sqrt(5.0D0)/192.0D0
MatrixSixth(241,5)=0.0D0
MatrixSixth(241,6)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(241,7)=1.0D0/(32.0D0*sqrt(3.0D0))
MatrixSixth(241,8)=27.0D0/(128.0D0*sqrt(35.0D0))
MatrixSixth(241,9)=-(sqrt(5.0D0)/192.0D0)
MatrixSixth(241,10)=-((5.0D0*sqrt(5.0D0/3.0D0))/192.0D0)
MatrixSixth(241,11)=1.0D0/(96.0D0*sqrt(3.0D0))
MatrixSixth(241,12)=1.0D0/192.0D0
MatrixSixth(241,13)=0.0D0
MatrixSixth(241,14)=5.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(241,15)=5.0D0/(192.0D0*sqrt(3.0D0))
MatrixSixth(241,16)=-(sqrt(7.0D0/3.0D0)/96.0D0)
MatrixSixth(241,17)=0.0D0
MatrixSixth(241,18)=-(sqrt(5.0D0)/192.0D0)
MatrixSixth(241,19)=0.0D0
MatrixSixth(241,20)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(241,21)=-(1.0D0/(32.0D0*sqrt(3.0D0)))
MatrixSixth(241,22)=-(27.0D0/(128.0D0*sqrt(35.0D0)))
MatrixSixth(241,23)=(3.0D0*sqrt(3.0D0/35.0D0))/64.0D0
MatrixSixth(241,24)=0.0D0
MatrixSixth(241,25)=-(9.0D0/(64.0D0*sqrt(35.0D0)))
MatrixSixth(241,26)=(9.0D0*sqrt(3.0D0/14.0D0))/40.0D0
MatrixSixth(242,1)=sqrt(15.0D0)/64.0D0
MatrixSixth(242,2)=sqrt(5.0D0)/64.0D0
MatrixSixth(242,3)=3.0D0/64.0D0
MatrixSixth(242,4)=sqrt(5.0D0/3.0D0)/64.0D0
MatrixSixth(242,5)=0.0D0
MatrixSixth(242,6)=sqrt(5.0D0)/192.0D0
MatrixSixth(242,7)=1.0D0/96.0D0
MatrixSixth(242,8)=(9.0D0*sqrt(3.0D0/35.0D0))/128.0D0
MatrixSixth(242,9)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(242,10)=-(sqrt(5.0D0)/192.0D0)
MatrixSixth(242,11)=-(1.0D0/96.0D0)
MatrixSixth(242,12)=1.0D0/(64.0D0*sqrt(3.0D0))
MatrixSixth(242,13)=0.0D0
MatrixSixth(242,14)=1.0D0/192.0D0
MatrixSixth(242,15)=-(5.0D0/192.0D0)
MatrixSixth(242,16)=sqrt(7.0D0)/96.0D0
MatrixSixth(242,17)=0.0D0
MatrixSixth(242,18)=-(sqrt(5.0D0/3.0D0)/64.0D0)
MatrixSixth(242,19)=0.0D0
MatrixSixth(242,20)=-(sqrt(5.0D0)/192.0D0)
MatrixSixth(242,21)=-(1.0D0/96.0D0)
MatrixSixth(242,22)=-((9.0D0*sqrt(3.0D0/35.0D0))/128.0D0)
MatrixSixth(242,23)=9.0D0/(64.0D0*sqrt(35.0D0))
MatrixSixth(242,24)=0.0D0
MatrixSixth(242,25)=(3.0D0*sqrt(3.0D0/35.0D0))/64.0D0
MatrixSixth(242,26)=9.0D0/(40.0D0*sqrt(14.0D0))
MatrixSixth(243,1)=-(sqrt(7.0D0)/64.0D0)
MatrixSixth(243,2)=-((5.0D0*sqrt(7.0D0/3.0D0))/64.0D0)
MatrixSixth(243,3)=-(sqrt(3.0D0/35.0D0)/32.0D0)
MatrixSixth(243,4)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(243,5)=0.0D0
MatrixSixth(243,6)=sqrt(7.0D0/3.0D0)/64.0D0
MatrixSixth(243,7)=1.0D0/(16.0D0*sqrt(105.0D0))
MatrixSixth(243,8)=27.0D0/2240.0D0
MatrixSixth(243,9)=sqrt(7.0D0)/192.0D0
MatrixSixth(243,10)=(5.0D0*sqrt(7.0D0/3.0D0))/192.0D0
MatrixSixth(243,11)=1.0D0/(48.0D0*sqrt(105.0D0))
MatrixSixth(243,12)=-(sqrt(7.0D0/5.0D0)/192.0D0)
MatrixSixth(243,13)=0.0D0
MatrixSixth(243,14)=-(sqrt(35.0D0/3.0D0)/192.0D0)
MatrixSixth(243,15)=sqrt(5.0D0/21.0D0)/96.0D0
MatrixSixth(243,16)=-(1.0D0/(48.0D0*sqrt(15.0D0)))
MatrixSixth(243,17)=0.0D0
MatrixSixth(243,18)=sqrt(7.0D0)/192.0D0
MatrixSixth(243,19)=0.0D0
MatrixSixth(243,20)=-(sqrt(7.0D0/3.0D0)/64.0D0)
MatrixSixth(243,21)=-(1.0D0/(16.0D0*sqrt(105.0D0)))
MatrixSixth(243,22)=-(27.0D0/2240.0D0)
MatrixSixth(243,23)=-((3.0D0*sqrt(3.0D0))/320.0D0)
MatrixSixth(243,24)=0.0D0
MatrixSixth(243,25)=9.0D0/320.0D0
MatrixSixth(243,26)=(9.0D0*sqrt(3.0D0/10.0D0))/140.0D0
MatrixSixth(244,1)=-(sqrt(21.0D0)/64.0D0)
MatrixSixth(244,2)=-(sqrt(7.0D0)/64.0D0)
MatrixSixth(244,3)=3.0D0/(32.0D0*sqrt(35.0D0))
MatrixSixth(244,4)=-(sqrt(7.0D0/3.0D0)/64.0D0)
MatrixSixth(244,5)=0.0D0
MatrixSixth(244,6)=-(sqrt(7.0D0)/192.0D0)
MatrixSixth(244,7)=1.0D0/(48.0D0*sqrt(35.0D0))
MatrixSixth(244,8)=(9.0D0*sqrt(3.0D0))/2240.0D0
MatrixSixth(244,9)=sqrt(7.0D0/3.0D0)/64.0D0
MatrixSixth(244,10)=sqrt(7.0D0)/192.0D0
MatrixSixth(244,11)=-(1.0D0/(48.0D0*sqrt(35.0D0)))
MatrixSixth(244,12)=-(sqrt(7.0D0/15.0D0)/64.0D0)
MatrixSixth(244,13)=0.0D0
MatrixSixth(244,14)=-(sqrt(7.0D0/5.0D0)/192.0D0)
MatrixSixth(244,15)=-(sqrt(5.0D0/7.0D0)/96.0D0)
MatrixSixth(244,16)=1.0D0/(48.0D0*sqrt(5.0D0))
MatrixSixth(244,17)=0.0D0
MatrixSixth(244,18)=sqrt(7.0D0/3.0D0)/64.0D0
MatrixSixth(244,19)=0.0D0
MatrixSixth(244,20)=sqrt(7.0D0)/192.0D0
MatrixSixth(244,21)=-(1.0D0/(48.0D0*sqrt(35.0D0)))
MatrixSixth(244,22)=-((9.0D0*sqrt(3.0D0))/2240.0D0)
MatrixSixth(244,23)=-(9.0D0/320.0D0)
MatrixSixth(244,24)=0.0D0
MatrixSixth(244,25)=-((3.0D0*sqrt(3.0D0))/320.0D0)
MatrixSixth(244,26)=9.0D0/(140.0D0*sqrt(10.0D0))
MatrixSixth(245,1)=0.0D0
MatrixSixth(245,2)=0.0D0
MatrixSixth(245,3)=1.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(245,4)=0.0D0
MatrixSixth(245,5)=0.0D0
MatrixSixth(245,6)=0.0D0
MatrixSixth(245,7)=-(3.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(245,8)=(3.0D0*sqrt(3.0D0/7.0D0))/80.0D0
MatrixSixth(245,9)=0.0D0
MatrixSixth(245,10)=0.0D0
MatrixSixth(245,11)=-(1.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(245,12)=0.0D0
MatrixSixth(245,13)=0.0D0
MatrixSixth(245,14)=0.0D0
MatrixSixth(245,15)=1.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(245,16)=0.0D0
MatrixSixth(245,17)=1.0D0/160.0D0
MatrixSixth(245,18)=0.0D0
MatrixSixth(245,19)=0.0D0
MatrixSixth(245,20)=0.0D0
MatrixSixth(245,21)=3.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(245,22)=-((3.0D0*sqrt(3.0D0/7.0D0))/80.0D0)
MatrixSixth(245,23)=0.0D0
MatrixSixth(245,24)=0.0D0
MatrixSixth(245,25)=0.0D0
MatrixSixth(245,26)=-(9.0D0/(160.0D0*sqrt(70.0D0)))
MatrixSixth(246,1)=0.0D0
MatrixSixth(246,2)=0.0D0
MatrixSixth(246,3)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(246,4)=0.0D0
MatrixSixth(246,5)=0.0D0
MatrixSixth(246,6)=0.0D0
MatrixSixth(246,7)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(246,8)=3.0D0/(80.0D0*sqrt(7.0D0))
MatrixSixth(246,9)=0.0D0
MatrixSixth(246,10)=0.0D0
MatrixSixth(246,11)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(246,12)=0.0D0
MatrixSixth(246,13)=0.0D0
MatrixSixth(246,14)=0.0D0
MatrixSixth(246,15)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(246,16)=0.0D0
MatrixSixth(246,17)=-(sqrt(3.0D0)/160.0D0)
MatrixSixth(246,18)=0.0D0
MatrixSixth(246,19)=0.0D0
MatrixSixth(246,20)=0.0D0
MatrixSixth(246,21)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(246,22)=-(3.0D0/(80.0D0*sqrt(7.0D0)))
MatrixSixth(246,23)=0.0D0
MatrixSixth(246,24)=0.0D0
MatrixSixth(246,25)=0.0D0
MatrixSixth(246,26)=-((3.0D0*sqrt(3.0D0/70.0D0))/160.0D0)
MatrixSixth(247,1)=0.0D0
MatrixSixth(247,2)=0.0D0
MatrixSixth(247,3)=-(1.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(247,4)=0.0D0
MatrixSixth(247,5)=0.0D0
MatrixSixth(247,6)=0.0D0
MatrixSixth(247,7)=3.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(247,8)=-((3.0D0*sqrt(3.0D0/7.0D0))/80.0D0)
MatrixSixth(247,9)=0.0D0
MatrixSixth(247,10)=0.0D0
MatrixSixth(247,11)=1.0D0/(32.0D0*sqrt(5.0D0))
MatrixSixth(247,12)=0.0D0
MatrixSixth(247,13)=0.0D0
MatrixSixth(247,14)=0.0D0
MatrixSixth(247,15)=-(1.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(247,16)=0.0D0
MatrixSixth(247,17)=-(1.0D0/160.0D0)
MatrixSixth(247,18)=0.0D0
MatrixSixth(247,19)=0.0D0
MatrixSixth(247,20)=0.0D0
MatrixSixth(247,21)=-(3.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(247,22)=(3.0D0*sqrt(3.0D0/7.0D0))/80.0D0
MatrixSixth(247,23)=0.0D0
MatrixSixth(247,24)=0.0D0
MatrixSixth(247,25)=0.0D0
MatrixSixth(247,26)=9.0D0/(160.0D0*sqrt(70.0D0))
MatrixSixth(248,1)=0.0D0
MatrixSixth(248,2)=0.0D0
MatrixSixth(248,3)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(248,4)=0.0D0
MatrixSixth(248,5)=0.0D0
MatrixSixth(248,6)=0.0D0
MatrixSixth(248,7)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(248,8)=-(3.0D0/(80.0D0*sqrt(7.0D0)))
MatrixSixth(248,9)=0.0D0
MatrixSixth(248,10)=0.0D0
MatrixSixth(248,11)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(248,12)=0.0D0
MatrixSixth(248,13)=0.0D0
MatrixSixth(248,14)=0.0D0
MatrixSixth(248,15)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(248,16)=0.0D0
MatrixSixth(248,17)=sqrt(3.0D0)/160.0D0
MatrixSixth(248,18)=0.0D0
MatrixSixth(248,19)=0.0D0
MatrixSixth(248,20)=0.0D0
MatrixSixth(248,21)=-(sqrt(3.0D0/5.0D0)/32.0D0)
MatrixSixth(248,22)=3.0D0/(80.0D0*sqrt(7.0D0))
MatrixSixth(248,23)=0.0D0
MatrixSixth(248,24)=0.0D0
MatrixSixth(248,25)=0.0D0
MatrixSixth(248,26)=(3.0D0*sqrt(3.0D0/70.0D0))/160.0D0
MatrixSixth(249,1)=0.0D0
MatrixSixth(249,2)=0.0D0
MatrixSixth(249,3)=0.0D0
MatrixSixth(249,4)=0.0D0
MatrixSixth(249,5)=-(3.0D0/64.0D0)
MatrixSixth(249,6)=0.0D0
MatrixSixth(249,7)=0.0D0
MatrixSixth(249,8)=0.0D0
MatrixSixth(249,9)=0.0D0
MatrixSixth(249,10)=0.0D0
MatrixSixth(249,11)=0.0D0
MatrixSixth(249,12)=0.0D0
MatrixSixth(249,13)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(249,14)=0.0D0
MatrixSixth(249,15)=0.0D0
MatrixSixth(249,16)=0.0D0
MatrixSixth(249,17)=0.0D0
MatrixSixth(249,18)=0.0D0
MatrixSixth(249,19)=-(3.0D0/64.0D0)
MatrixSixth(249,20)=0.0D0
MatrixSixth(249,21)=0.0D0
MatrixSixth(249,22)=0.0D0
MatrixSixth(249,23)=0.0D0
MatrixSixth(249,24)=-(27.0D0/(80.0D0*sqrt(14.0D0)))
MatrixSixth(249,25)=0.0D0
MatrixSixth(249,26)=0.0D0
MatrixSixth(250,1)=0.0D0
MatrixSixth(250,2)=0.0D0
MatrixSixth(250,3)=0.0D0
MatrixSixth(250,4)=0.0D0
MatrixSixth(250,5)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(250,6)=0.0D0
MatrixSixth(250,7)=0.0D0
MatrixSixth(250,8)=0.0D0
MatrixSixth(250,9)=0.0D0
MatrixSixth(250,10)=0.0D0
MatrixSixth(250,11)=0.0D0
MatrixSixth(250,12)=0.0D0
MatrixSixth(250,13)=-(3.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(250,14)=0.0D0
MatrixSixth(250,15)=0.0D0
MatrixSixth(250,16)=0.0D0
MatrixSixth(250,17)=0.0D0
MatrixSixth(250,18)=0.0D0
MatrixSixth(250,19)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(250,20)=0.0D0
MatrixSixth(250,21)=0.0D0
MatrixSixth(250,22)=0.0D0
MatrixSixth(250,23)=0.0D0
MatrixSixth(250,24)=-((9.0D0*sqrt(3.0D0/14.0D0))/80.0D0)
MatrixSixth(250,25)=0.0D0
MatrixSixth(250,26)=0.0D0
MatrixSixth(251,1)=0.0D0
MatrixSixth(251,2)=0.0D0
MatrixSixth(251,3)=0.0D0
MatrixSixth(251,4)=0.0D0
MatrixSixth(251,5)=-(3.0D0/64.0D0)
MatrixSixth(251,6)=0.0D0
MatrixSixth(251,7)=0.0D0
MatrixSixth(251,8)=0.0D0
MatrixSixth(251,9)=0.0D0
MatrixSixth(251,10)=0.0D0
MatrixSixth(251,11)=0.0D0
MatrixSixth(251,12)=0.0D0
MatrixSixth(251,13)=sqrt(3.0D0/5.0D0)/32.0D0
MatrixSixth(251,14)=0.0D0
MatrixSixth(251,15)=0.0D0
MatrixSixth(251,16)=0.0D0
MatrixSixth(251,17)=0.0D0
MatrixSixth(251,18)=0.0D0
MatrixSixth(251,19)=-(3.0D0/64.0D0)
MatrixSixth(251,20)=0.0D0
MatrixSixth(251,21)=0.0D0
MatrixSixth(251,22)=0.0D0
MatrixSixth(251,23)=0.0D0
MatrixSixth(251,24)=-(27.0D0/(80.0D0*sqrt(14.0D0)))
MatrixSixth(251,25)=0.0D0
MatrixSixth(251,26)=0.0D0
MatrixSixth(252,1)=0.0D0
MatrixSixth(252,2)=0.0D0
MatrixSixth(252,3)=0.0D0
MatrixSixth(252,4)=0.0D0
MatrixSixth(252,5)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(252,6)=0.0D0
MatrixSixth(252,7)=0.0D0
MatrixSixth(252,8)=0.0D0
MatrixSixth(252,9)=0.0D0
MatrixSixth(252,10)=0.0D0
MatrixSixth(252,11)=0.0D0
MatrixSixth(252,12)=0.0D0
MatrixSixth(252,13)=-(3.0D0/(32.0D0*sqrt(5.0D0)))
MatrixSixth(252,14)=0.0D0
MatrixSixth(252,15)=0.0D0
MatrixSixth(252,16)=0.0D0
MatrixSixth(252,17)=0.0D0
MatrixSixth(252,18)=0.0D0
MatrixSixth(252,19)=-(sqrt(3.0D0)/64.0D0)
MatrixSixth(252,20)=0.0D0
MatrixSixth(252,21)=0.0D0
MatrixSixth(252,22)=0.0D0
MatrixSixth(252,23)=0.0D0
MatrixSixth(252,24)=-((9.0D0*sqrt(3.0D0/14.0D0))/80.0D0)
MatrixSixth(252,25)=0.0D0
MatrixSixth(252,26)=0.0D0
MatrixSixth(253,1)=-(3.0D0/512.0D0)
MatrixSixth(253,2)=-(sqrt(3.0D0)/512.0D0)
MatrixSixth(253,3)=0.0D0
MatrixSixth(253,4)=5.0D0/512.0D0
MatrixSixth(253,5)=0.0D0
MatrixSixth(253,6)=-(sqrt(3.0D0)/512.0D0)
MatrixSixth(253,7)=0.0D0
MatrixSixth(253,8)=0.0D0
MatrixSixth(253,9)=-(3.0D0/512.0D0)
MatrixSixth(253,10)=-(sqrt(3.0D0)/512.0D0)
MatrixSixth(253,11)=0.0D0
MatrixSixth(253,12)=-(3.0D0/(256.0D0*sqrt(5.0D0)))
MatrixSixth(253,13)=0.0D0
MatrixSixth(253,14)=-(sqrt(3.0D0/5.0D0)/256.0D0)
MatrixSixth(253,15)=0.0D0
MatrixSixth(253,16)=0.0D0
MatrixSixth(253,17)=0.0D0
MatrixSixth(253,18)=5.0D0/512.0D0
MatrixSixth(253,19)=0.0D0
MatrixSixth(253,20)=-(sqrt(3.0D0)/512.0D0)
MatrixSixth(253,21)=0.0D0
MatrixSixth(253,22)=0.0D0
MatrixSixth(253,23)=(3.0D0*sqrt(3.0D0/7.0D0))/256.0D0
MatrixSixth(253,24)=0.0D0
MatrixSixth(253,25)=-(9.0D0/(1280.0D0*sqrt(7.0D0)))
MatrixSixth(253,26)=0.0D0
MatrixSixth(254,1)=sqrt(3.0D0)/512.0D0
MatrixSixth(254,2)=-(3.0D0/512.0D0)
MatrixSixth(254,3)=0.0D0
MatrixSixth(254,4)=sqrt(3.0D0)/512.0D0
MatrixSixth(254,5)=0.0D0
MatrixSixth(254,6)=-(3.0D0/512.0D0)
MatrixSixth(254,7)=0.0D0
MatrixSixth(254,8)=0.0D0
MatrixSixth(254,9)=sqrt(3.0D0)/512.0D0
MatrixSixth(254,10)=-(3.0D0/512.0D0)
MatrixSixth(254,11)=0.0D0
MatrixSixth(254,12)=sqrt(3.0D0/5.0D0)/256.0D0
MatrixSixth(254,13)=0.0D0
MatrixSixth(254,14)=-(3.0D0/(256.0D0*sqrt(5.0D0)))
MatrixSixth(254,15)=0.0D0
MatrixSixth(254,16)=0.0D0
MatrixSixth(254,17)=0.0D0
MatrixSixth(254,18)=sqrt(3.0D0)/512.0D0
MatrixSixth(254,19)=0.0D0
MatrixSixth(254,20)=-(3.0D0/512.0D0)
MatrixSixth(254,21)=0.0D0
MatrixSixth(254,22)=0.0D0
MatrixSixth(254,23)=9.0D0/(1280.0D0*sqrt(7.0D0))
MatrixSixth(254,24)=0.0D0
MatrixSixth(254,25)=-((9.0D0*sqrt(3.0D0/7.0D0))/1280.0D0)
MatrixSixth(254,26)=0.0D0
MatrixSixth(255,1)=sqrt(3.0D0)/512.0D0
MatrixSixth(255,2)=5.0D0/512.0D0
MatrixSixth(255,3)=0.0D0
MatrixSixth(255,4)=sqrt(3.0D0)/512.0D0
MatrixSixth(255,5)=0.0D0
MatrixSixth(255,6)=-(3.0D0/512.0D0)
MatrixSixth(255,7)=0.0D0
MatrixSixth(255,8)=0.0D0
MatrixSixth(255,9)=sqrt(3.0D0)/512.0D0
MatrixSixth(255,10)=5.0D0/512.0D0
MatrixSixth(255,11)=0.0D0
MatrixSixth(255,12)=sqrt(3.0D0/5.0D0)/256.0D0
MatrixSixth(255,13)=0.0D0
MatrixSixth(255,14)=sqrt(5.0D0)/256.0D0
MatrixSixth(255,15)=0.0D0
MatrixSixth(255,16)=0.0D0
MatrixSixth(255,17)=0.0D0
MatrixSixth(255,18)=sqrt(3.0D0)/512.0D0
MatrixSixth(255,19)=0.0D0
MatrixSixth(255,20)=-(3.0D0/512.0D0)
MatrixSixth(255,21)=0.0D0
MatrixSixth(255,22)=0.0D0
MatrixSixth(255,23)=9.0D0/(1280.0D0*sqrt(7.0D0))
MatrixSixth(255,24)=0.0D0
MatrixSixth(255,25)=-((9.0D0*sqrt(3.0D0/7.0D0))/1280.0D0)
MatrixSixth(255,26)=0.0D0
MatrixSixth(256,1)=3.0D0/512.0D0
MatrixSixth(256,2)=sqrt(3.0D0)/512.0D0
MatrixSixth(256,3)=0.0D0
MatrixSixth(256,4)=3.0D0/512.0D0
MatrixSixth(256,5)=0.0D0
MatrixSixth(256,6)=sqrt(3.0D0)/512.0D0
MatrixSixth(256,7)=0.0D0
MatrixSixth(256,8)=0.0D0
MatrixSixth(256,9)=3.0D0/512.0D0
MatrixSixth(256,10)=sqrt(3.0D0)/512.0D0
MatrixSixth(256,11)=0.0D0
MatrixSixth(256,12)=3.0D0/(256.0D0*sqrt(5.0D0))
MatrixSixth(256,13)=0.0D0
MatrixSixth(256,14)=sqrt(3.0D0/5.0D0)/256.0D0
MatrixSixth(256,15)=0.0D0
MatrixSixth(256,16)=0.0D0
MatrixSixth(256,17)=0.0D0
MatrixSixth(256,18)=3.0D0/512.0D0
MatrixSixth(256,19)=0.0D0
MatrixSixth(256,20)=sqrt(3.0D0)/512.0D0
MatrixSixth(256,21)=0.0D0
MatrixSixth(256,22)=0.0D0
MatrixSixth(256,23)=(9.0D0*sqrt(3.0D0/7.0D0))/1280.0D0
MatrixSixth(256,24)=0.0D0
MatrixSixth(256,25)=9.0D0/(1280.0D0*sqrt(7.0D0))
MatrixSixth(256,26)=0.0D0
MatrixSixth(257,1)=0.0D0
MatrixSixth(257,2)=0.0D0
MatrixSixth(257,3)=1.0D0/256.0D0
MatrixSixth(257,4)=0.0D0
MatrixSixth(257,5)=0.0D0
MatrixSixth(257,6)=0.0D0
MatrixSixth(257,7)=-(3.0D0/256.0D0)
MatrixSixth(257,8)=-((9.0D0*sqrt(3.0D0/35.0D0))/256.0D0)
MatrixSixth(257,9)=0.0D0
MatrixSixth(257,10)=0.0D0
MatrixSixth(257,11)=1.0D0/256.0D0
MatrixSixth(257,12)=0.0D0
MatrixSixth(257,13)=0.0D0
MatrixSixth(257,14)=0.0D0
MatrixSixth(257,15)=1.0D0/256.0D0
MatrixSixth(257,16)=1.0D0/(128.0D0*sqrt(7.0D0))
MatrixSixth(257,17)=3.0D0/(448.0D0*sqrt(5.0D0))
MatrixSixth(257,18)=0.0D0
MatrixSixth(257,19)=0.0D0
MatrixSixth(257,20)=0.0D0
MatrixSixth(257,21)=-(3.0D0/256.0D0)
MatrixSixth(257,22)=-((9.0D0*sqrt(3.0D0/35.0D0))/256.0D0)
MatrixSixth(257,23)=0.0D0
MatrixSixth(257,24)=0.0D0
MatrixSixth(257,25)=0.0D0
MatrixSixth(257,26)=-(9.0D0/(320.0D0*sqrt(14.0D0)))
MatrixSixth(258,1)=0.0D0
MatrixSixth(258,2)=0.0D0
MatrixSixth(258,3)=-(sqrt(3.0D0)/256.0D0)
MatrixSixth(258,4)=0.0D0
MatrixSixth(258,5)=0.0D0
MatrixSixth(258,6)=0.0D0
MatrixSixth(258,7)=-(sqrt(3.0D0)/256.0D0)
MatrixSixth(258,8)=-(9.0D0/(256.0D0*sqrt(35.0D0)))
MatrixSixth(258,9)=0.0D0
MatrixSixth(258,10)=0.0D0
MatrixSixth(258,11)=-(sqrt(3.0D0)/256.0D0)
MatrixSixth(258,12)=0.0D0
MatrixSixth(258,13)=0.0D0
MatrixSixth(258,14)=0.0D0
MatrixSixth(258,15)=-(sqrt(3.0D0)/256.0D0)
MatrixSixth(258,16)=-(sqrt(3.0D0/7.0D0)/128.0D0)
MatrixSixth(258,17)=-((3.0D0*sqrt(3.0D0/5.0D0))/448.0D0)
MatrixSixth(258,18)=0.0D0
MatrixSixth(258,19)=0.0D0
MatrixSixth(258,20)=0.0D0
MatrixSixth(258,21)=-(sqrt(3.0D0)/256.0D0)
MatrixSixth(258,22)=-(9.0D0/(256.0D0*sqrt(35.0D0)))
MatrixSixth(258,23)=0.0D0
MatrixSixth(258,24)=0.0D0
MatrixSixth(258,25)=0.0D0
MatrixSixth(258,26)=-((3.0D0*sqrt(3.0D0/14.0D0))/320.0D0)

End Subroutine


==> anc/Suppl_F_Section_IIIA.txt <==

Subroutine DefineFourthInvT0(MatrixFourthInvT0)

Implicit none

Double precision:: MatrixFourthInvT0(15,15)



MatrixFourthInvT0(1,1)=7.0D0/(2.0D0*sqrt(15.0D0))
MatrixFourthInvT0(1,2)=10.0D0/3.0D0
MatrixFourthInvT0(1,3)=(4.0D0*sqrt(5.0D0))/3.0D0
MatrixFourthInvT0(1,4)=4.0D0/(3.0D0*sqrt(15.0D0))
MatrixFourthInvT0(1,5)=8.0D0/sqrt(105.0D0)
MatrixFourthInvT0(1,6)=-(4.0D0/(3.0D0*sqrt(7.0D0)))
MatrixFourthInvT0(1,7)=20.0D0/3.0D0
MatrixFourthInvT0(1,8)=4.0D0/sqrt(3.0D0)
MatrixFourthInvT0(1,9)=0.0D0
MatrixFourthInvT0(1,10)=sqrt(5.0D0)
MatrixFourthInvT0(1,11)=3.0D0/sqrt(5.0D0)
MatrixFourthInvT0(1,12)=-(2.0D0/sqrt(3.0D0))
MatrixFourthInvT0(1,13)=0.0D0
MatrixFourthInvT0(1,14)=0.0D0
MatrixFourthInvT0(1,15)=0.0D0
MatrixFourthInvT0(2,1)=-(7.0D0/(2.0D0*sqrt(5.0D0)))
MatrixFourthInvT0(2,2)=-(2.0D0/sqrt(3.0D0))
MatrixFourthInvT0(2,3)=-(4.0D0/sqrt(15.0D0))
MatrixFourthInvT0(2,4)=-(4.0D0/(3.0D0*sqrt(5.0D0)))
MatrixFourthInvT0(2,5)=-(8.0D0/sqrt(35.0D0))
MatrixFourthInvT0(2,6)=4.0D0/sqrt(21.0D0)
MatrixFourthInvT0(2,7)=-(4.0D0/sqrt(3.0D0))
MatrixFourthInvT0(2,8)=-4.0D0
MatrixFourthInvT0(2,9)=0.0D0
MatrixFourthInvT0(2,10)=-sqrt(3.0D0/5.0D0)
MatrixFourthInvT0(2,11)=-3.0D0*sqrt(3.0D0/5.0D0)
MatrixFourthInvT0(2,12)=2.0D0
MatrixFourthInvT0(2,13)=0.0D0
MatrixFourthInvT0(2,14)=0.0D0
MatrixFourthInvT0(2,15)=0.0D0
MatrixFourthInvT0(3,1)=-4.0D0
MatrixFourthInvT0(3,2)=0.0D0
MatrixFourthInvT0(3,3)=0.0D0
MatrixFourthInvT0(3,4)=16.0D0/3.0D0
MatrixFourthInvT0(3,5)=8.0D0/sqrt(7.0D0)
MatrixFourthInvT0(3,6)=20.0D0*sqrt(5.0D0/21.0D0)
MatrixFourthInvT0(3,7)=0.0D0
MatrixFourthInvT0(3,8)=0.0D0
MatrixFourthInvT0(3,9)=-8.0D0
MatrixFourthInvT0(3,10)=0.0D0
MatrixFourthInvT0(3,11)=0.0D0
MatrixFourthInvT0(3,12)=0.0D0
MatrixFourthInvT0(3,13)=4.0D0
MatrixFourthInvT0(3,14)=0.0D0
MatrixFourthInvT0(3,15)=0.0D0
MatrixFourthInvT0(4,1)=-(14.0D0/sqrt(15.0D0))
MatrixFourthInvT0(4,2)=0.0D0
MatrixFourthInvT0(4,3)=0.0D0
MatrixFourthInvT0(4,4)=0.0D0
MatrixFourthInvT0(4,5)=0.0D0
MatrixFourthInvT0(4,6)=0.0D0
MatrixFourthInvT0(4,7)=-16.0D0
MatrixFourthInvT0(4,8)=16.0D0/sqrt(3.0D0)
MatrixFourthInvT0(4,9)=0.0D0
MatrixFourthInvT0(4,10)=12.0D0/sqrt(5.0D0)
MatrixFourthInvT0(4,11)=-(12.0D0/sqrt(5.0D0))
MatrixFourthInvT0(4,12)=0.0D0
MatrixFourthInvT0(4,13)=0.0D0
MatrixFourthInvT0(4,14)=0.0D0
MatrixFourthInvT0(4,15)=0.0D0
MatrixFourthInvT0(5,1)=0.0D0
MatrixFourthInvT0(5,2)=0.0D0
MatrixFourthInvT0(5,3)=0.0D0
MatrixFourthInvT0(5,4)=0.0D0
MatrixFourthInvT0(5,5)=0.0D0
MatrixFourthInvT0(5,6)=0.0D0
MatrixFourthInvT0(5,7)=0.0D0
MatrixFourthInvT0(5,8)=0.0D0
MatrixFourthInvT0(5,9)=0.0D0
MatrixFourthInvT0(5,10)=0.0D0
MatrixFourthInvT0(5,11)=0.0D0
MatrixFourthInvT0(5,12)=0.0D0
MatrixFourthInvT0(5,13)=0.0D0
MatrixFourthInvT0(5,14)=8.0D0/sqrt(15.0D0)
MatrixFourthInvT0(5,15)=8.0D0/3.0D0
MatrixFourthInvT0(6,1)=-((14.0D0*sqrt(5.0D0))/3.0D0)
MatrixFourthInvT0(6,2)=0.0D0
MatrixFourthInvT0(6,3)=0.0D0
MatrixFourthInvT0(6,4)=0.0D0
MatrixFourthInvT0(6,5)=0.0D0
MatrixFourthInvT0(6,6)=0.0D0
MatrixFourthInvT0(6,7)=-(16.0D0/sqrt(3.0D0))
MatrixFourthInvT0(6,8)=80.0D0/3.0D0
MatrixFourthInvT0(6,9)=0.0D0
MatrixFourthInvT0(6,10)=4.0D0*sqrt(3.0D0/5.0D0)
MatrixFourthInvT0(6,11)=-4.0D0*sqrt(15.0D0)
MatrixFourthInvT0(6,12)=0.0D0
MatrixFourthInvT0(6,13)=0.0D0
MatrixFourthInvT0(6,14)=0.0D0
MatrixFourthInvT0(6,15)=0.0D0
MatrixFourthInvT0(7,1)=-(56.0D0/15.0D0)
MatrixFourthInvT0(7,2)=0.0D0
MatrixFourthInvT0(7,3)=0.0D0
MatrixFourthInvT0(7,4)=-(16.0D0/15.0D0)
MatrixFourthInvT0(7,5)=16.0D0/(5.0D0*sqrt(7.0D0))
MatrixFourthInvT0(7,6)=-(8.0D0/sqrt(105.0D0))
MatrixFourthInvT0(7,7)=0.0D0
MatrixFourthInvT0(7,8)=0.0D0
MatrixFourthInvT0(7,9)=112.0D0/15.0D0
MatrixFourthInvT0(7,10)=0.0D0
MatrixFourthInvT0(7,11)=0.0D0
MatrixFourthInvT0(7,12)=0.0D0
MatrixFourthInvT0(7,13)=8.0D0/5.0D0
MatrixFourthInvT0(7,14)=0.0D0
MatrixFourthInvT0(7,15)=0.0D0
MatrixFourthInvT0(8,1)=-((8.0D0*sqrt(7.0D0/15.0D0))/3.0D0)
MatrixFourthInvT0(8,2)=0.0D0
MatrixFourthInvT0(8,3)=0.0D0
MatrixFourthInvT0(8,4)=(16.0D0*sqrt(7.0D0/15.0D0))/9.0D0
MatrixFourthInvT0(8,5)=-(16.0D0/(3.0D0*sqrt(15.0D0)))
MatrixFourthInvT0(8,6)=8.0D0/9.0D0
MatrixFourthInvT0(8,7)=0.0D0
MatrixFourthInvT0(8,8)=0.0D0
MatrixFourthInvT0(8,9)=(16.0D0*sqrt(7.0D0/15.0D0))/3.0D0
MatrixFourthInvT0(8,10)=0.0D0
MatrixFourthInvT0(8,11)=0.0D0
MatrixFourthInvT0(8,12)=0.0D0
MatrixFourthInvT0(8,13)=-((8.0D0*sqrt(7.0D0/15.0D0))/3.0D0)
MatrixFourthInvT0(8,14)=0.0D0
MatrixFourthInvT0(8,15)=0.0D0
MatrixFourthInvT0(9,1)=(7.0D0*sqrt(5.0D0/3.0D0))/6.0D0
MatrixFourthInvT0(9,2)=10.0D0/9.0D0
MatrixFourthInvT0(9,3)=-((20.0D0*sqrt(5.0D0))/9.0D0)
MatrixFourthInvT0(9,4)=-((4.0D0*sqrt(5.0D0/3.0D0))/9.0D0)
MatrixFourthInvT0(9,5)=-((8.0D0*sqrt(5.0D0/21.0D0))/3.0D0)
MatrixFourthInvT0(9,6)=20.0D0/(9.0D0*sqrt(7.0D0))
MatrixFourthInvT0(9,7)=100.0D0/9.0D0
MatrixFourthInvT0(9,8)=20.0D0/(3.0D0*sqrt(3.0D0))
MatrixFourthInvT0(9,9)=0.0D0
MatrixFourthInvT0(9,10)=(5.0D0*sqrt(5.0D0))/3.0D0
MatrixFourthInvT0(9,11)=sqrt(5.0D0)
MatrixFourthInvT0(9,12)=-(2.0D0/(3.0D0*sqrt(3.0D0)))
MatrixFourthInvT0(9,13)=0.0D0
MatrixFourthInvT0(9,14)=0.0D0
MatrixFourthInvT0(9,15)=0.0D0
MatrixFourthInvT0(10,1)=-((7.0D0*sqrt(5.0D0))/6.0D0)
MatrixFourthInvT0(10,2)=-(2.0D0/(3.0D0*sqrt(3.0D0)))
MatrixFourthInvT0(10,3)=(4.0D0*sqrt(5.0D0/3.0D0))/3.0D0
MatrixFourthInvT0(10,4)=(4.0D0*sqrt(5.0D0))/9.0D0
MatrixFourthInvT0(10,5)=(8.0D0*sqrt(5.0D0/7.0D0))/3.0D0
MatrixFourthInvT0(10,6)=-(20.0D0/(3.0D0*sqrt(21.0D0)))
MatrixFourthInvT0(10,7)=-(20.0D0/(3.0D0*sqrt(3.0D0)))
MatrixFourthInvT0(10,8)=-(20.0D0/3.0D0)
MatrixFourthInvT0(10,9)=0.0D0
MatrixFourthInvT0(10,10)=-sqrt(5.0D0/3.0D0)
MatrixFourthInvT0(10,11)=-sqrt(15.0D0)
MatrixFourthInvT0(10,12)=2.0D0/3.0D0
MatrixFourthInvT0(10,13)=0.0D0
MatrixFourthInvT0(10,14)=0.0D0
MatrixFourthInvT0(10,15)=0.0D0
MatrixFourthInvT0(11,1)=-(28.0D0/3.0D0)
MatrixFourthInvT0(11,2)=0.0D0
MatrixFourthInvT0(11,3)=0.0D0
MatrixFourthInvT0(11,4)=-(64.0D0/9.0D0)
MatrixFourthInvT0(11,5)=-(104.0D0/(3.0D0*sqrt(7.0D0)))
MatrixFourthInvT0(11,6)=-((116.0D0*sqrt(5.0D0/21.0D0))/3.0D0)
MatrixFourthInvT0(11,7)=0.0D0
MatrixFourthInvT0(11,8)=0.0D0
MatrixFourthInvT0(11,9)=-(56.0D0/3.0D0)
MatrixFourthInvT0(11,10)=0.0D0
MatrixFourthInvT0(11,11)=0.0D0
MatrixFourthInvT0(11,12)=0.0D0
MatrixFourthInvT0(11,13)=-(4.0D0/3.0D0)
MatrixFourthInvT0(11,14)=0.0D0
MatrixFourthInvT0(11,15)=0.0D0
MatrixFourthInvT0(12,1)=7.0D0/(3.0D0*sqrt(3.0D0))
MatrixFourthInvT0(12,2)=-((20.0D0*sqrt(5.0D0))/9.0D0)
MatrixFourthInvT0(12,3)=20.0D0/9.0D0
MatrixFourthInvT0(12,4)=4.0D0/(9.0D0*sqrt(3.0D0))
MatrixFourthInvT0(12,5)=8.0D0/(3.0D0*sqrt(21.0D0))
MatrixFourthInvT0(12,6)=-((4.0D0*sqrt(5.0D0/7.0D0))/9.0D0)
MatrixFourthInvT0(12,7)=(40.0D0*sqrt(5.0D0))/9.0D0
MatrixFourthInvT0(12,8)=(8.0D0*sqrt(5.0D0/3.0D0))/3.0D0
MatrixFourthInvT0(12,9)=0.0D0
MatrixFourthInvT0(12,10)=10.0D0/3.0D0
MatrixFourthInvT0(12,11)=2.0D0
MatrixFourthInvT0(12,12)=(4.0D0*sqrt(5.0D0/3.0D0))/3.0D0
MatrixFourthInvT0(12,13)=0.0D0
MatrixFourthInvT0(12,14)=0.0D0
MatrixFourthInvT0(12,15)=0.0D0
MatrixFourthInvT0(13,1)=0.0D0
MatrixFourthInvT0(13,2)=0.0D0
MatrixFourthInvT0(13,3)=0.0D0
MatrixFourthInvT0(13,4)=0.0D0
MatrixFourthInvT0(13,5)=0.0D0
MatrixFourthInvT0(13,6)=0.0D0
MatrixFourthInvT0(13,7)=0.0D0
MatrixFourthInvT0(13,8)=0.0D0
MatrixFourthInvT0(13,9)=0.0D0
MatrixFourthInvT0(13,10)=0.0D0
MatrixFourthInvT0(13,11)=0.0D0
MatrixFourthInvT0(13,12)=0.0D0
MatrixFourthInvT0(13,13)=0.0D0
MatrixFourthInvT0(13,14)=4.0D0
MatrixFourthInvT0(13,15)=-4.0D0*sqrt(5.0D0/3.0D0)
MatrixFourthInvT0(14,1)=-(7.0D0/3.0D0)
MatrixFourthInvT0(14,2)=(4.0D0*sqrt(5.0D0/3.0D0))/3.0D0
MatrixFourthInvT0(14,3)=-(4.0D0/(3.0D0*sqrt(3.0D0)))
MatrixFourthInvT0(14,4)=-(4.0D0/9.0D0)
MatrixFourthInvT0(14,5)=-(8.0D0/(3.0D0*sqrt(7.0D0)))
MatrixFourthInvT0(14,6)=(4.0D0*sqrt(5.0D0/21.0D0))/3.0D0
MatrixFourthInvT0(14,7)=-((8.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
MatrixFourthInvT0(14,8)=-((8.0D0*sqrt(5.0D0))/3.0D0)
MatrixFourthInvT0(14,9)=0.0D0
MatrixFourthInvT0(14,10)=-(2.0D0/sqrt(3.0D0))
MatrixFourthInvT0(14,11)=-2.0D0*sqrt(3.0D0)
MatrixFourthInvT0(14,12)=-((4.0D0*sqrt(5.0D0))/3.0D0)
MatrixFourthInvT0(14,13)=0.0D0
MatrixFourthInvT0(14,14)=0.0D0
MatrixFourthInvT0(14,15)=0.0D0
MatrixFourthInvT0(15,1)=-((4.0D0*sqrt(7.0D0))/3.0D0)
MatrixFourthInvT0(15,2)=0.0D0
MatrixFourthInvT0(15,3)=0.0D0
MatrixFourthInvT0(15,4)=(8.0D0*sqrt(7.0D0))/9.0D0
MatrixFourthInvT0(15,5)=40.0D0/3.0D0
MatrixFourthInvT0(15,6)=(28.0D0*sqrt(5.0D0/3.0D0))/3.0D0
MatrixFourthInvT0(15,7)=0.0D0
MatrixFourthInvT0(15,8)=0.0D0
MatrixFourthInvT0(15,9)=-((8.0D0*sqrt(7.0D0))/3.0D0)
MatrixFourthInvT0(15,10)=0.0D0
MatrixFourthInvT0(15,11)=0.0D0
MatrixFourthInvT0(15,12)=0.0D0
MatrixFourthInvT0(15,13)=-((4.0D0*sqrt(7.0D0))/3.0D0)
MatrixFourthInvT0(15,14)=0.0D0
MatrixFourthInvT0(15,15)=0.0D0

End Subroutine






Subroutine DefineFourthInvT1(MatrixFourthInvT1)

Implicit none

Double precision:: MatrixFourthInvT1(15,15)


MatrixFourthInvT1(1,1)=-3.0D0*sqrt(3.0D0/5.0D0)
MatrixFourthInvT1(1,2)=-(7.0D0/(2.0D0*sqrt(5.0D0)))
MatrixFourthInvT1(1,3)=-(2.0D0/sqrt(3.0D0))
MatrixFourthInvT1(1,4)=2.0D0
MatrixFourthInvT1(1,5)=0.0D0
MatrixFourthInvT1(1,6)=-(8.0D0/sqrt(35.0D0))
MatrixFourthInvT1(1,7)=4.0D0/sqrt(21.0D0)
MatrixFourthInvT1(1,8)=-(4.0D0/sqrt(3.0D0))
MatrixFourthInvT1(1,9)=-4.0D0
MatrixFourthInvT1(1,10)=0.0D0
MatrixFourthInvT1(1,11)=-sqrt(3.0D0/5.0D0)
MatrixFourthInvT1(1,12)=-(4.0D0/sqrt(15.0D0))
MatrixFourthInvT1(1,13)=-(4.0D0/(3.0D0*sqrt(5.0D0)))
MatrixFourthInvT1(1,14)=0.0D0
MatrixFourthInvT1(1,15)=0.0D0
MatrixFourthInvT1(2,1)=-(3.0D0/sqrt(5.0D0))
MatrixFourthInvT1(2,2)=-(7.0D0/(2.0D0*sqrt(15.0D0)))
MatrixFourthInvT1(2,3)=2.0D0
MatrixFourthInvT1(2,4)=2.0D0/sqrt(3.0D0)
MatrixFourthInvT1(2,5)=0.0D0
MatrixFourthInvT1(2,6)=-(8.0D0/sqrt(105.0D0))
MatrixFourthInvT1(2,7)=4.0D0/(3.0D0*sqrt(7.0D0))
MatrixFourthInvT1(2,8)=4.0D0
MatrixFourthInvT1(2,9)=-(4.0D0/sqrt(3.0D0))
MatrixFourthInvT1(2,10)=0.0D0
MatrixFourthInvT1(2,11)=3.0D0/sqrt(5.0D0)
MatrixFourthInvT1(2,12)=4.0D0/sqrt(5.0D0)
MatrixFourthInvT1(2,13)=-(4.0D0/(3.0D0*sqrt(15.0D0)))
MatrixFourthInvT1(2,14)=0.0D0
MatrixFourthInvT1(2,15)=0.0D0
MatrixFourthInvT1(3,1)=0.0D0
MatrixFourthInvT1(3,2)=4.0D0/sqrt(3.0D0)
MatrixFourthInvT1(3,3)=0.0D0
MatrixFourthInvT1(3,4)=0.0D0
MatrixFourthInvT1(3,5)=-(4.0D0/sqrt(3.0D0))
MatrixFourthInvT1(3,6)=-(8.0D0/sqrt(21.0D0))
MatrixFourthInvT1(3,7)=-((20.0D0*sqrt(5.0D0/7.0D0))/3.0D0)
MatrixFourthInvT1(3,8)=0.0D0
MatrixFourthInvT1(3,9)=0.0D0
MatrixFourthInvT1(3,10)=8.0D0/sqrt(3.0D0)
MatrixFourthInvT1(3,11)=0.0D0
MatrixFourthInvT1(3,12)=0.0D0
MatrixFourthInvT1(3,13)=-(16.0D0/(3.0D0*sqrt(3.0D0)))
MatrixFourthInvT1(3,14)=0.0D0
MatrixFourthInvT1(3,15)=0.0D0
MatrixFourthInvT1(4,1)=12.0D0*sqrt(3.0D0/5.0D0)
MatrixFourthInvT1(4,2)=14.0D0/sqrt(5.0D0)
MatrixFourthInvT1(4,3)=0.0D0
MatrixFourthInvT1(4,4)=0.0D0
MatrixFourthInvT1(4,5)=0.0D0
MatrixFourthInvT1(4,6)=0.0D0
MatrixFourthInvT1(4,7)=0.0D0
MatrixFourthInvT1(4,8)=-(16.0D0/sqrt(3.0D0))
MatrixFourthInvT1(4,9)=-16.0D0
MatrixFourthInvT1(4,10)=0.0D0
MatrixFourthInvT1(4,11)=4.0D0*sqrt(3.0D0/5.0D0)
MatrixFourthInvT1(4,12)=0.0D0
MatrixFourthInvT1(4,13)=0.0D0
MatrixFourthInvT1(4,14)=0.0D0
MatrixFourthInvT1(4,15)=0.0D0
MatrixFourthInvT1(5,1)=0.0D0
MatrixFourthInvT1(5,2)=0.0D0
MatrixFourthInvT1(5,3)=0.0D0
MatrixFourthInvT1(5,4)=0.0D0
MatrixFourthInvT1(5,5)=0.0D0
MatrixFourthInvT1(5,6)=0.0D0
MatrixFourthInvT1(5,7)=0.0D0
MatrixFourthInvT1(5,8)=0.0D0
MatrixFourthInvT1(5,9)=0.0D0
MatrixFourthInvT1(5,10)=0.0D0
MatrixFourthInvT1(5,11)=0.0D0
MatrixFourthInvT1(5,12)=0.0D0
MatrixFourthInvT1(5,13)=0.0D0
MatrixFourthInvT1(5,14)=8.0D0/sqrt(5.0D0)
MatrixFourthInvT1(5,15)=8.0D0/sqrt(3.0D0)
MatrixFourthInvT1(6,1)=12.0D0/sqrt(5.0D0)
MatrixFourthInvT1(6,2)=14.0D0/sqrt(15.0D0)
MatrixFourthInvT1(6,3)=0.0D0
MatrixFourthInvT1(6,4)=0.0D0
MatrixFourthInvT1(6,5)=0.0D0
MatrixFourthInvT1(6,6)=0.0D0
MatrixFourthInvT1(6,7)=0.0D0
MatrixFourthInvT1(6,8)=16.0D0
MatrixFourthInvT1(6,9)=-(16.0D0/sqrt(3.0D0))
MatrixFourthInvT1(6,10)=0.0D0
MatrixFourthInvT1(6,11)=-(12.0D0/sqrt(5.0D0))
MatrixFourthInvT1(6,12)=0.0D0
MatrixFourthInvT1(6,13)=0.0D0
MatrixFourthInvT1(6,14)=0.0D0
MatrixFourthInvT1(6,15)=0.0D0
MatrixFourthInvT1(7,1)=0.0D0
MatrixFourthInvT1(7,2)=-(56.0D0/(5.0D0*sqrt(3.0D0)))
MatrixFourthInvT1(7,3)=0.0D0
MatrixFourthInvT1(7,4)=0.0D0
MatrixFourthInvT1(7,5)=(8.0D0*sqrt(3.0D0))/5.0D0
MatrixFourthInvT1(7,6)=(16.0D0*sqrt(3.0D0/7.0D0))/5.0D0
MatrixFourthInvT1(7,7)=-(8.0D0/sqrt(35.0D0))
MatrixFourthInvT1(7,8)=0.0D0
MatrixFourthInvT1(7,9)=0.0D0
MatrixFourthInvT1(7,10)=112.0D0/(5.0D0*sqrt(3.0D0))
MatrixFourthInvT1(7,11)=0.0D0
MatrixFourthInvT1(7,12)=0.0D0
MatrixFourthInvT1(7,13)=-(16.0D0/(5.0D0*sqrt(3.0D0)))
MatrixFourthInvT1(7,14)=0.0D0
MatrixFourthInvT1(7,15)=0.0D0
MatrixFourthInvT1(8,1)=0.0D0
MatrixFourthInvT1(8,2)=-((8.0D0*sqrt(7.0D0/5.0D0))/3.0D0)
MatrixFourthInvT1(8,3)=0.0D0
MatrixFourthInvT1(8,4)=0.0D0
MatrixFourthInvT1(8,5)=-((8.0D0*sqrt(7.0D0/5.0D0))/3.0D0)
MatrixFourthInvT1(8,6)=-(16.0D0/(3.0D0*sqrt(5.0D0)))
MatrixFourthInvT1(8,7)=8.0D0/(3.0D0*sqrt(3.0D0))
MatrixFourthInvT1(8,8)=0.0D0
MatrixFourthInvT1(8,9)=0.0D0
MatrixFourthInvT1(8,10)=(16.0D0*sqrt(7.0D0/5.0D0))/3.0D0
MatrixFourthInvT1(8,11)=0.0D0
MatrixFourthInvT1(8,12)=0.0D0
MatrixFourthInvT1(8,13)=(16.0D0*sqrt(7.0D0/5.0D0))/9.0D0
MatrixFourthInvT1(8,14)=0.0D0
MatrixFourthInvT1(8,15)=0.0D0
MatrixFourthInvT1(9,1)=-sqrt(15.0D0)
MatrixFourthInvT1(9,2)=-((7.0D0*sqrt(5.0D0))/6.0D0)
MatrixFourthInvT1(9,3)=-(2.0D0/(3.0D0*sqrt(3.0D0)))
MatrixFourthInvT1(9,4)=2.0D0/3.0D0
MatrixFourthInvT1(9,5)=0.0D0
MatrixFourthInvT1(9,6)=(8.0D0*sqrt(5.0D0/7.0D0))/3.0D0
MatrixFourthInvT1(9,7)=-(20.0D0/(3.0D0*sqrt(21.0D0)))
MatrixFourthInvT1(9,8)=-(20.0D0/(3.0D0*sqrt(3.0D0)))
MatrixFourthInvT1(9,9)=-(20.0D0/3.0D0)
MatrixFourthInvT1(9,10)=0.0D0
MatrixFourthInvT1(9,11)=-sqrt(5.0D0/3.0D0)
MatrixFourthInvT1(9,12)=(4.0D0*sqrt(5.0D0/3.0D0))/3.0D0
MatrixFourthInvT1(9,13)=(4.0D0*sqrt(5.0D0))/9.0D0
MatrixFourthInvT1(9,14)=0.0D0
MatrixFourthInvT1(9,15)=0.0D0
MatrixFourthInvT1(10,1)=-sqrt(5.0D0)
MatrixFourthInvT1(10,2)=-((7.0D0*sqrt(5.0D0/3.0D0))/6.0D0)
MatrixFourthInvT1(10,3)=2.0D0/3.0D0
MatrixFourthInvT1(10,4)=2.0D0/(3.0D0*sqrt(3.0D0))
MatrixFourthInvT1(10,5)=0.0D0
MatrixFourthInvT1(10,6)=(8.0D0*sqrt(5.0D0/21.0D0))/3.0D0
MatrixFourthInvT1(10,7)=-(20.0D0/(9.0D0*sqrt(7.0D0)))
MatrixFourthInvT1(10,8)=20.0D0/3.0D0
MatrixFourthInvT1(10,9)=-(20.0D0/(3.0D0*sqrt(3.0D0)))
MatrixFourthInvT1(10,10)=0.0D0
MatrixFourthInvT1(10,11)=sqrt(5.0D0)
MatrixFourthInvT1(10,12)=-((4.0D0*sqrt(5.0D0))/3.0D0)
MatrixFourthInvT1(10,13)=(4.0D0*sqrt(5.0D0/3.0D0))/9.0D0
MatrixFourthInvT1(10,14)=0.0D0
MatrixFourthInvT1(10,15)=0.0D0
MatrixFourthInvT1(11,1)=0.0D0
MatrixFourthInvT1(11,2)=28.0D0/(3.0D0*sqrt(3.0D0))
MatrixFourthInvT1(11,3)=0.0D0
MatrixFourthInvT1(11,4)=0.0D0
MatrixFourthInvT1(11,5)=4.0D0/(3.0D0*sqrt(3.0D0))
MatrixFourthInvT1(11,6)=104.0D0/(3.0D0*sqrt(21.0D0))
MatrixFourthInvT1(11,7)=(116.0D0*sqrt(5.0D0/7.0D0))/9.0D0
MatrixFourthInvT1(11,8)=0.0D0
MatrixFourthInvT1(11,9)=0.0D0
MatrixFourthInvT1(11,10)=56.0D0/(3.0D0*sqrt(3.0D0))
MatrixFourthInvT1(11,11)=0.0D0
MatrixFourthInvT1(11,12)=0.0D0
MatrixFourthInvT1(11,13)=64.0D0/(9.0D0*sqrt(3.0D0))
MatrixFourthInvT1(11,14)=0.0D0
MatrixFourthInvT1(11,15)=0.0D0
MatrixFourthInvT1(12,1)=-2.0D0*sqrt(3.0D0)
MatrixFourthInvT1(12,2)=-(7.0D0/3.0D0)
MatrixFourthInvT1(12,3)=(4.0D0*sqrt(5.0D0/3.0D0))/3.0D0
MatrixFourthInvT1(12,4)=-((4.0D0*sqrt(5.0D0))/3.0D0)
MatrixFourthInvT1(12,5)=0.0D0
MatrixFourthInvT1(12,6)=-(8.0D0/(3.0D0*sqrt(7.0D0)))
MatrixFourthInvT1(12,7)=(4.0D0*sqrt(5.0D0/21.0D0))/3.0D0
MatrixFourthInvT1(12,8)=-((8.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
MatrixFourthInvT1(12,9)=-((8.0D0*sqrt(5.0D0))/3.0D0)
MatrixFourthInvT1(12,10)=0.0D0
MatrixFourthInvT1(12,11)=-(2.0D0/sqrt(3.0D0))
MatrixFourthInvT1(12,12)=-(4.0D0/(3.0D0*sqrt(3.0D0)))
MatrixFourthInvT1(12,13)=-(4.0D0/9.0D0)
MatrixFourthInvT1(12,14)=0.0D0
MatrixFourthInvT1(12,15)=0.0D0
MatrixFourthInvT1(13,1)=0.0D0
MatrixFourthInvT1(13,2)=0.0D0
MatrixFourthInvT1(13,3)=0.0D0
MatrixFourthInvT1(13,4)=0.0D0
MatrixFourthInvT1(13,5)=0.0D0
MatrixFourthInvT1(13,6)=0.0D0
MatrixFourthInvT1(13,7)=0.0D0
MatrixFourthInvT1(13,8)=0.0D0
MatrixFourthInvT1(13,9)=0.0D0
MatrixFourthInvT1(13,10)=0.0D0
MatrixFourthInvT1(13,11)=0.0D0
MatrixFourthInvT1(13,12)=0.0D0
MatrixFourthInvT1(13,13)=0.0D0
MatrixFourthInvT1(13,14)=-(4.0D0/sqrt(3.0D0))
MatrixFourthInvT1(13,15)=(4.0D0*sqrt(5.0D0))/3.0D0
MatrixFourthInvT1(14,1)=-2.0D0
MatrixFourthInvT1(14,2)=-(7.0D0/(3.0D0*sqrt(3.0D0)))
MatrixFourthInvT1(14,3)=-((4.0D0*sqrt(5.0D0))/3.0D0)
MatrixFourthInvT1(14,4)=-((4.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
MatrixFourthInvT1(14,5)=0.0D0
MatrixFourthInvT1(14,6)=-(8.0D0/(3.0D0*sqrt(21.0D0)))
MatrixFourthInvT1(14,7)=(4.0D0*sqrt(5.0D0/7.0D0))/9.0D0
MatrixFourthInvT1(14,8)=(8.0D0*sqrt(5.0D0))/3.0D0
MatrixFourthInvT1(14,9)=-((8.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
MatrixFourthInvT1(14,10)=0.0D0
MatrixFourthInvT1(14,11)=2.0D0
MatrixFourthInvT1(14,12)=4.0D0/3.0D0
MatrixFourthInvT1(14,13)=-(4.0D0/(9.0D0*sqrt(3.0D0)))
MatrixFourthInvT1(14,14)=0.0D0
MatrixFourthInvT1(14,15)=0.0D0
MatrixFourthInvT1(15,1)=0.0D0
MatrixFourthInvT1(15,2)=(4.0D0*sqrt(7.0D0/3.0D0))/3.0D0
MatrixFourthInvT1(15,3)=0.0D0
MatrixFourthInvT1(15,4)=0.0D0
MatrixFourthInvT1(15,5)=(4.0D0*sqrt(7.0D0/3.0D0))/3.0D0
MatrixFourthInvT1(15,6)=-(40.0D0/(3.0D0*sqrt(3.0D0)))
MatrixFourthInvT1(15,7)=-((28.0D0*sqrt(5.0D0))/9.0D0)
MatrixFourthInvT1(15,8)=0.0D0
MatrixFourthInvT1(15,9)=0.0D0
MatrixFourthInvT1(15,10)=(8.0D0*sqrt(7.0D0/3.0D0))/3.0D0
MatrixFourthInvT1(15,11)=0.0D0
MatrixFourthInvT1(15,12)=0.0D0
MatrixFourthInvT1(15,13)=-((8.0D0*sqrt(7.0D0/3.0D0))/9.0D0)
MatrixFourthInvT1(15,14)=0.0D0
MatrixFourthInvT1(15,15)=0.0D0

End Subroutine



Subroutine DefineSixthInvT0(MatrixSixthInvT0)

Implicit none

Double precision:: MatrixSixthInvT0(26,26)



MatrixSixthInvT0(1,1)=-((5.0D0*sqrt(3.0D0/7.0D0))/2.0D0)
MatrixSixthInvT0(1,2)=-((3.0D0*sqrt(3.0D0/7.0D0))/2.0D0)
MatrixSixthInvT0(1,3)=sqrt(3.0D0/5.0D0)
MatrixSixthInvT0(1,4)=0.0D0
MatrixSixthInvT0(1,5)=-((2.0D0*sqrt(3.0D0))/5.0D0)
MatrixSixthInvT0(1,6)=-sqrt(5.0D0)
MatrixSixthInvT0(1,7)=0.0D0
MatrixSixthInvT0(1,8)=(2.0D0*sqrt(5.0D0/3.0D0))/7.0D0
MatrixSixthInvT0(1,9)=(4.0D0*sqrt(5.0D0/3.0D0))/21.0D0
MatrixSixthInvT0(1,10)=10.0D0/sqrt(21.0D0)
MatrixSixthInvT0(1,11)=0.0D0
MatrixSixthInvT0(1,12)=0.0D0
MatrixSixthInvT0(1,13)=0.0D0
MatrixSixthInvT0(1,14)=0.0D0
MatrixSixthInvT0(1,15)=-(10.0D0/3.0D0)
MatrixSixthInvT0(1,16)=-2.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT0(1,17)=-(1.0D0/sqrt(15.0D0))
MatrixSixthInvT0(1,18)=-((4.0D0*sqrt(5.0D0))/3.0D0)
MatrixSixthInvT0(1,19)=-(8.0D0/(3.0D0*sqrt(5.0D0)))
MatrixSixthInvT0(1,20)=-(2.0D0/sqrt(15.0D0))
MatrixSixthInvT0(1,21)=-(4.0D0/sqrt(5.0D0))
MatrixSixthInvT0(1,22)=0.0D0
MatrixSixthInvT0(1,23)=0.0D0
MatrixSixthInvT0(1,24)=-(20.0D0/3.0D0)
MatrixSixthInvT0(1,25)=-(4.0D0/sqrt(3.0D0))
MatrixSixthInvT0(1,26)=0.0D0
MatrixSixthInvT0(2,1)=3.0D0/(2.0D0*sqrt(7.0D0))
MatrixSixthInvT0(2,2)=9.0D0/(2.0D0*sqrt(7.0D0))
MatrixSixthInvT0(2,3)=-(3.0D0/sqrt(5.0D0))
MatrixSixthInvT0(2,4)=0.0D0
MatrixSixthInvT0(2,5)=6.0D0/5.0D0
MatrixSixthInvT0(2,6)=sqrt(3.0D0/5.0D0)
MatrixSixthInvT0(2,7)=0.0D0
MatrixSixthInvT0(2,8)=-((2.0D0*sqrt(5.0D0))/7.0D0)
MatrixSixthInvT0(2,9)=-((4.0D0*sqrt(5.0D0))/21.0D0)
MatrixSixthInvT0(2,10)=-(2.0D0/sqrt(7.0D0))
MatrixSixthInvT0(2,11)=0.0D0
MatrixSixthInvT0(2,12)=0.0D0
MatrixSixthInvT0(2,13)=0.0D0
MatrixSixthInvT0(2,14)=0.0D0
MatrixSixthInvT0(2,15)=2.0D0/sqrt(3.0D0)
MatrixSixthInvT0(2,16)=6.0D0/sqrt(5.0D0)
MatrixSixthInvT0(2,17)=1.0D0/sqrt(5.0D0)
MatrixSixthInvT0(2,18)=4.0D0/sqrt(15.0D0)
MatrixSixthInvT0(2,19)=8.0D0/sqrt(15.0D0)
MatrixSixthInvT0(2,20)=2.0D0/sqrt(5.0D0)
MatrixSixthInvT0(2,21)=4.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT0(2,22)=0.0D0
MatrixSixthInvT0(2,23)=0.0D0
MatrixSixthInvT0(2,24)=4.0D0/sqrt(3.0D0)
MatrixSixthInvT0(2,25)=4.0D0
MatrixSixthInvT0(2,26)=0.0D0
MatrixSixthInvT0(3,1)=0.0D0
MatrixSixthInvT0(3,2)=0.0D0
MatrixSixthInvT0(3,3)=-4.0D0
MatrixSixthInvT0(3,4)=0.0D0
MatrixSixthInvT0(3,5)=0.0D0
MatrixSixthInvT0(3,6)=0.0D0
MatrixSixthInvT0(3,7)=12.0D0/7.0D0
MatrixSixthInvT0(3,8)=-(15.0D0/7.0D0)
MatrixSixthInvT0(3,9)=4.0D0/7.0D0
MatrixSixthInvT0(3,10)=0.0D0
MatrixSixthInvT0(3,11)=8.0D0*sqrt(6.0D0/35.0D0)
MatrixSixthInvT0(3,12)=0.0D0
MatrixSixthInvT0(3,13)=0.0D0
MatrixSixthInvT0(3,14)=0.0D0
MatrixSixthInvT0(3,15)=0.0D0
MatrixSixthInvT0(3,16)=0.0D0
MatrixSixthInvT0(3,17)=-4.0D0
MatrixSixthInvT0(3,18)=0.0D0
MatrixSixthInvT0(3,19)=-(80.0D0/(7.0D0*sqrt(3.0D0)))
MatrixSixthInvT0(3,20)=22.0D0/7.0D0
MatrixSixthInvT0(3,21)=-4.0D0*sqrt(3.0D0)
MatrixSixthInvT0(3,22)=0.0D0
MatrixSixthInvT0(3,23)=0.0D0
MatrixSixthInvT0(3,24)=0.0D0
MatrixSixthInvT0(3,25)=0.0D0
MatrixSixthInvT0(3,26)=8.0D0
MatrixSixthInvT0(4,1)=-9.0D0*sqrt(3.0D0/7.0D0)
MatrixSixthInvT0(4,2)=9.0D0*sqrt(3.0D0/7.0D0)
MatrixSixthInvT0(4,3)=-6.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT0(4,4)=0.0D0
MatrixSixthInvT0(4,5)=(4.0D0*sqrt(3.0D0))/5.0D0
MatrixSixthInvT0(4,6)=-(6.0D0/sqrt(5.0D0))
MatrixSixthInvT0(4,7)=0.0D0
MatrixSixthInvT0(4,8)=-((4.0D0*sqrt(5.0D0/3.0D0))/7.0D0)
MatrixSixthInvT0(4,9)=-((8.0D0*sqrt(5.0D0/3.0D0))/21.0D0)
MatrixSixthInvT0(4,10)=4.0D0*sqrt(3.0D0/7.0D0)
MatrixSixthInvT0(4,11)=0.0D0
MatrixSixthInvT0(4,12)=0.0D0
MatrixSixthInvT0(4,13)=0.0D0
MatrixSixthInvT0(4,14)=0.0D0
MatrixSixthInvT0(4,15)=4.0D0
MatrixSixthInvT0(4,16)=-4.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT0(4,17)=-(2.0D0/sqrt(15.0D0))
MatrixSixthInvT0(4,18)=8.0D0/sqrt(5.0D0)
MatrixSixthInvT0(4,19)=-(16.0D0/(3.0D0*sqrt(5.0D0)))
MatrixSixthInvT0(4,20)=-(4.0D0/sqrt(15.0D0))
MatrixSixthInvT0(4,21)=-(8.0D0/sqrt(5.0D0))
MatrixSixthInvT0(4,22)=0.0D0
MatrixSixthInvT0(4,23)=0.0D0
MatrixSixthInvT0(4,24)=24.0D0
MatrixSixthInvT0(4,25)=-8.0D0*sqrt(3.0D0)
MatrixSixthInvT0(4,26)=0.0D0
MatrixSixthInvT0(5,1)=0.0D0
MatrixSixthInvT0(5,2)=0.0D0
MatrixSixthInvT0(5,3)=0.0D0
MatrixSixthInvT0(5,4)=(4.0D0*sqrt(5.0D0/3.0D0))/7.0D0
MatrixSixthInvT0(5,5)=0.0D0
MatrixSixthInvT0(5,6)=0.0D0
MatrixSixthInvT0(5,7)=0.0D0
MatrixSixthInvT0(5,8)=0.0D0
MatrixSixthInvT0(5,9)=0.0D0
MatrixSixthInvT0(5,10)=0.0D0
MatrixSixthInvT0(5,11)=0.0D0
MatrixSixthInvT0(5,12)=0.0D0
MatrixSixthInvT0(5,13)=-(8.0D0/sqrt(15.0D0))
MatrixSixthInvT0(5,14)=(48.0D0*sqrt(2.0D0/7.0D0))/5.0D0
MatrixSixthInvT0(5,15)=0.0D0
MatrixSixthInvT0(5,16)=0.0D0
MatrixSixthInvT0(5,17)=0.0D0
MatrixSixthInvT0(5,18)=0.0D0
MatrixSixthInvT0(5,19)=0.0D0
MatrixSixthInvT0(5,20)=0.0D0
MatrixSixthInvT0(5,21)=0.0D0
MatrixSixthInvT0(5,22)=0.0D0
MatrixSixthInvT0(5,23)=-(8.0D0/3.0D0)
MatrixSixthInvT0(5,24)=0.0D0
MatrixSixthInvT0(5,25)=0.0D0
MatrixSixthInvT0(5,26)=0.0D0
MatrixSixthInvT0(6,1)=-(9.0D0/sqrt(7.0D0))
MatrixSixthInvT0(6,2)=45.0D0/sqrt(7.0D0)
MatrixSixthInvT0(6,3)=-6.0D0*sqrt(5.0D0)
MatrixSixthInvT0(6,4)=0.0D0
MatrixSixthInvT0(6,5)=4.0D0
MatrixSixthInvT0(6,6)=-2.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT0(6,7)=0.0D0
MatrixSixthInvT0(6,8)=-((20.0D0*sqrt(5.0D0))/21.0D0)
MatrixSixthInvT0(6,9)=-((40.0D0*sqrt(5.0D0))/63.0D0)
MatrixSixthInvT0(6,10)=4.0D0/sqrt(7.0D0)
MatrixSixthInvT0(6,11)=0.0D0
MatrixSixthInvT0(6,12)=0.0D0
MatrixSixthInvT0(6,13)=0.0D0
MatrixSixthInvT0(6,14)=0.0D0
MatrixSixthInvT0(6,15)=4.0D0/sqrt(3.0D0)
MatrixSixthInvT0(6,16)=-4.0D0*sqrt(5.0D0)
MatrixSixthInvT0(6,17)=-((2.0D0*sqrt(5.0D0))/3.0D0)
MatrixSixthInvT0(6,18)=8.0D0/sqrt(15.0D0)
MatrixSixthInvT0(6,19)=-((16.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
MatrixSixthInvT0(6,20)=-((4.0D0*sqrt(5.0D0))/3.0D0)
MatrixSixthInvT0(6,21)=-8.0D0*sqrt(5.0D0/3.0D0)
MatrixSixthInvT0(6,22)=0.0D0
MatrixSixthInvT0(6,23)=0.0D0
MatrixSixthInvT0(6,24)=8.0D0*sqrt(3.0D0)
MatrixSixthInvT0(6,25)=-40.0D0
MatrixSixthInvT0(6,26)=0.0D0
MatrixSixthInvT0(7,1)=0.0D0
MatrixSixthInvT0(7,2)=0.0D0
MatrixSixthInvT0(7,3)=-(24.0D0/5.0D0)
MatrixSixthInvT0(7,4)=0.0D0
MatrixSixthInvT0(7,5)=0.0D0
MatrixSixthInvT0(7,6)=0.0D0
MatrixSixthInvT0(7,7)=8.0D0/7.0D0
MatrixSixthInvT0(7,8)=-(10.0D0/21.0D0)
MatrixSixthInvT0(7,9)=-(184.0D0/315.0D0)
MatrixSixthInvT0(7,10)=0.0D0
MatrixSixthInvT0(7,11)=(48.0D0*sqrt(6.0D0/35.0D0))/5.0D0
MatrixSixthInvT0(7,12)=0.0D0
MatrixSixthInvT0(7,13)=0.0D0
MatrixSixthInvT0(7,14)=0.0D0
MatrixSixthInvT0(7,15)=0.0D0
MatrixSixthInvT0(7,16)=0.0D0
MatrixSixthInvT0(7,17)=-(8.0D0/15.0D0)
MatrixSixthInvT0(7,18)=0.0D0
MatrixSixthInvT0(7,19)=992.0D0/(105.0D0*sqrt(3.0D0))
MatrixSixthInvT0(7,20)=-(172.0D0/105.0D0)
MatrixSixthInvT0(7,21)=8.0D0/sqrt(3.0D0)
MatrixSixthInvT0(7,22)=0.0D0
MatrixSixthInvT0(7,23)=0.0D0
MatrixSixthInvT0(7,24)=0.0D0
MatrixSixthInvT0(7,25)=0.0D0
MatrixSixthInvT0(7,26)=-(48.0D0/5.0D0)
MatrixSixthInvT0(8,1)=0.0D0
MatrixSixthInvT0(8,2)=0.0D0
MatrixSixthInvT0(8,3)=-((16.0D0*sqrt(7.0D0/15.0D0))/3.0D0)
MatrixSixthInvT0(8,4)=0.0D0
MatrixSixthInvT0(8,5)=0.0D0
MatrixSixthInvT0(8,6)=0.0D0
MatrixSixthInvT0(8,7)=0.0D0
MatrixSixthInvT0(8,8)=-((20.0D0*sqrt(5.0D0/21.0D0))/9.0D0)
MatrixSixthInvT0(8,9)=304.0D0/(27.0D0*sqrt(105.0D0))
MatrixSixthInvT0(8,10)=0.0D0
MatrixSixthInvT0(8,11)=-((64.0D0*sqrt(2.0D0))/45.0D0)
MatrixSixthInvT0(8,12)=0.0D0
MatrixSixthInvT0(8,13)=0.0D0
MatrixSixthInvT0(8,14)=0.0D0
MatrixSixthInvT0(8,15)=0.0D0
MatrixSixthInvT0(8,16)=0.0D0
MatrixSixthInvT0(8,17)=(16.0D0*sqrt(7.0D0/15.0D0))/3.0D0
MatrixSixthInvT0(8,18)=0.0D0
MatrixSixthInvT0(8,19)=-(64.0D0/(9.0D0*sqrt(35.0D0)))
MatrixSixthInvT0(8,20)=-(16.0D0/(3.0D0*sqrt(105.0D0)))
MatrixSixthInvT0(8,21)=0.0D0
MatrixSixthInvT0(8,22)=0.0D0
MatrixSixthInvT0(8,23)=0.0D0
MatrixSixthInvT0(8,24)=0.0D0
MatrixSixthInvT0(8,25)=0.0D0
MatrixSixthInvT0(8,26)=-((32.0D0*sqrt(7.0D0/15.0D0))/3.0D0)
MatrixSixthInvT0(9,1)=-((5.0D0*sqrt(21.0D0))/2.0D0)
MatrixSixthInvT0(9,2)=-((3.0D0*sqrt(21.0D0))/2.0D0)
MatrixSixthInvT0(9,3)=7.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT0(9,4)=0.0D0
MatrixSixthInvT0(9,5)=-(2.0D0/sqrt(3.0D0))
MatrixSixthInvT0(9,6)=-((5.0D0*sqrt(5.0D0))/3.0D0)
MatrixSixthInvT0(9,7)=0.0D0
MatrixSixthInvT0(9,8)=-((2.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
MatrixSixthInvT0(9,9)=-((4.0D0*sqrt(5.0D0/3.0D0))/9.0D0)
MatrixSixthInvT0(9,10)=-((10.0D0*sqrt(7.0D0/3.0D0))/3.0D0)
MatrixSixthInvT0(9,11)=0.0D0
MatrixSixthInvT0(9,12)=0.0D0
MatrixSixthInvT0(9,13)=0.0D0
MatrixSixthInvT0(9,14)=0.0D0
MatrixSixthInvT0(9,15)=-(50.0D0/9.0D0)
MatrixSixthInvT0(9,16)=-2.0D0*sqrt(5.0D0/3.0D0)
MatrixSixthInvT0(9,17)=-(sqrt(5.0D0/3.0D0)/3.0D0)
MatrixSixthInvT0(9,18)=(28.0D0*sqrt(5.0D0))/9.0D0
MatrixSixthInvT0(9,19)=56.0D0/(9.0D0*sqrt(5.0D0))
MatrixSixthInvT0(9,20)=14.0D0/(3.0D0*sqrt(15.0D0))
MatrixSixthInvT0(9,21)=28.0D0/(3.0D0*sqrt(5.0D0))
MatrixSixthInvT0(9,22)=0.0D0
MatrixSixthInvT0(9,23)=0.0D0
MatrixSixthInvT0(9,24)=-(140.0D0/3.0D0)
MatrixSixthInvT0(9,25)=-(28.0D0/sqrt(3.0D0))
MatrixSixthInvT0(9,26)=0.0D0
MatrixSixthInvT0(10,1)=(3.0D0*sqrt(7.0D0))/2.0D0
MatrixSixthInvT0(10,2)=(9.0D0*sqrt(7.0D0))/2.0D0
MatrixSixthInvT0(10,3)=-(21.0D0/sqrt(5.0D0))
MatrixSixthInvT0(10,4)=0.0D0
MatrixSixthInvT0(10,5)=2.0D0
MatrixSixthInvT0(10,6)=sqrt(5.0D0/3.0D0)
MatrixSixthInvT0(10,7)=0.0D0
MatrixSixthInvT0(10,8)=(2.0D0*sqrt(5.0D0))/3.0D0
MatrixSixthInvT0(10,9)=(4.0D0*sqrt(5.0D0))/9.0D0
MatrixSixthInvT0(10,10)=(2.0D0*sqrt(7.0D0))/3.0D0
MatrixSixthInvT0(10,11)=0.0D0
MatrixSixthInvT0(10,12)=0.0D0
MatrixSixthInvT0(10,13)=0.0D0
MatrixSixthInvT0(10,14)=0.0D0
MatrixSixthInvT0(10,15)=10.0D0/(3.0D0*sqrt(3.0D0))
MatrixSixthInvT0(10,16)=2.0D0*sqrt(5.0D0)
MatrixSixthInvT0(10,17)=sqrt(5.0D0)/3.0D0
MatrixSixthInvT0(10,18)=-(28.0D0/(3.0D0*sqrt(15.0D0)))
MatrixSixthInvT0(10,19)=-(56.0D0/(3.0D0*sqrt(15.0D0)))
MatrixSixthInvT0(10,20)=-(14.0D0/(3.0D0*sqrt(5.0D0)))
MatrixSixthInvT0(10,21)=-(28.0D0/sqrt(15.0D0))
MatrixSixthInvT0(10,22)=0.0D0
MatrixSixthInvT0(10,23)=0.0D0
MatrixSixthInvT0(10,24)=28.0D0/sqrt(3.0D0)
MatrixSixthInvT0(10,25)=28.0D0
MatrixSixthInvT0(10,26)=0.0D0
MatrixSixthInvT0(11,1)=0.0D0
MatrixSixthInvT0(11,2)=0.0D0
MatrixSixthInvT0(11,3)=-24.0D0
MatrixSixthInvT0(11,4)=0.0D0
MatrixSixthInvT0(11,5)=0.0D0
MatrixSixthInvT0(11,6)=0.0D0
MatrixSixthInvT0(11,7)=8.0D0/7.0D0
MatrixSixthInvT0(11,8)=50.0D0/21.0D0
MatrixSixthInvT0(11,9)=184.0D0/63.0D0
MatrixSixthInvT0(11,10)=0.0D0
MatrixSixthInvT0(11,11)=-48.0D0*sqrt(6.0D0/35.0D0)
MatrixSixthInvT0(11,12)=0.0D0
MatrixSixthInvT0(11,13)=0.0D0
MatrixSixthInvT0(11,14)=0.0D0
MatrixSixthInvT0(11,15)=0.0D0
MatrixSixthInvT0(11,16)=0.0D0
MatrixSixthInvT0(11,17)=-(8.0D0/3.0D0)
MatrixSixthInvT0(11,18)=0.0D0
MatrixSixthInvT0(11,19)=-(352.0D0/(21.0D0*sqrt(3.0D0)))
MatrixSixthInvT0(11,20)=-(4.0D0/21.0D0)
MatrixSixthInvT0(11,21)=-(8.0D0/sqrt(3.0D0))
MatrixSixthInvT0(11,22)=0.0D0
MatrixSixthInvT0(11,23)=0.0D0
MatrixSixthInvT0(11,24)=0.0D0
MatrixSixthInvT0(11,25)=0.0D0
MatrixSixthInvT0(11,26)=48.0D0
MatrixSixthInvT0(12,1)=-10.0D0*sqrt(15.0D0/7.0D0)
MatrixSixthInvT0(12,2)=-6.0D0*sqrt(15.0D0/7.0D0)
MatrixSixthInvT0(12,3)=4.0D0*sqrt(3.0D0)
MatrixSixthInvT0(12,4)=0.0D0
MatrixSixthInvT0(12,5)=8.0D0/sqrt(15.0D0)
MatrixSixthInvT0(12,6)=20.0D0/3.0D0
MatrixSixthInvT0(12,7)=0.0D0
MatrixSixthInvT0(12,8)=20.0D0/(21.0D0*sqrt(3.0D0))
MatrixSixthInvT0(12,9)=40.0D0/(63.0D0*sqrt(3.0D0))
MatrixSixthInvT0(12,10)=(20.0D0*sqrt(5.0D0/21.0D0))/3.0D0
MatrixSixthInvT0(12,11)=0.0D0
MatrixSixthInvT0(12,12)=0.0D0
MatrixSixthInvT0(12,13)=0.0D0
MatrixSixthInvT0(12,14)=0.0D0
MatrixSixthInvT0(12,15)=(40.0D0*sqrt(5.0D0))/9.0D0
MatrixSixthInvT0(12,16)=8.0D0/sqrt(3.0D0)
MatrixSixthInvT0(12,17)=4.0D0/(3.0D0*sqrt(3.0D0))
MatrixSixthInvT0(12,18)=-(40.0D0/9.0D0)
MatrixSixthInvT0(12,19)=-(16.0D0/9.0D0)
MatrixSixthInvT0(12,20)=-(4.0D0/(3.0D0*sqrt(3.0D0)))
MatrixSixthInvT0(12,21)=-(8.0D0/3.0D0)
MatrixSixthInvT0(12,22)=0.0D0
MatrixSixthInvT0(12,23)=0.0D0
MatrixSixthInvT0(12,24)=-((80.0D0*sqrt(5.0D0))/3.0D0)
MatrixSixthInvT0(12,25)=-16.0D0*sqrt(5.0D0/3.0D0)
MatrixSixthInvT0(12,26)=0.0D0
MatrixSixthInvT0(13,1)=0.0D0
MatrixSixthInvT0(13,2)=0.0D0
MatrixSixthInvT0(13,3)=0.0D0
MatrixSixthInvT0(13,4)=40.0D0/7.0D0
MatrixSixthInvT0(13,5)=0.0D0
MatrixSixthInvT0(13,6)=0.0D0
MatrixSixthInvT0(13,7)=0.0D0
MatrixSixthInvT0(13,8)=0.0D0
MatrixSixthInvT0(13,9)=0.0D0
MatrixSixthInvT0(13,10)=0.0D0
MatrixSixthInvT0(13,11)=0.0D0
MatrixSixthInvT0(13,12)=0.0D0
MatrixSixthInvT0(13,13)=0.0D0
MatrixSixthInvT0(13,14)=0.0D0
MatrixSixthInvT0(13,15)=0.0D0
MatrixSixthInvT0(13,16)=0.0D0
MatrixSixthInvT0(13,17)=0.0D0
MatrixSixthInvT0(13,18)=0.0D0
MatrixSixthInvT0(13,19)=0.0D0
MatrixSixthInvT0(13,20)=0.0D0
MatrixSixthInvT0(13,21)=0.0D0
MatrixSixthInvT0(13,22)=0.0D0
MatrixSixthInvT0(13,23)=16.0D0*sqrt(5.0D0/3.0D0)
MatrixSixthInvT0(13,24)=0.0D0
MatrixSixthInvT0(13,25)=0.0D0
MatrixSixthInvT0(13,26)=0.0D0
MatrixSixthInvT0(14,1)=6.0D0*sqrt(5.0D0/7.0D0)
MatrixSixthInvT0(14,2)=18.0D0*sqrt(5.0D0/7.0D0)
MatrixSixthInvT0(14,3)=-12.0D0
MatrixSixthInvT0(14,4)=0.0D0
MatrixSixthInvT0(14,5)=-(8.0D0/sqrt(5.0D0))
MatrixSixthInvT0(14,6)=-(4.0D0/sqrt(3.0D0))
MatrixSixthInvT0(14,7)=0.0D0
MatrixSixthInvT0(14,8)=-(20.0D0/21.0D0)
MatrixSixthInvT0(14,9)=-(40.0D0/63.0D0)
MatrixSixthInvT0(14,10)=-((4.0D0*sqrt(5.0D0/7.0D0))/3.0D0)
MatrixSixthInvT0(14,11)=0.0D0
MatrixSixthInvT0(14,12)=0.0D0
MatrixSixthInvT0(14,13)=0.0D0
MatrixSixthInvT0(14,14)=0.0D0
MatrixSixthInvT0(14,15)=-((8.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
MatrixSixthInvT0(14,16)=-8.0D0
MatrixSixthInvT0(14,17)=-(4.0D0/3.0D0)
MatrixSixthInvT0(14,18)=8.0D0/(3.0D0*sqrt(3.0D0))
MatrixSixthInvT0(14,19)=16.0D0/(3.0D0*sqrt(3.0D0))
MatrixSixthInvT0(14,20)=4.0D0/3.0D0
MatrixSixthInvT0(14,21)=8.0D0/sqrt(3.0D0)
MatrixSixthInvT0(14,22)=0.0D0
MatrixSixthInvT0(14,23)=0.0D0
MatrixSixthInvT0(14,24)=16.0D0*sqrt(5.0D0/3.0D0)
MatrixSixthInvT0(14,25)=16.0D0*sqrt(5.0D0)
MatrixSixthInvT0(14,26)=0.0D0
MatrixSixthInvT0(15,1)=0.0D0
MatrixSixthInvT0(15,2)=0.0D0
MatrixSixthInvT0(15,3)=-(84.0D0/5.0D0)
MatrixSixthInvT0(15,4)=0.0D0
MatrixSixthInvT0(15,5)=0.0D0
MatrixSixthInvT0(15,6)=0.0D0
MatrixSixthInvT0(15,7)=4.0D0/5.0D0
MatrixSixthInvT0(15,8)=5.0D0/3.0D0
MatrixSixthInvT0(15,9)=-(52.0D0/45.0D0)
MatrixSixthInvT0(15,10)=0.0D0
MatrixSixthInvT0(15,11)=(24.0D0*sqrt(42.0D0/5.0D0))/5.0D0
MatrixSixthInvT0(15,12)=0.0D0
MatrixSixthInvT0(15,13)=0.0D0
MatrixSixthInvT0(15,14)=0.0D0
MatrixSixthInvT0(15,15)=0.0D0
MatrixSixthInvT0(15,16)=0.0D0
MatrixSixthInvT0(15,17)=68.0D0/15.0D0
MatrixSixthInvT0(15,18)=0.0D0
MatrixSixthInvT0(15,19)=-(272.0D0/(15.0D0*sqrt(3.0D0)))
MatrixSixthInvT0(15,20)=-(26.0D0/15.0D0)
MatrixSixthInvT0(15,21)=-(28.0D0/(5.0D0*sqrt(3.0D0)))
MatrixSixthInvT0(15,22)=0.0D0
MatrixSixthInvT0(15,23)=0.0D0
MatrixSixthInvT0(15,24)=0.0D0
MatrixSixthInvT0(15,25)=0.0D0
MatrixSixthInvT0(15,26)=168.0D0/5.0D0
MatrixSixthInvT0(16,1)=0.0D0
MatrixSixthInvT0(16,2)=0.0D0
MatrixSixthInvT0(16,3)=-(48.0D0/sqrt(7.0D0))
MatrixSixthInvT0(16,4)=0.0D0
MatrixSixthInvT0(16,5)=0.0D0
MatrixSixthInvT0(16,6)=0.0D0
MatrixSixthInvT0(16,7)=-(32.0D0/(7.0D0*sqrt(7.0D0)))
MatrixSixthInvT0(16,8)=-(20.0D0/(21.0D0*sqrt(7.0D0)))
MatrixSixthInvT0(16,9)=-(880.0D0/(63.0D0*sqrt(7.0D0)))
MatrixSixthInvT0(16,10)=0.0D0
MatrixSixthInvT0(16,11)=0.0D0
MatrixSixthInvT0(16,12)=0.0D0
MatrixSixthInvT0(16,13)=0.0D0
MatrixSixthInvT0(16,14)=0.0D0
MatrixSixthInvT0(16,15)=0.0D0
MatrixSixthInvT0(16,16)=0.0D0
MatrixSixthInvT0(16,17)=80.0D0/(3.0D0*sqrt(7.0D0))
MatrixSixthInvT0(16,18)=0.0D0
MatrixSixthInvT0(16,19)=256.0D0/(3.0D0*sqrt(21.0D0))
MatrixSixthInvT0(16,20)=16.0D0/(3.0D0*sqrt(7.0D0))
MatrixSixthInvT0(16,21)=32.0D0/sqrt(21.0D0)
MatrixSixthInvT0(16,22)=0.0D0
MatrixSixthInvT0(16,23)=0.0D0
MatrixSixthInvT0(16,24)=0.0D0
MatrixSixthInvT0(16,25)=0.0D0
MatrixSixthInvT0(16,26)=96.0D0/sqrt(7.0D0)
MatrixSixthInvT0(17,1)=0.0D0
MatrixSixthInvT0(17,2)=0.0D0
MatrixSixthInvT0(17,3)=-(16.0D0/sqrt(5.0D0))
MatrixSixthInvT0(17,4)=0.0D0
MatrixSixthInvT0(17,5)=0.0D0
MatrixSixthInvT0(17,6)=0.0D0
MatrixSixthInvT0(17,7)=-(48.0D0/(7.0D0*sqrt(5.0D0)))
MatrixSixthInvT0(17,8)=-((20.0D0*sqrt(5.0D0))/21.0D0)
MatrixSixthInvT0(17,9)=304.0D0/(63.0D0*sqrt(5.0D0))
MatrixSixthInvT0(17,10)=0.0D0
MatrixSixthInvT0(17,11)=(8.0D0*sqrt(14.0D0/3.0D0))/5.0D0
MatrixSixthInvT0(17,12)=0.0D0
MatrixSixthInvT0(17,13)=0.0D0
MatrixSixthInvT0(17,14)=0.0D0
MatrixSixthInvT0(17,15)=0.0D0
MatrixSixthInvT0(17,16)=0.0D0
MatrixSixthInvT0(17,17)=-(16.0D0/sqrt(5.0D0))
MatrixSixthInvT0(17,18)=0.0D0
MatrixSixthInvT0(17,19)=64.0D0/sqrt(15.0D0)
MatrixSixthInvT0(17,20)=-(8.0D0/sqrt(5.0D0))
MatrixSixthInvT0(17,21)=16.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT0(17,22)=0.0D0
MatrixSixthInvT0(17,23)=0.0D0
MatrixSixthInvT0(17,24)=0.0D0
MatrixSixthInvT0(17,25)=0.0D0
MatrixSixthInvT0(17,26)=32.0D0/sqrt(5.0D0)
MatrixSixthInvT0(18,1)=-((9.0D0*sqrt(21.0D0))/5.0D0)
MatrixSixthInvT0(18,2)=(9.0D0*sqrt(21.0D0))/5.0D0
MatrixSixthInvT0(18,3)=-((42.0D0*sqrt(3.0D0/5.0D0))/5.0D0)
MatrixSixthInvT0(18,4)=0.0D0
MatrixSixthInvT0(18,5)=-((4.0D0*sqrt(3.0D0))/25.0D0)
MatrixSixthInvT0(18,6)=6.0D0/(5.0D0*sqrt(5.0D0))
MatrixSixthInvT0(18,7)=0.0D0
MatrixSixthInvT0(18,8)=4.0D0/sqrt(15.0D0)
MatrixSixthInvT0(18,9)=8.0D0/(3.0D0*sqrt(15.0D0))
MatrixSixthInvT0(18,10)=-((4.0D0*sqrt(21.0D0))/5.0D0)
MatrixSixthInvT0(18,11)=0.0D0
MatrixSixthInvT0(18,12)=0.0D0
MatrixSixthInvT0(18,13)=0.0D0
MatrixSixthInvT0(18,14)=0.0D0
MatrixSixthInvT0(18,15)=-(4.0D0/5.0D0)
MatrixSixthInvT0(18,16)=(4.0D0*sqrt(3.0D0/5.0D0))/5.0D0
MatrixSixthInvT0(18,17)=2.0D0/(5.0D0*sqrt(15.0D0))
MatrixSixthInvT0(18,18)=-(56.0D0/(5.0D0*sqrt(5.0D0)))
MatrixSixthInvT0(18,19)=112.0D0/(15.0D0*sqrt(5.0D0))
MatrixSixthInvT0(18,20)=28.0D0/(5.0D0*sqrt(15.0D0))
MatrixSixthInvT0(18,21)=56.0D0/(5.0D0*sqrt(5.0D0))
MatrixSixthInvT0(18,22)=0.0D0
MatrixSixthInvT0(18,23)=0.0D0
MatrixSixthInvT0(18,24)=168.0D0/5.0D0
MatrixSixthInvT0(18,25)=-((56.0D0*sqrt(3.0D0))/5.0D0)
MatrixSixthInvT0(18,26)=0.0D0
MatrixSixthInvT0(19,1)=0.0D0
MatrixSixthInvT0(19,2)=0.0D0
MatrixSixthInvT0(19,3)=0.0D0
MatrixSixthInvT0(19,4)=4.0D0/sqrt(15.0D0)
MatrixSixthInvT0(19,5)=0.0D0
MatrixSixthInvT0(19,6)=0.0D0
MatrixSixthInvT0(19,7)=0.0D0
MatrixSixthInvT0(19,8)=0.0D0
MatrixSixthInvT0(19,9)=0.0D0
MatrixSixthInvT0(19,10)=0.0D0
MatrixSixthInvT0(19,11)=0.0D0
MatrixSixthInvT0(19,12)=0.0D0
MatrixSixthInvT0(19,13)=-((8.0D0*sqrt(3.0D0/5.0D0))/5.0D0)
MatrixSixthInvT0(19,14)=-((48.0D0*sqrt(14.0D0))/25.0D0)
MatrixSixthInvT0(19,15)=0.0D0
MatrixSixthInvT0(19,16)=0.0D0
MatrixSixthInvT0(19,17)=0.0D0
MatrixSixthInvT0(19,18)=0.0D0
MatrixSixthInvT0(19,19)=0.0D0
MatrixSixthInvT0(19,20)=0.0D0
MatrixSixthInvT0(19,21)=0.0D0
MatrixSixthInvT0(19,22)=0.0D0
MatrixSixthInvT0(19,23)=-(56.0D0/15.0D0)
MatrixSixthInvT0(19,24)=0.0D0
MatrixSixthInvT0(19,25)=0.0D0
MatrixSixthInvT0(19,26)=0.0D0
MatrixSixthInvT0(20,1)=-((9.0D0*sqrt(7.0D0))/5.0D0)
MatrixSixthInvT0(20,2)=9.0D0*sqrt(7.0D0)
MatrixSixthInvT0(20,3)=-(42.0D0/sqrt(5.0D0))
MatrixSixthInvT0(20,4)=0.0D0
MatrixSixthInvT0(20,5)=-(4.0D0/5.0D0)
MatrixSixthInvT0(20,6)=(2.0D0*sqrt(3.0D0/5.0D0))/5.0D0
MatrixSixthInvT0(20,7)=0.0D0
MatrixSixthInvT0(20,8)=(4.0D0*sqrt(5.0D0))/3.0D0
MatrixSixthInvT0(20,9)=(8.0D0*sqrt(5.0D0))/9.0D0
MatrixSixthInvT0(20,10)=-((4.0D0*sqrt(7.0D0))/5.0D0)
MatrixSixthInvT0(20,11)=0.0D0
MatrixSixthInvT0(20,12)=0.0D0
MatrixSixthInvT0(20,13)=0.0D0
MatrixSixthInvT0(20,14)=0.0D0
MatrixSixthInvT0(20,15)=-(4.0D0/(5.0D0*sqrt(3.0D0)))
MatrixSixthInvT0(20,16)=4.0D0/sqrt(5.0D0)
MatrixSixthInvT0(20,17)=2.0D0/(3.0D0*sqrt(5.0D0))
MatrixSixthInvT0(20,18)=-(56.0D0/(5.0D0*sqrt(15.0D0)))
MatrixSixthInvT0(20,19)=112.0D0/(3.0D0*sqrt(15.0D0))
MatrixSixthInvT0(20,20)=28.0D0/(3.0D0*sqrt(5.0D0))
MatrixSixthInvT0(20,21)=56.0D0/sqrt(15.0D0)
MatrixSixthInvT0(20,22)=0.0D0
MatrixSixthInvT0(20,23)=0.0D0
MatrixSixthInvT0(20,24)=(56.0D0*sqrt(3.0D0))/5.0D0
MatrixSixthInvT0(20,25)=-56.0D0
MatrixSixthInvT0(20,26)=0.0D0
MatrixSixthInvT0(21,1)=0.0D0
MatrixSixthInvT0(21,2)=0.0D0
MatrixSixthInvT0(21,3)=-(168.0D0/25.0D0)
MatrixSixthInvT0(21,4)=0.0D0
MatrixSixthInvT0(21,5)=0.0D0
MatrixSixthInvT0(21,6)=0.0D0
MatrixSixthInvT0(21,7)=8.0D0/25.0D0
MatrixSixthInvT0(21,8)=22.0D0/15.0D0
MatrixSixthInvT0(21,9)=-(56.0D0/225.0D0)
MatrixSixthInvT0(21,10)=0.0D0
MatrixSixthInvT0(21,11)=-((48.0D0*sqrt(42.0D0/5.0D0))/25.0D0)
MatrixSixthInvT0(21,12)=0.0D0
MatrixSixthInvT0(21,13)=0.0D0
MatrixSixthInvT0(21,14)=0.0D0
MatrixSixthInvT0(21,15)=0.0D0
MatrixSixthInvT0(21,16)=0.0D0
MatrixSixthInvT0(21,17)=-(184.0D0/75.0D0)
MatrixSixthInvT0(21,18)=0.0D0
MatrixSixthInvT0(21,19)=352.0D0/(75.0D0*sqrt(3.0D0))
MatrixSixthInvT0(21,20)=4.0D0/75.0D0
MatrixSixthInvT0(21,21)=56.0D0/(25.0D0*sqrt(3.0D0))
MatrixSixthInvT0(21,22)=0.0D0
MatrixSixthInvT0(21,23)=0.0D0
MatrixSixthInvT0(21,24)=0.0D0
MatrixSixthInvT0(21,25)=0.0D0
MatrixSixthInvT0(21,26)=-(336.0D0/25.0D0)
MatrixSixthInvT0(22,1)=0.0D0
MatrixSixthInvT0(22,2)=0.0D0
MatrixSixthInvT0(22,3)=-((16.0D0*sqrt(21.0D0/5.0D0))/5.0D0)
MatrixSixthInvT0(22,4)=0.0D0
MatrixSixthInvT0(22,5)=0.0D0
MatrixSixthInvT0(22,6)=0.0D0
MatrixSixthInvT0(22,7)=-(64.0D0/(5.0D0*sqrt(105.0D0)))
MatrixSixthInvT0(22,8)=4.0D0/(3.0D0*sqrt(105.0D0))
MatrixSixthInvT0(22,9)=208.0D0/(45.0D0*sqrt(105.0D0))
MatrixSixthInvT0(22,10)=0.0D0
MatrixSixthInvT0(22,11)=(64.0D0*sqrt(2.0D0))/25.0D0
MatrixSixthInvT0(22,12)=0.0D0
MatrixSixthInvT0(22,13)=0.0D0
MatrixSixthInvT0(22,14)=0.0D0
MatrixSixthInvT0(22,15)=0.0D0
MatrixSixthInvT0(22,16)=0.0D0
MatrixSixthInvT0(22,17)=(16.0D0*sqrt(7.0D0/15.0D0))/15.0D0
MatrixSixthInvT0(22,18)=0.0D0
MatrixSixthInvT0(22,19)=-(1216.0D0/(45.0D0*sqrt(35.0D0)))
MatrixSixthInvT0(22,20)=368.0D0/(15.0D0*sqrt(105.0D0))
MatrixSixthInvT0(22,21)=-((64.0D0*sqrt(7.0D0/5.0D0))/15.0D0)
MatrixSixthInvT0(22,22)=0.0D0
MatrixSixthInvT0(22,23)=0.0D0
MatrixSixthInvT0(22,24)=0.0D0
MatrixSixthInvT0(22,25)=0.0D0
MatrixSixthInvT0(22,26)=-((32.0D0*sqrt(21.0D0/5.0D0))/5.0D0)
MatrixSixthInvT0(23,1)=-2.0D0
MatrixSixthInvT0(23,2)=2.0D0
MatrixSixthInvT0(23,3)=-((4.0D0*sqrt(7.0D0/5.0D0))/3.0D0)
MatrixSixthInvT0(23,4)=0.0D0
MatrixSixthInvT0(23,5)=-((8.0D0*sqrt(7.0D0))/15.0D0)
MatrixSixthInvT0(23,6)=4.0D0*sqrt(7.0D0/15.0D0)
MatrixSixthInvT0(23,7)=0.0D0
MatrixSixthInvT0(23,8)=-((4.0D0*sqrt(5.0D0/7.0D0))/9.0D0)
MatrixSixthInvT0(23,9)=-((8.0D0*sqrt(5.0D0/7.0D0))/27.0D0)
MatrixSixthInvT0(23,10)=4.0D0/3.0D0
MatrixSixthInvT0(23,11)=0.0D0
MatrixSixthInvT0(23,12)=0.0D0
MatrixSixthInvT0(23,13)=0.0D0
MatrixSixthInvT0(23,14)=0.0D0
MatrixSixthInvT0(23,15)=-((8.0D0*sqrt(7.0D0/3.0D0))/3.0D0)
MatrixSixthInvT0(23,16)=(8.0D0*sqrt(7.0D0/5.0D0))/3.0D0
MatrixSixthInvT0(23,17)=(4.0D0*sqrt(7.0D0/5.0D0))/9.0D0
MatrixSixthInvT0(23,18)=(8.0D0*sqrt(7.0D0/15.0D0))/3.0D0
MatrixSixthInvT0(23,19)=-((16.0D0*sqrt(7.0D0/15.0D0))/9.0D0)
MatrixSixthInvT0(23,20)=-((4.0D0*sqrt(7.0D0/5.0D0))/9.0D0)
MatrixSixthInvT0(23,21)=-((8.0D0*sqrt(7.0D0/15.0D0))/3.0D0)
MatrixSixthInvT0(23,22)=0.0D0
MatrixSixthInvT0(23,23)=0.0D0
MatrixSixthInvT0(23,24)=(16.0D0*sqrt(7.0D0/3.0D0))/3.0D0
MatrixSixthInvT0(23,25)=-((16.0D0*sqrt(7.0D0))/9.0D0)
MatrixSixthInvT0(23,26)=0.0D0
MatrixSixthInvT0(24,1)=0.0D0
MatrixSixthInvT0(24,2)=0.0D0
MatrixSixthInvT0(24,3)=0.0D0
MatrixSixthInvT0(24,4)=(8.0D0*sqrt(10.0D0/21.0D0))/9.0D0
MatrixSixthInvT0(24,5)=0.0D0
MatrixSixthInvT0(24,6)=0.0D0
MatrixSixthInvT0(24,7)=0.0D0
MatrixSixthInvT0(24,8)=0.0D0
MatrixSixthInvT0(24,9)=0.0D0
MatrixSixthInvT0(24,10)=0.0D0
MatrixSixthInvT0(24,11)=0.0D0
MatrixSixthInvT0(24,12)=0.0D0
MatrixSixthInvT0(24,13)=(16.0D0*sqrt(14.0D0/15.0D0))/9.0D0
MatrixSixthInvT0(24,14)=16.0D0/15.0D0
MatrixSixthInvT0(24,15)=0.0D0
MatrixSixthInvT0(24,16)=0.0D0
MatrixSixthInvT0(24,17)=0.0D0
MatrixSixthInvT0(24,18)=0.0D0
MatrixSixthInvT0(24,19)=0.0D0
MatrixSixthInvT0(24,20)=0.0D0
MatrixSixthInvT0(24,21)=0.0D0
MatrixSixthInvT0(24,22)=0.0D0
MatrixSixthInvT0(24,23)=-((16.0D0*sqrt(14.0D0))/27.0D0)
MatrixSixthInvT0(24,24)=0.0D0
MatrixSixthInvT0(24,25)=0.0D0
MatrixSixthInvT0(24,26)=0.0D0
MatrixSixthInvT0(25,1)=-(2.0D0/sqrt(3.0D0))
MatrixSixthInvT0(25,2)=10.0D0/sqrt(3.0D0)
MatrixSixthInvT0(25,3)=-((4.0D0*sqrt(35.0D0/3.0D0))/3.0D0)
MatrixSixthInvT0(25,4)=0.0D0
MatrixSixthInvT0(25,5)=-((8.0D0*sqrt(7.0D0/3.0D0))/3.0D0)
MatrixSixthInvT0(25,6)=(4.0D0*sqrt(7.0D0/5.0D0))/3.0D0
MatrixSixthInvT0(25,7)=0.0D0
MatrixSixthInvT0(25,8)=-((20.0D0*sqrt(5.0D0/21.0D0))/9.0D0)
MatrixSixthInvT0(25,9)=-((40.0D0*sqrt(5.0D0/21.0D0))/27.0D0)
MatrixSixthInvT0(25,10)=4.0D0/(3.0D0*sqrt(3.0D0))
MatrixSixthInvT0(25,11)=0.0D0
MatrixSixthInvT0(25,12)=0.0D0
MatrixSixthInvT0(25,13)=0.0D0
MatrixSixthInvT0(25,14)=0.0D0
MatrixSixthInvT0(25,15)=-((8.0D0*sqrt(7.0D0))/9.0D0)
MatrixSixthInvT0(25,16)=(8.0D0*sqrt(35.0D0/3.0D0))/3.0D0
MatrixSixthInvT0(25,17)=(4.0D0*sqrt(35.0D0/3.0D0))/9.0D0
MatrixSixthInvT0(25,18)=(8.0D0*sqrt(7.0D0/5.0D0))/9.0D0
MatrixSixthInvT0(25,19)=-((16.0D0*sqrt(35.0D0))/27.0D0)
MatrixSixthInvT0(25,20)=-((4.0D0*sqrt(35.0D0/3.0D0))/9.0D0)
MatrixSixthInvT0(25,21)=-((8.0D0*sqrt(35.0D0))/9.0D0)
MatrixSixthInvT0(25,22)=0.0D0
MatrixSixthInvT0(25,23)=0.0D0
MatrixSixthInvT0(25,24)=(16.0D0*sqrt(7.0D0))/9.0D0
MatrixSixthInvT0(25,25)=-((80.0D0*sqrt(7.0D0/3.0D0))/9.0D0)
MatrixSixthInvT0(25,26)=0.0D0
MatrixSixthInvT0(26,1)=0.0D0
MatrixSixthInvT0(26,2)=0.0D0
MatrixSixthInvT0(26,3)=-((16.0D0*sqrt(14.0D0))/45.0D0)
MatrixSixthInvT0(26,4)=0.0D0
MatrixSixthInvT0(26,5)=0.0D0
MatrixSixthInvT0(26,6)=0.0D0
MatrixSixthInvT0(26,7)=-((16.0D0*sqrt(2.0D0/7.0D0))/15.0D0)
MatrixSixthInvT0(26,8)=-((4.0D0*sqrt(2.0D0/7.0D0))/9.0D0)
MatrixSixthInvT0(26,9)=-((208.0D0*sqrt(2.0D0/7.0D0))/135.0D0)
MatrixSixthInvT0(26,10)=0.0D0
MatrixSixthInvT0(26,11)=16.0D0/(15.0D0*sqrt(15.0D0))
MatrixSixthInvT0(26,12)=0.0D0
MatrixSixthInvT0(26,13)=0.0D0
MatrixSixthInvT0(26,14)=0.0D0
MatrixSixthInvT0(26,15)=0.0D0
MatrixSixthInvT0(26,16)=0.0D0
MatrixSixthInvT0(26,17)=-((16.0D0*sqrt(14.0D0))/45.0D0)
MatrixSixthInvT0(26,18)=0.0D0
MatrixSixthInvT0(26,19)=-((704.0D0*sqrt(2.0D0/21.0D0))/45.0D0)
MatrixSixthInvT0(26,20)=-((8.0D0*sqrt(2.0D0/7.0D0))/45.0D0)
MatrixSixthInvT0(26,21)=-((16.0D0*sqrt(14.0D0/3.0D0))/15.0D0)
MatrixSixthInvT0(26,22)=0.0D0
MatrixSixthInvT0(26,23)=0.0D0
MatrixSixthInvT0(26,24)=0.0D0
MatrixSixthInvT0(26,25)=0.0D0
MatrixSixthInvT0(26,26)=-((32.0D0*sqrt(14.0D0))/45.0D0)

End Subroutine






Subroutine DefineSixthInvT1(MatrixSixthInvT1)

Implicit none

Double precision:: MatrixSixthInvT1(26,26)




MatrixSixthInvT1(1,1)=3.0D0/(2.0D0*sqrt(7.0D0))
MatrixSixthInvT1(1,2)=9.0D0/(2.0D0*sqrt(7.0D0))
MatrixSixthInvT1(1,3)=-(3.0D0/sqrt(5.0D0))
MatrixSixthInvT1(1,4)=0.0D0
MatrixSixthInvT1(1,5)=6.0D0/5.0D0
MatrixSixthInvT1(1,6)=sqrt(3.0D0/5.0D0)
MatrixSixthInvT1(1,7)=0.0D0
MatrixSixthInvT1(1,8)=-((2.0D0*sqrt(5.0D0))/7.0D0)
MatrixSixthInvT1(1,9)=-((4.0D0*sqrt(5.0D0))/21.0D0)
MatrixSixthInvT1(1,10)=-(2.0D0/sqrt(7.0D0))
MatrixSixthInvT1(1,11)=0.0D0
MatrixSixthInvT1(1,12)=-(4.0D0/sqrt(15.0D0))
MatrixSixthInvT1(1,13)=0.0D0
MatrixSixthInvT1(1,14)=0.0D0
MatrixSixthInvT1(1,15)=2.0D0/sqrt(3.0D0)
MatrixSixthInvT1(1,16)=6.0D0/sqrt(5.0D0)
MatrixSixthInvT1(1,17)=1.0D0/sqrt(5.0D0)
MatrixSixthInvT1(1,18)=4.0D0/sqrt(15.0D0)
MatrixSixthInvT1(1,19)=8.0D0/sqrt(15.0D0)
MatrixSixthInvT1(1,20)=2.0D0/sqrt(5.0D0)
MatrixSixthInvT1(1,21)=4.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT1(1,22)=0.0D0
MatrixSixthInvT1(1,23)=0.0D0
MatrixSixthInvT1(1,24)=4.0D0/sqrt(3.0D0)
MatrixSixthInvT1(1,25)=4.0D0
MatrixSixthInvT1(1,26)=0.0D0
MatrixSixthInvT1(2,1)=-((3.0D0*sqrt(3.0D0/7.0D0))/2.0D0)
MatrixSixthInvT1(2,2)=(3.0D0*sqrt(3.0D0/7.0D0))/2.0D0
MatrixSixthInvT1(2,3)=-sqrt(3.0D0/5.0D0)
MatrixSixthInvT1(2,4)=0.0D0
MatrixSixthInvT1(2,5)=(2.0D0*sqrt(3.0D0))/5.0D0
MatrixSixthInvT1(2,6)=-(3.0D0/sqrt(5.0D0))
MatrixSixthInvT1(2,7)=0.0D0
MatrixSixthInvT1(2,8)=-((2.0D0*sqrt(5.0D0/3.0D0))/7.0D0)
MatrixSixthInvT1(2,9)=-((4.0D0*sqrt(5.0D0/3.0D0))/21.0D0)
MatrixSixthInvT1(2,10)=2.0D0*sqrt(3.0D0/7.0D0)
MatrixSixthInvT1(2,11)=0.0D0
MatrixSixthInvT1(2,12)=-(4.0D0/(3.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(2,13)=0.0D0
MatrixSixthInvT1(2,14)=0.0D0
MatrixSixthInvT1(2,15)=-2.0D0
MatrixSixthInvT1(2,16)=2.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT1(2,17)=1.0D0/sqrt(15.0D0)
MatrixSixthInvT1(2,18)=-(4.0D0/sqrt(5.0D0))
MatrixSixthInvT1(2,19)=8.0D0/(3.0D0*sqrt(5.0D0))
MatrixSixthInvT1(2,20)=2.0D0/sqrt(15.0D0)
MatrixSixthInvT1(2,21)=4.0D0/sqrt(5.0D0)
MatrixSixthInvT1(2,22)=0.0D0
MatrixSixthInvT1(2,23)=0.0D0
MatrixSixthInvT1(2,24)=-4.0D0
MatrixSixthInvT1(2,25)=4.0D0/sqrt(3.0D0)
MatrixSixthInvT1(2,26)=0.0D0
MatrixSixthInvT1(3,1)=0.0D0
MatrixSixthInvT1(3,2)=0.0D0
MatrixSixthInvT1(3,3)=4.0D0/sqrt(3.0D0)
MatrixSixthInvT1(3,4)=0.0D0
MatrixSixthInvT1(3,5)=0.0D0
MatrixSixthInvT1(3,6)=0.0D0
MatrixSixthInvT1(3,7)=-((4.0D0*sqrt(3.0D0))/7.0D0)
MatrixSixthInvT1(3,8)=(5.0D0*sqrt(3.0D0))/7.0D0
MatrixSixthInvT1(3,9)=-(4.0D0/(7.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(3,10)=0.0D0
MatrixSixthInvT1(3,11)=-8.0D0*sqrt(2.0D0/35.0D0)
MatrixSixthInvT1(3,12)=14.0D0/15.0D0
MatrixSixthInvT1(3,13)=0.0D0
MatrixSixthInvT1(3,14)=0.0D0
MatrixSixthInvT1(3,15)=0.0D0
MatrixSixthInvT1(3,16)=0.0D0
MatrixSixthInvT1(3,17)=4.0D0/sqrt(3.0D0)
MatrixSixthInvT1(3,18)=0.0D0
MatrixSixthInvT1(3,19)=80.0D0/21.0D0
MatrixSixthInvT1(3,20)=-(22.0D0/(7.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(3,21)=4.0D0
MatrixSixthInvT1(3,22)=(16.0D0*sqrt(3.0D0/5.0D0))/7.0D0
MatrixSixthInvT1(3,23)=0.0D0
MatrixSixthInvT1(3,24)=0.0D0
MatrixSixthInvT1(3,25)=0.0D0
MatrixSixthInvT1(3,26)=-(8.0D0/sqrt(3.0D0))
MatrixSixthInvT1(4,1)=-(9.0D0/sqrt(7.0D0))
MatrixSixthInvT1(4,2)=-(27.0D0/sqrt(7.0D0))
MatrixSixthInvT1(4,3)=18.0D0/sqrt(5.0D0)
MatrixSixthInvT1(4,4)=0.0D0
MatrixSixthInvT1(4,5)=-(12.0D0/5.0D0)
MatrixSixthInvT1(4,6)=-2.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT1(4,7)=0.0D0
MatrixSixthInvT1(4,8)=(4.0D0*sqrt(5.0D0))/7.0D0
MatrixSixthInvT1(4,9)=(8.0D0*sqrt(5.0D0))/21.0D0
MatrixSixthInvT1(4,10)=4.0D0/sqrt(7.0D0)
MatrixSixthInvT1(4,11)=0.0D0
MatrixSixthInvT1(4,12)=8.0D0/sqrt(15.0D0)
MatrixSixthInvT1(4,13)=0.0D0
MatrixSixthInvT1(4,14)=0.0D0
MatrixSixthInvT1(4,15)=4.0D0/sqrt(3.0D0)
MatrixSixthInvT1(4,16)=12.0D0/sqrt(5.0D0)
MatrixSixthInvT1(4,17)=2.0D0/sqrt(5.0D0)
MatrixSixthInvT1(4,18)=8.0D0/sqrt(15.0D0)
MatrixSixthInvT1(4,19)=16.0D0/sqrt(15.0D0)
MatrixSixthInvT1(4,20)=4.0D0/sqrt(5.0D0)
MatrixSixthInvT1(4,21)=8.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT1(4,22)=0.0D0
MatrixSixthInvT1(4,23)=0.0D0
MatrixSixthInvT1(4,24)=8.0D0*sqrt(3.0D0)
MatrixSixthInvT1(4,25)=24.0D0
MatrixSixthInvT1(4,26)=0.0D0
MatrixSixthInvT1(5,1)=0.0D0
MatrixSixthInvT1(5,2)=0.0D0
MatrixSixthInvT1(5,3)=0.0D0
MatrixSixthInvT1(5,4)=(4.0D0*sqrt(5.0D0))/7.0D0
MatrixSixthInvT1(5,5)=0.0D0
MatrixSixthInvT1(5,6)=0.0D0
MatrixSixthInvT1(5,7)=0.0D0
MatrixSixthInvT1(5,8)=0.0D0
MatrixSixthInvT1(5,9)=0.0D0
MatrixSixthInvT1(5,10)=0.0D0
MatrixSixthInvT1(5,11)=0.0D0
MatrixSixthInvT1(5,12)=0.0D0
MatrixSixthInvT1(5,13)=-(8.0D0/sqrt(5.0D0))
MatrixSixthInvT1(5,14)=(48.0D0*sqrt(6.0D0/7.0D0))/5.0D0
MatrixSixthInvT1(5,15)=0.0D0
MatrixSixthInvT1(5,16)=0.0D0
MatrixSixthInvT1(5,17)=0.0D0
MatrixSixthInvT1(5,18)=0.0D0
MatrixSixthInvT1(5,19)=0.0D0
MatrixSixthInvT1(5,20)=0.0D0
MatrixSixthInvT1(5,21)=0.0D0
MatrixSixthInvT1(5,22)=0.0D0
MatrixSixthInvT1(5,23)=-(8.0D0/sqrt(3.0D0))
MatrixSixthInvT1(5,24)=0.0D0
MatrixSixthInvT1(5,25)=0.0D0
MatrixSixthInvT1(5,26)=0.0D0
MatrixSixthInvT1(6,1)=9.0D0*sqrt(3.0D0/7.0D0)
MatrixSixthInvT1(6,2)=-9.0D0*sqrt(3.0D0/7.0D0)
MatrixSixthInvT1(6,3)=6.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT1(6,4)=0.0D0
MatrixSixthInvT1(6,5)=-((4.0D0*sqrt(3.0D0))/5.0D0)
MatrixSixthInvT1(6,6)=6.0D0/sqrt(5.0D0)
MatrixSixthInvT1(6,7)=0.0D0
MatrixSixthInvT1(6,8)=(4.0D0*sqrt(5.0D0/3.0D0))/7.0D0
MatrixSixthInvT1(6,9)=(8.0D0*sqrt(5.0D0/3.0D0))/21.0D0
MatrixSixthInvT1(6,10)=-4.0D0*sqrt(3.0D0/7.0D0)
MatrixSixthInvT1(6,11)=0.0D0
MatrixSixthInvT1(6,12)=8.0D0/(3.0D0*sqrt(5.0D0))
MatrixSixthInvT1(6,13)=0.0D0
MatrixSixthInvT1(6,14)=0.0D0
MatrixSixthInvT1(6,15)=-4.0D0
MatrixSixthInvT1(6,16)=4.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT1(6,17)=2.0D0/sqrt(15.0D0)
MatrixSixthInvT1(6,18)=-(8.0D0/sqrt(5.0D0))
MatrixSixthInvT1(6,19)=16.0D0/(3.0D0*sqrt(5.0D0))
MatrixSixthInvT1(6,20)=4.0D0/sqrt(15.0D0)
MatrixSixthInvT1(6,21)=8.0D0/sqrt(5.0D0)
MatrixSixthInvT1(6,22)=0.0D0
MatrixSixthInvT1(6,23)=0.0D0
MatrixSixthInvT1(6,24)=-24.0D0
MatrixSixthInvT1(6,25)=8.0D0*sqrt(3.0D0)
MatrixSixthInvT1(6,26)=0.0D0
MatrixSixthInvT1(7,1)=0.0D0
MatrixSixthInvT1(7,2)=0.0D0
MatrixSixthInvT1(7,3)=-((24.0D0*sqrt(3.0D0))/5.0D0)
MatrixSixthInvT1(7,4)=0.0D0
MatrixSixthInvT1(7,5)=0.0D0
MatrixSixthInvT1(7,6)=0.0D0
MatrixSixthInvT1(7,7)=(8.0D0*sqrt(3.0D0))/7.0D0
MatrixSixthInvT1(7,8)=-(10.0D0/(7.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(7,9)=-(184.0D0/(105.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(7,10)=0.0D0
MatrixSixthInvT1(7,11)=(144.0D0*sqrt(2.0D0/35.0D0))/5.0D0
MatrixSixthInvT1(7,12)=-(292.0D0/75.0D0)
MatrixSixthInvT1(7,13)=0.0D0
MatrixSixthInvT1(7,14)=0.0D0
MatrixSixthInvT1(7,15)=0.0D0
MatrixSixthInvT1(7,16)=0.0D0
MatrixSixthInvT1(7,17)=-(8.0D0/(5.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(7,18)=0.0D0
MatrixSixthInvT1(7,19)=992.0D0/105.0D0
MatrixSixthInvT1(7,20)=-(172.0D0/(35.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(7,21)=8.0D0
MatrixSixthInvT1(7,22)=(288.0D0*sqrt(3.0D0/5.0D0))/35.0D0
MatrixSixthInvT1(7,23)=0.0D0
MatrixSixthInvT1(7,24)=0.0D0
MatrixSixthInvT1(7,25)=0.0D0
MatrixSixthInvT1(7,26)=-((48.0D0*sqrt(3.0D0))/5.0D0)
MatrixSixthInvT1(8,1)=0.0D0
MatrixSixthInvT1(8,2)=0.0D0
MatrixSixthInvT1(8,3)=-((16.0D0*sqrt(7.0D0/5.0D0))/3.0D0)
MatrixSixthInvT1(8,4)=0.0D0
MatrixSixthInvT1(8,5)=0.0D0
MatrixSixthInvT1(8,6)=0.0D0
MatrixSixthInvT1(8,7)=0.0D0
MatrixSixthInvT1(8,8)=-((20.0D0*sqrt(5.0D0/7.0D0))/9.0D0)
MatrixSixthInvT1(8,9)=304.0D0/(27.0D0*sqrt(35.0D0))
MatrixSixthInvT1(8,10)=0.0D0
MatrixSixthInvT1(8,11)=-((64.0D0*sqrt(2.0D0/3.0D0))/15.0D0)
MatrixSixthInvT1(8,12)=(152.0D0*sqrt(7.0D0/15.0D0))/45.0D0
MatrixSixthInvT1(8,13)=0.0D0
MatrixSixthInvT1(8,14)=0.0D0
MatrixSixthInvT1(8,15)=0.0D0
MatrixSixthInvT1(8,16)=0.0D0
MatrixSixthInvT1(8,17)=(16.0D0*sqrt(7.0D0/5.0D0))/3.0D0
MatrixSixthInvT1(8,18)=0.0D0
MatrixSixthInvT1(8,19)=-(64.0D0/(3.0D0*sqrt(105.0D0)))
MatrixSixthInvT1(8,20)=-(16.0D0/(3.0D0*sqrt(35.0D0)))
MatrixSixthInvT1(8,21)=0.0D0
MatrixSixthInvT1(8,22)=-(128.0D0/(15.0D0*sqrt(7.0D0)))
MatrixSixthInvT1(8,23)=0.0D0
MatrixSixthInvT1(8,24)=0.0D0
MatrixSixthInvT1(8,25)=0.0D0
MatrixSixthInvT1(8,26)=-((32.0D0*sqrt(7.0D0/5.0D0))/3.0D0)
MatrixSixthInvT1(9,1)=(3.0D0*sqrt(7.0D0))/2.0D0
MatrixSixthInvT1(9,2)=(9.0D0*sqrt(7.0D0))/2.0D0
MatrixSixthInvT1(9,3)=-(21.0D0/sqrt(5.0D0))
MatrixSixthInvT1(9,4)=0.0D0
MatrixSixthInvT1(9,5)=2.0D0
MatrixSixthInvT1(9,6)=sqrt(5.0D0/3.0D0)
MatrixSixthInvT1(9,7)=0.0D0
MatrixSixthInvT1(9,8)=(2.0D0*sqrt(5.0D0))/3.0D0
MatrixSixthInvT1(9,9)=(4.0D0*sqrt(5.0D0))/9.0D0
MatrixSixthInvT1(9,10)=(2.0D0*sqrt(7.0D0))/3.0D0
MatrixSixthInvT1(9,11)=0.0D0
MatrixSixthInvT1(9,12)=28.0D0/(3.0D0*sqrt(15.0D0))
MatrixSixthInvT1(9,13)=0.0D0
MatrixSixthInvT1(9,14)=0.0D0
MatrixSixthInvT1(9,15)=10.0D0/(3.0D0*sqrt(3.0D0))
MatrixSixthInvT1(9,16)=2.0D0*sqrt(5.0D0)
MatrixSixthInvT1(9,17)=sqrt(5.0D0)/3.0D0
MatrixSixthInvT1(9,18)=-(28.0D0/(3.0D0*sqrt(15.0D0)))
MatrixSixthInvT1(9,19)=-(56.0D0/(3.0D0*sqrt(15.0D0)))
MatrixSixthInvT1(9,20)=-(14.0D0/(3.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(9,21)=-(28.0D0/sqrt(15.0D0))
MatrixSixthInvT1(9,22)=0.0D0
MatrixSixthInvT1(9,23)=0.0D0
MatrixSixthInvT1(9,24)=28.0D0/sqrt(3.0D0)
MatrixSixthInvT1(9,25)=28.0D0
MatrixSixthInvT1(9,26)=0.0D0
MatrixSixthInvT1(10,1)=-((3.0D0*sqrt(21.0D0))/2.0D0)
MatrixSixthInvT1(10,2)=(3.0D0*sqrt(21.0D0))/2.0D0
MatrixSixthInvT1(10,3)=-7.0D0*sqrt(3.0D0/5.0D0)
MatrixSixthInvT1(10,4)=0.0D0
MatrixSixthInvT1(10,5)=2.0D0/sqrt(3.0D0)
MatrixSixthInvT1(10,6)=-sqrt(5.0D0)
MatrixSixthInvT1(10,7)=0.0D0
MatrixSixthInvT1(10,8)=(2.0D0*sqrt(5.0D0/3.0D0))/3.0D0
MatrixSixthInvT1(10,9)=(4.0D0*sqrt(5.0D0/3.0D0))/9.0D0
MatrixSixthInvT1(10,10)=-2.0D0*sqrt(7.0D0/3.0D0)
MatrixSixthInvT1(10,11)=0.0D0
MatrixSixthInvT1(10,12)=28.0D0/(9.0D0*sqrt(5.0D0))
MatrixSixthInvT1(10,13)=0.0D0
MatrixSixthInvT1(10,14)=0.0D0
MatrixSixthInvT1(10,15)=-(10.0D0/3.0D0)
MatrixSixthInvT1(10,16)=2.0D0*sqrt(5.0D0/3.0D0)
MatrixSixthInvT1(10,17)=sqrt(5.0D0/3.0D0)/3.0D0
MatrixSixthInvT1(10,18)=28.0D0/(3.0D0*sqrt(5.0D0))
MatrixSixthInvT1(10,19)=-(56.0D0/(9.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(10,20)=-(14.0D0/(3.0D0*sqrt(15.0D0)))
MatrixSixthInvT1(10,21)=-(28.0D0/(3.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(10,22)=0.0D0
MatrixSixthInvT1(10,23)=0.0D0
MatrixSixthInvT1(10,24)=-28.0D0
MatrixSixthInvT1(10,25)=28.0D0/sqrt(3.0D0)
MatrixSixthInvT1(10,26)=0.0D0
MatrixSixthInvT1(11,1)=0.0D0
MatrixSixthInvT1(11,2)=0.0D0
MatrixSixthInvT1(11,3)=8.0D0*sqrt(3.0D0)
MatrixSixthInvT1(11,4)=0.0D0
MatrixSixthInvT1(11,5)=0.0D0
MatrixSixthInvT1(11,6)=0.0D0
MatrixSixthInvT1(11,7)=-(8.0D0/(7.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(11,8)=-(50.0D0/(21.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(11,9)=-(184.0D0/(63.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(11,10)=0.0D0
MatrixSixthInvT1(11,11)=48.0D0*sqrt(2.0D0/35.0D0)
MatrixSixthInvT1(11,12)=-(292.0D0/45.0D0)
MatrixSixthInvT1(11,13)=0.0D0
MatrixSixthInvT1(11,14)=0.0D0
MatrixSixthInvT1(11,15)=0.0D0
MatrixSixthInvT1(11,16)=0.0D0
MatrixSixthInvT1(11,17)=8.0D0/(3.0D0*sqrt(3.0D0))
MatrixSixthInvT1(11,18)=0.0D0
MatrixSixthInvT1(11,19)=352.0D0/63.0D0
MatrixSixthInvT1(11,20)=4.0D0/(21.0D0*sqrt(3.0D0))
MatrixSixthInvT1(11,21)=8.0D0/3.0D0
MatrixSixthInvT1(11,22)=-((96.0D0*sqrt(3.0D0/5.0D0))/7.0D0)
MatrixSixthInvT1(11,23)=0.0D0
MatrixSixthInvT1(11,24)=0.0D0
MatrixSixthInvT1(11,25)=0.0D0
MatrixSixthInvT1(11,26)=-16.0D0*sqrt(3.0D0)
MatrixSixthInvT1(12,1)=6.0D0*sqrt(5.0D0/7.0D0)
MatrixSixthInvT1(12,2)=18.0D0*sqrt(5.0D0/7.0D0)
MatrixSixthInvT1(12,3)=-12.0D0
MatrixSixthInvT1(12,4)=0.0D0
MatrixSixthInvT1(12,5)=-(8.0D0/sqrt(5.0D0))
MatrixSixthInvT1(12,6)=-(4.0D0/sqrt(3.0D0))
MatrixSixthInvT1(12,7)=0.0D0
MatrixSixthInvT1(12,8)=-(20.0D0/21.0D0)
MatrixSixthInvT1(12,9)=-(40.0D0/63.0D0)
MatrixSixthInvT1(12,10)=-((4.0D0*sqrt(5.0D0/7.0D0))/3.0D0)
MatrixSixthInvT1(12,11)=0.0D0
MatrixSixthInvT1(12,12)=-(8.0D0/(3.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(12,13)=0.0D0
MatrixSixthInvT1(12,14)=0.0D0
MatrixSixthInvT1(12,15)=-((8.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
MatrixSixthInvT1(12,16)=-8.0D0
MatrixSixthInvT1(12,17)=-(4.0D0/3.0D0)
MatrixSixthInvT1(12,18)=8.0D0/(3.0D0*sqrt(3.0D0))
MatrixSixthInvT1(12,19)=16.0D0/(3.0D0*sqrt(3.0D0))
MatrixSixthInvT1(12,20)=4.0D0/3.0D0
MatrixSixthInvT1(12,21)=8.0D0/sqrt(3.0D0)
MatrixSixthInvT1(12,22)=0.0D0
MatrixSixthInvT1(12,23)=0.0D0
MatrixSixthInvT1(12,24)=16.0D0*sqrt(5.0D0/3.0D0)
MatrixSixthInvT1(12,25)=16.0D0*sqrt(5.0D0)
MatrixSixthInvT1(12,26)=0.0D0
MatrixSixthInvT1(13,1)=0.0D0
MatrixSixthInvT1(13,2)=0.0D0
MatrixSixthInvT1(13,3)=0.0D0
MatrixSixthInvT1(13,4)=-(40.0D0/(7.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(13,5)=0.0D0
MatrixSixthInvT1(13,6)=0.0D0
MatrixSixthInvT1(13,7)=0.0D0
MatrixSixthInvT1(13,8)=0.0D0
MatrixSixthInvT1(13,9)=0.0D0
MatrixSixthInvT1(13,10)=0.0D0
MatrixSixthInvT1(13,11)=0.0D0
MatrixSixthInvT1(13,12)=0.0D0
MatrixSixthInvT1(13,13)=0.0D0
MatrixSixthInvT1(13,14)=0.0D0
MatrixSixthInvT1(13,15)=0.0D0
MatrixSixthInvT1(13,16)=0.0D0
MatrixSixthInvT1(13,17)=0.0D0
MatrixSixthInvT1(13,18)=0.0D0
MatrixSixthInvT1(13,19)=0.0D0
MatrixSixthInvT1(13,20)=0.0D0
MatrixSixthInvT1(13,21)=0.0D0
MatrixSixthInvT1(13,22)=0.0D0
MatrixSixthInvT1(13,23)=-((16.0D0*sqrt(5.0D0))/3.0D0)
MatrixSixthInvT1(13,24)=0.0D0
MatrixSixthInvT1(13,25)=0.0D0
MatrixSixthInvT1(13,26)=0.0D0
MatrixSixthInvT1(14,1)=-6.0D0*sqrt(15.0D0/7.0D0)
MatrixSixthInvT1(14,2)=6.0D0*sqrt(15.0D0/7.0D0)
MatrixSixthInvT1(14,3)=-4.0D0*sqrt(3.0D0)
MatrixSixthInvT1(14,4)=0.0D0
MatrixSixthInvT1(14,5)=-(8.0D0/sqrt(15.0D0))
MatrixSixthInvT1(14,6)=4.0D0
MatrixSixthInvT1(14,7)=0.0D0
MatrixSixthInvT1(14,8)=-(20.0D0/(21.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(14,9)=-(40.0D0/(63.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(14,10)=4.0D0*sqrt(5.0D0/21.0D0)
MatrixSixthInvT1(14,11)=0.0D0
MatrixSixthInvT1(14,12)=-(8.0D0/9.0D0)
MatrixSixthInvT1(14,13)=0.0D0
MatrixSixthInvT1(14,14)=0.0D0
MatrixSixthInvT1(14,15)=(8.0D0*sqrt(5.0D0))/3.0D0
MatrixSixthInvT1(14,16)=-(8.0D0/sqrt(3.0D0))
MatrixSixthInvT1(14,17)=-(4.0D0/(3.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(14,18)=-(8.0D0/3.0D0)
MatrixSixthInvT1(14,19)=16.0D0/9.0D0
MatrixSixthInvT1(14,20)=4.0D0/(3.0D0*sqrt(3.0D0))
MatrixSixthInvT1(14,21)=8.0D0/3.0D0
MatrixSixthInvT1(14,22)=0.0D0
MatrixSixthInvT1(14,23)=0.0D0
MatrixSixthInvT1(14,24)=-16.0D0*sqrt(5.0D0)
MatrixSixthInvT1(14,25)=16.0D0*sqrt(5.0D0/3.0D0)
MatrixSixthInvT1(14,26)=0.0D0
MatrixSixthInvT1(15,1)=0.0D0
MatrixSixthInvT1(15,2)=0.0D0
MatrixSixthInvT1(15,3)=(28.0D0*sqrt(3.0D0))/5.0D0
MatrixSixthInvT1(15,4)=0.0D0
MatrixSixthInvT1(15,5)=0.0D0
MatrixSixthInvT1(15,6)=0.0D0
MatrixSixthInvT1(15,7)=-(4.0D0/(5.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(15,8)=-(5.0D0/(3.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(15,9)=52.0D0/(45.0D0*sqrt(3.0D0))
MatrixSixthInvT1(15,10)=0.0D0
MatrixSixthInvT1(15,11)=-((24.0D0*sqrt(14.0D0/5.0D0))/5.0D0)
MatrixSixthInvT1(15,12)=2002.0D0/225.0D0
MatrixSixthInvT1(15,13)=0.0D0
MatrixSixthInvT1(15,14)=0.0D0
MatrixSixthInvT1(15,15)=0.0D0
MatrixSixthInvT1(15,16)=0.0D0
MatrixSixthInvT1(15,17)=-(68.0D0/(15.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(15,18)=0.0D0
MatrixSixthInvT1(15,19)=272.0D0/45.0D0
MatrixSixthInvT1(15,20)=26.0D0/(15.0D0*sqrt(3.0D0))
MatrixSixthInvT1(15,21)=28.0D0/15.0D0
MatrixSixthInvT1(15,22)=(48.0D0*sqrt(3.0D0/5.0D0))/5.0D0
MatrixSixthInvT1(15,23)=0.0D0
MatrixSixthInvT1(15,24)=0.0D0
MatrixSixthInvT1(15,25)=0.0D0
MatrixSixthInvT1(15,26)=-((56.0D0*sqrt(3.0D0))/5.0D0)
MatrixSixthInvT1(16,1)=0.0D0
MatrixSixthInvT1(16,2)=0.0D0
MatrixSixthInvT1(16,3)=16.0D0*sqrt(3.0D0/7.0D0)
MatrixSixthInvT1(16,4)=0.0D0
MatrixSixthInvT1(16,5)=0.0D0
MatrixSixthInvT1(16,6)=0.0D0
MatrixSixthInvT1(16,7)=32.0D0/(7.0D0*sqrt(21.0D0))
MatrixSixthInvT1(16,8)=20.0D0/(21.0D0*sqrt(21.0D0))
MatrixSixthInvT1(16,9)=880.0D0/(63.0D0*sqrt(21.0D0))
MatrixSixthInvT1(16,10)=0.0D0
MatrixSixthInvT1(16,11)=0.0D0
MatrixSixthInvT1(16,12)=-(184.0D0/(9.0D0*sqrt(7.0D0)))
MatrixSixthInvT1(16,13)=0.0D0
MatrixSixthInvT1(16,14)=0.0D0
MatrixSixthInvT1(16,15)=0.0D0
MatrixSixthInvT1(16,16)=0.0D0
MatrixSixthInvT1(16,17)=-(80.0D0/(3.0D0*sqrt(21.0D0)))
MatrixSixthInvT1(16,18)=0.0D0
MatrixSixthInvT1(16,19)=-(256.0D0/(9.0D0*sqrt(7.0D0)))
MatrixSixthInvT1(16,20)=-(16.0D0/(3.0D0*sqrt(21.0D0)))
MatrixSixthInvT1(16,21)=-(32.0D0/(3.0D0*sqrt(7.0D0)))
MatrixSixthInvT1(16,22)=0.0D0
MatrixSixthInvT1(16,23)=0.0D0
MatrixSixthInvT1(16,24)=0.0D0
MatrixSixthInvT1(16,25)=0.0D0
MatrixSixthInvT1(16,26)=-32.0D0*sqrt(3.0D0/7.0D0)
MatrixSixthInvT1(17,1)=0.0D0
MatrixSixthInvT1(17,2)=0.0D0
MatrixSixthInvT1(17,3)=16.0D0/sqrt(15.0D0)
MatrixSixthInvT1(17,4)=0.0D0
MatrixSixthInvT1(17,5)=0.0D0
MatrixSixthInvT1(17,6)=0.0D0
MatrixSixthInvT1(17,7)=(16.0D0*sqrt(3.0D0/5.0D0))/7.0D0
MatrixSixthInvT1(17,8)=(20.0D0*sqrt(5.0D0/3.0D0))/21.0D0
MatrixSixthInvT1(17,9)=-(304.0D0/(63.0D0*sqrt(15.0D0)))
MatrixSixthInvT1(17,10)=0.0D0
MatrixSixthInvT1(17,11)=-((8.0D0*sqrt(14.0D0))/15.0D0)
MatrixSixthInvT1(17,12)=328.0D0/(45.0D0*sqrt(5.0D0))
MatrixSixthInvT1(17,13)=0.0D0
MatrixSixthInvT1(17,14)=0.0D0
MatrixSixthInvT1(17,15)=0.0D0
MatrixSixthInvT1(17,16)=0.0D0
MatrixSixthInvT1(17,17)=16.0D0/sqrt(15.0D0)
MatrixSixthInvT1(17,18)=0.0D0
MatrixSixthInvT1(17,19)=-(64.0D0/(3.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(17,20)=8.0D0/sqrt(15.0D0)
MatrixSixthInvT1(17,21)=-(16.0D0/sqrt(5.0D0))
MatrixSixthInvT1(17,22)=16.0D0/(5.0D0*sqrt(3.0D0))
MatrixSixthInvT1(17,23)=0.0D0
MatrixSixthInvT1(17,24)=0.0D0
MatrixSixthInvT1(17,25)=0.0D0
MatrixSixthInvT1(17,26)=-(32.0D0/sqrt(15.0D0))
MatrixSixthInvT1(18,1)=-((9.0D0*sqrt(7.0D0))/5.0D0)
MatrixSixthInvT1(18,2)=-((27.0D0*sqrt(7.0D0))/5.0D0)
MatrixSixthInvT1(18,3)=126.0D0/(5.0D0*sqrt(5.0D0))
MatrixSixthInvT1(18,4)=0.0D0
MatrixSixthInvT1(18,5)=12.0D0/25.0D0
MatrixSixthInvT1(18,6)=(2.0D0*sqrt(3.0D0/5.0D0))/5.0D0
MatrixSixthInvT1(18,7)=0.0D0
MatrixSixthInvT1(18,8)=-(4.0D0/sqrt(5.0D0))
MatrixSixthInvT1(18,9)=-(8.0D0/(3.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(18,10)=-((4.0D0*sqrt(7.0D0))/5.0D0)
MatrixSixthInvT1(18,11)=0.0D0
MatrixSixthInvT1(18,12)=-(56.0D0/(5.0D0*sqrt(15.0D0)))
MatrixSixthInvT1(18,13)=0.0D0
MatrixSixthInvT1(18,14)=0.0D0
MatrixSixthInvT1(18,15)=-(4.0D0/(5.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(18,16)=-(12.0D0/(5.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(18,17)=-(2.0D0/(5.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(18,18)=-(56.0D0/(5.0D0*sqrt(15.0D0)))
MatrixSixthInvT1(18,19)=-(112.0D0/(5.0D0*sqrt(15.0D0)))
MatrixSixthInvT1(18,20)=-(28.0D0/(5.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(18,21)=-((56.0D0*sqrt(3.0D0/5.0D0))/5.0D0)
MatrixSixthInvT1(18,22)=0.0D0
MatrixSixthInvT1(18,23)=0.0D0
MatrixSixthInvT1(18,24)=(56.0D0*sqrt(3.0D0))/5.0D0
MatrixSixthInvT1(18,25)=168.0D0/5.0D0
MatrixSixthInvT1(18,26)=0.0D0
MatrixSixthInvT1(19,1)=0.0D0
MatrixSixthInvT1(19,2)=0.0D0
MatrixSixthInvT1(19,3)=0.0D0
MatrixSixthInvT1(19,4)=4.0D0/sqrt(5.0D0)
MatrixSixthInvT1(19,5)=0.0D0
MatrixSixthInvT1(19,6)=0.0D0
MatrixSixthInvT1(19,7)=0.0D0
MatrixSixthInvT1(19,8)=0.0D0
MatrixSixthInvT1(19,9)=0.0D0
MatrixSixthInvT1(19,10)=0.0D0
MatrixSixthInvT1(19,11)=0.0D0
MatrixSixthInvT1(19,12)=0.0D0
MatrixSixthInvT1(19,13)=-(24.0D0/(5.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(19,14)=-((48.0D0*sqrt(42.0D0))/25.0D0)
MatrixSixthInvT1(19,15)=0.0D0
MatrixSixthInvT1(19,16)=0.0D0
MatrixSixthInvT1(19,17)=0.0D0
MatrixSixthInvT1(19,18)=0.0D0
MatrixSixthInvT1(19,19)=0.0D0
MatrixSixthInvT1(19,20)=0.0D0
MatrixSixthInvT1(19,21)=0.0D0
MatrixSixthInvT1(19,22)=0.0D0
MatrixSixthInvT1(19,23)=-(56.0D0/(5.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(19,24)=0.0D0
MatrixSixthInvT1(19,25)=0.0D0
MatrixSixthInvT1(19,26)=0.0D0
MatrixSixthInvT1(20,1)=(9.0D0*sqrt(21.0D0))/5.0D0
MatrixSixthInvT1(20,2)=-((9.0D0*sqrt(21.0D0))/5.0D0)
MatrixSixthInvT1(20,3)=(42.0D0*sqrt(3.0D0/5.0D0))/5.0D0
MatrixSixthInvT1(20,4)=0.0D0
MatrixSixthInvT1(20,5)=(4.0D0*sqrt(3.0D0))/25.0D0
MatrixSixthInvT1(20,6)=-(6.0D0/(5.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(20,7)=0.0D0
MatrixSixthInvT1(20,8)=-(4.0D0/sqrt(15.0D0))
MatrixSixthInvT1(20,9)=-(8.0D0/(3.0D0*sqrt(15.0D0)))
MatrixSixthInvT1(20,10)=(4.0D0*sqrt(21.0D0))/5.0D0
MatrixSixthInvT1(20,11)=0.0D0
MatrixSixthInvT1(20,12)=-(56.0D0/(15.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(20,13)=0.0D0
MatrixSixthInvT1(20,14)=0.0D0
MatrixSixthInvT1(20,15)=4.0D0/5.0D0
MatrixSixthInvT1(20,16)=-((4.0D0*sqrt(3.0D0/5.0D0))/5.0D0)
MatrixSixthInvT1(20,17)=-(2.0D0/(5.0D0*sqrt(15.0D0)))
MatrixSixthInvT1(20,18)=56.0D0/(5.0D0*sqrt(5.0D0))
MatrixSixthInvT1(20,19)=-(112.0D0/(15.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(20,20)=-(28.0D0/(5.0D0*sqrt(15.0D0)))
MatrixSixthInvT1(20,21)=-(56.0D0/(5.0D0*sqrt(5.0D0)))
MatrixSixthInvT1(20,22)=0.0D0
MatrixSixthInvT1(20,23)=0.0D0
MatrixSixthInvT1(20,24)=-(168.0D0/5.0D0)
MatrixSixthInvT1(20,25)=(56.0D0*sqrt(3.0D0))/5.0D0
MatrixSixthInvT1(20,26)=0.0D0
MatrixSixthInvT1(21,1)=0.0D0
MatrixSixthInvT1(21,2)=0.0D0
MatrixSixthInvT1(21,3)=-((168.0D0*sqrt(3.0D0))/25.0D0)
MatrixSixthInvT1(21,4)=0.0D0
MatrixSixthInvT1(21,5)=0.0D0
MatrixSixthInvT1(21,6)=0.0D0
MatrixSixthInvT1(21,7)=(8.0D0*sqrt(3.0D0))/25.0D0
MatrixSixthInvT1(21,8)=22.0D0/(5.0D0*sqrt(3.0D0))
MatrixSixthInvT1(21,9)=-(56.0D0/(75.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(21,10)=0.0D0
MatrixSixthInvT1(21,11)=-((144.0D0*sqrt(14.0D0/5.0D0))/25.0D0)
MatrixSixthInvT1(21,12)=2884.0D0/375.0D0
MatrixSixthInvT1(21,13)=0.0D0
MatrixSixthInvT1(21,14)=0.0D0
MatrixSixthInvT1(21,15)=0.0D0
MatrixSixthInvT1(21,16)=0.0D0
MatrixSixthInvT1(21,17)=-(184.0D0/(25.0D0*sqrt(3.0D0)))
MatrixSixthInvT1(21,18)=0.0D0
MatrixSixthInvT1(21,19)=352.0D0/75.0D0
MatrixSixthInvT1(21,20)=4.0D0/(25.0D0*sqrt(3.0D0))
MatrixSixthInvT1(21,21)=56.0D0/25.0D0
MatrixSixthInvT1(21,22)=-((288.0D0*sqrt(3.0D0/5.0D0))/25.0D0)
MatrixSixthInvT1(21,23)=0.0D0
MatrixSixthInvT1(21,24)=0.0D0
MatrixSixthInvT1(21,25)=0.0D0
MatrixSixthInvT1(21,26)=-((336.0D0*sqrt(3.0D0))/25.0D0)
MatrixSixthInvT1(22,1)=0.0D0
MatrixSixthInvT1(22,2)=0.0D0
MatrixSixthInvT1(22,3)=-((48.0D0*sqrt(7.0D0/5.0D0))/5.0D0)
MatrixSixthInvT1(22,4)=0.0D0
MatrixSixthInvT1(22,5)=0.0D0
MatrixSixthInvT1(22,6)=0.0D0
MatrixSixthInvT1(22,7)=-(64.0D0/(5.0D0*sqrt(35.0D0)))
MatrixSixthInvT1(22,8)=4.0D0/(3.0D0*sqrt(35.0D0))
MatrixSixthInvT1(22,9)=208.0D0/(45.0D0*sqrt(35.0D0))
MatrixSixthInvT1(22,10)=0.0D0
MatrixSixthInvT1(22,11)=(64.0D0*sqrt(6.0D0))/25.0D0
MatrixSixthInvT1(22,12)=-((1016.0D0*sqrt(7.0D0/15.0D0))/75.0D0)
MatrixSixthInvT1(22,13)=0.0D0
MatrixSixthInvT1(22,14)=0.0D0
MatrixSixthInvT1(22,15)=0.0D0
MatrixSixthInvT1(22,16)=0.0D0
MatrixSixthInvT1(22,17)=(16.0D0*sqrt(7.0D0/5.0D0))/15.0D0
MatrixSixthInvT1(22,18)=0.0D0
MatrixSixthInvT1(22,19)=-(1216.0D0/(15.0D0*sqrt(105.0D0)))
MatrixSixthInvT1(22,20)=368.0D0/(15.0D0*sqrt(35.0D0))
MatrixSixthInvT1(22,21)=-((64.0D0*sqrt(7.0D0/15.0D0))/5.0D0)
MatrixSixthInvT1(22,22)=384.0D0/(25.0D0*sqrt(7.0D0))
MatrixSixthInvT1(22,23)=0.0D0
MatrixSixthInvT1(22,24)=0.0D0
MatrixSixthInvT1(22,25)=0.0D0
MatrixSixthInvT1(22,26)=-((96.0D0*sqrt(7.0D0/5.0D0))/5.0D0)
MatrixSixthInvT1(23,1)=-(2.0D0/sqrt(3.0D0))
MatrixSixthInvT1(23,2)=-2.0D0*sqrt(3.0D0)
MatrixSixthInvT1(23,3)=4.0D0*sqrt(7.0D0/15.0D0)
MatrixSixthInvT1(23,4)=0.0D0
MatrixSixthInvT1(23,5)=(8.0D0*sqrt(7.0D0/3.0D0))/5.0D0
MatrixSixthInvT1(23,6)=(4.0D0*sqrt(7.0D0/5.0D0))/3.0D0
MatrixSixthInvT1(23,7)=0.0D0
MatrixSixthInvT1(23,8)=(4.0D0*sqrt(5.0D0/21.0D0))/3.0D0
MatrixSixthInvT1(23,9)=(8.0D0*sqrt(5.0D0/21.0D0))/9.0D0
MatrixSixthInvT1(23,10)=4.0D0/(3.0D0*sqrt(3.0D0))
MatrixSixthInvT1(23,11)=0.0D0
MatrixSixthInvT1(23,12)=(8.0D0*sqrt(7.0D0/5.0D0))/9.0D0
MatrixSixthInvT1(23,13)=0.0D0
MatrixSixthInvT1(23,14)=0.0D0
MatrixSixthInvT1(23,15)=-((8.0D0*sqrt(7.0D0))/9.0D0)
MatrixSixthInvT1(23,16)=-8.0D0*sqrt(7.0D0/15.0D0)
MatrixSixthInvT1(23,17)=-((4.0D0*sqrt(7.0D0/15.0D0))/3.0D0)
MatrixSixthInvT1(23,18)=(8.0D0*sqrt(7.0D0/5.0D0))/9.0D0
MatrixSixthInvT1(23,19)=(16.0D0*sqrt(7.0D0/5.0D0))/9.0D0
MatrixSixthInvT1(23,20)=(4.0D0*sqrt(7.0D0/15.0D0))/3.0D0
MatrixSixthInvT1(23,21)=(8.0D0*sqrt(7.0D0/5.0D0))/3.0D0
MatrixSixthInvT1(23,22)=0.0D0
MatrixSixthInvT1(23,23)=0.0D0
MatrixSixthInvT1(23,24)=(16.0D0*sqrt(7.0D0))/9.0D0
MatrixSixthInvT1(23,25)=(16.0D0*sqrt(7.0D0/3.0D0))/3.0D0
MatrixSixthInvT1(23,26)=0.0D0
MatrixSixthInvT1(24,1)=0.0D0
MatrixSixthInvT1(24,2)=0.0D0
MatrixSixthInvT1(24,3)=0.0D0
MatrixSixthInvT1(24,4)=(8.0D0*sqrt(10.0D0/7.0D0))/9.0D0
MatrixSixthInvT1(24,5)=0.0D0
MatrixSixthInvT1(24,6)=0.0D0
MatrixSixthInvT1(24,7)=0.0D0
MatrixSixthInvT1(24,8)=0.0D0
MatrixSixthInvT1(24,9)=0.0D0
MatrixSixthInvT1(24,10)=0.0D0
MatrixSixthInvT1(24,11)=0.0D0
MatrixSixthInvT1(24,12)=0.0D0
MatrixSixthInvT1(24,13)=(16.0D0*sqrt(14.0D0/5.0D0))/9.0D0
MatrixSixthInvT1(24,14)=16.0D0/(5.0D0*sqrt(3.0D0))
MatrixSixthInvT1(24,15)=0.0D0
MatrixSixthInvT1(24,16)=0.0D0
MatrixSixthInvT1(24,17)=0.0D0
MatrixSixthInvT1(24,18)=0.0D0
MatrixSixthInvT1(24,19)=0.0D0
MatrixSixthInvT1(24,20)=0.0D0
MatrixSixthInvT1(24,21)=0.0D0
MatrixSixthInvT1(24,22)=0.0D0
MatrixSixthInvT1(24,23)=-((16.0D0*sqrt(14.0D0/3.0D0))/9.0D0)
MatrixSixthInvT1(24,24)=0.0D0
MatrixSixthInvT1(24,25)=0.0D0
MatrixSixthInvT1(24,26)=0.0D0
MatrixSixthInvT1(25,1)=2.0D0
MatrixSixthInvT1(25,2)=-2.0D0
MatrixSixthInvT1(25,3)=(4.0D0*sqrt(7.0D0/5.0D0))/3.0D0
MatrixSixthInvT1(25,4)=0.0D0
MatrixSixthInvT1(25,5)=(8.0D0*sqrt(7.0D0))/15.0D0
MatrixSixthInvT1(25,6)=-4.0D0*sqrt(7.0D0/15.0D0)
MatrixSixthInvT1(25,7)=0.0D0
MatrixSixthInvT1(25,8)=(4.0D0*sqrt(5.0D0/7.0D0))/9.0D0
MatrixSixthInvT1(25,9)=(8.0D0*sqrt(5.0D0/7.0D0))/27.0D0
MatrixSixthInvT1(25,10)=-(4.0D0/3.0D0)
MatrixSixthInvT1(25,11)=0.0D0
MatrixSixthInvT1(25,12)=(8.0D0*sqrt(7.0D0/15.0D0))/9.0D0
MatrixSixthInvT1(25,13)=0.0D0
MatrixSixthInvT1(25,14)=0.0D0
MatrixSixthInvT1(25,15)=(8.0D0*sqrt(7.0D0/3.0D0))/3.0D0
MatrixSixthInvT1(25,16)=-((8.0D0*sqrt(7.0D0/5.0D0))/3.0D0)
MatrixSixthInvT1(25,17)=-((4.0D0*sqrt(7.0D0/5.0D0))/9.0D0)
MatrixSixthInvT1(25,18)=-((8.0D0*sqrt(7.0D0/15.0D0))/3.0D0)
MatrixSixthInvT1(25,19)=(16.0D0*sqrt(7.0D0/15.0D0))/9.0D0
MatrixSixthInvT1(25,20)=(4.0D0*sqrt(7.0D0/5.0D0))/9.0D0
MatrixSixthInvT1(25,21)=(8.0D0*sqrt(7.0D0/15.0D0))/3.0D0
MatrixSixthInvT1(25,22)=0.0D0
MatrixSixthInvT1(25,23)=0.0D0
MatrixSixthInvT1(25,24)=-((16.0D0*sqrt(7.0D0/3.0D0))/3.0D0)
MatrixSixthInvT1(25,25)=(16.0D0*sqrt(7.0D0))/9.0D0
MatrixSixthInvT1(25,26)=0.0D0
MatrixSixthInvT1(26,1)=0.0D0
MatrixSixthInvT1(26,2)=0.0D0
MatrixSixthInvT1(26,3)=-((16.0D0*sqrt(14.0D0/3.0D0))/15.0D0)
MatrixSixthInvT1(26,4)=0.0D0
MatrixSixthInvT1(26,5)=0.0D0
MatrixSixthInvT1(26,6)=0.0D0
MatrixSixthInvT1(26,7)=-((16.0D0*sqrt(2.0D0/21.0D0))/5.0D0)
MatrixSixthInvT1(26,8)=-((4.0D0*sqrt(2.0D0/21.0D0))/3.0D0)
MatrixSixthInvT1(26,9)=-((208.0D0*sqrt(2.0D0/21.0D0))/45.0D0)
MatrixSixthInvT1(26,10)=0.0D0
MatrixSixthInvT1(26,11)=16.0D0/(15.0D0*sqrt(5.0D0))
MatrixSixthInvT1(26,12)=(24.0D0*sqrt(14.0D0))/25.0D0
MatrixSixthInvT1(26,13)=0.0D0
MatrixSixthInvT1(26,14)=0.0D0
MatrixSixthInvT1(26,15)=0.0D0
MatrixSixthInvT1(26,16)=0.0D0
MatrixSixthInvT1(26,17)=-((16.0D0*sqrt(14.0D0/3.0D0))/15.0D0)
MatrixSixthInvT1(26,18)=0.0D0
MatrixSixthInvT1(26,19)=-((704.0D0*sqrt(2.0D0/7.0D0))/45.0D0)
MatrixSixthInvT1(26,20)=-((8.0D0*sqrt(2.0D0/21.0D0))/15.0D0)
MatrixSixthInvT1(26,21)=-((16.0D0*sqrt(14.0D0))/15.0D0)
MatrixSixthInvT1(26,22)=(16.0D0*sqrt(2.0D0/105.0D0))/5.0D0
MatrixSixthInvT1(26,23)=0.0D0
MatrixSixthInvT1(26,24)=0.0D0
MatrixSixthInvT1(26,25)=0.0D0
MatrixSixthInvT1(26,26)=-((32.0D0*sqrt(14.0D0/3.0D0))/15.0D0)

End Subroutine


==> anc/Suppl_F_Section_IIIB.txt <==

Subroutine DefineFourthCouplConst(Matrix4thCouplConst)

Implicit none

Double precision:: Matrix4thCouplConst(15,15)


Matrix4thCouplConst(1,1)=0.0D0
Matrix4thCouplConst(1,2)=0.0D0
Matrix4thCouplConst(1,3)=0.0D0
Matrix4thCouplConst(1,4)=0.0D0
Matrix4thCouplConst(1,5)=0.0D0
Matrix4thCouplConst(1,6)=0.0D0
Matrix4thCouplConst(1,7)=0.0D0
Matrix4thCouplConst(1,8)=-((4.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
Matrix4thCouplConst(1,9)=-((4.0D0*sqrt(5.0D0))/3.0D0)
Matrix4thCouplConst(1,10)=0.0D0
Matrix4thCouplConst(1,11)=-(1.0D0/sqrt(3.0D0))
Matrix4thCouplConst(1,12)=0.0D0
Matrix4thCouplConst(1,13)=0.0D0
Matrix4thCouplConst(1,14)=0.0D0
Matrix4thCouplConst(1,15)=0.0D0
Matrix4thCouplConst(2,1)=0.0D0
Matrix4thCouplConst(2,2)=0.0D0
Matrix4thCouplConst(2,3)=0.0D0
Matrix4thCouplConst(2,4)=0.0D0
Matrix4thCouplConst(2,5)=0.0D0
Matrix4thCouplConst(2,6)=0.0D0
Matrix4thCouplConst(2,7)=0.0D0
Matrix4thCouplConst(2,8)=-((4.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
Matrix4thCouplConst(2,9)=(4.0D0*sqrt(5.0D0))/9.0D0
Matrix4thCouplConst(2,10)=14.0D0/9.0D0
Matrix4thCouplConst(2,11)=0.0D0
Matrix4thCouplConst(2,12)=-(1.0D0/sqrt(3.0D0))
Matrix4thCouplConst(2,13)=0.0D0
Matrix4thCouplConst(2,14)=0.0D0
Matrix4thCouplConst(2,15)=0.0D0
Matrix4thCouplConst(3,1)=-(1.0D0/sqrt(3.0D0))
Matrix4thCouplConst(3,2)=0.0D0
Matrix4thCouplConst(3,3)=0.0D0
Matrix4thCouplConst(3,4)=0.0D0
Matrix4thCouplConst(3,5)=0.0D0
Matrix4thCouplConst(3,6)=0.0D0
Matrix4thCouplConst(3,7)=0.0D0
Matrix4thCouplConst(3,8)=0.0D0
Matrix4thCouplConst(3,9)=0.0D0
Matrix4thCouplConst(3,10)=-(4.0D0/sqrt(3.0D0))
Matrix4thCouplConst(3,11)=0.0D0
Matrix4thCouplConst(3,12)=0.0D0
Matrix4thCouplConst(3,13)=0.0D0
Matrix4thCouplConst(3,14)=0.0D0
Matrix4thCouplConst(3,15)=0.0D0
Matrix4thCouplConst(4,1)=-(7.0D0/(8.0D0*sqrt(5.0D0)))
Matrix4thCouplConst(4,2)=0.0D0
Matrix4thCouplConst(4,3)=0.0D0
Matrix4thCouplConst(4,4)=0.0D0
Matrix4thCouplConst(4,5)=0.0D0
Matrix4thCouplConst(4,6)=0.0D0
Matrix4thCouplConst(4,7)=0.0D0
Matrix4thCouplConst(4,8)=-(1.0D0/sqrt(3.0D0))
Matrix4thCouplConst(4,9)=0.0D0
Matrix4thCouplConst(4,10)=0.0D0
Matrix4thCouplConst(4,11)=-(sqrt(3.0D0/5.0D0)/4.0D0)
Matrix4thCouplConst(4,12)=-((3.0D0*sqrt(3.0D0/5.0D0))/4.0D0)
Matrix4thCouplConst(4,13)=0.0D0
Matrix4thCouplConst(4,14)=0.0D0
Matrix4thCouplConst(4,15)=0.0D0
Matrix4thCouplConst(5,1)=7.0D0/(8.0D0*sqrt(15.0D0))
Matrix4thCouplConst(5,2)=0.0D0
Matrix4thCouplConst(5,3)=0.0D0
Matrix4thCouplConst(5,4)=0.0D0
Matrix4thCouplConst(5,5)=0.0D0
Matrix4thCouplConst(5,6)=0.0D0
Matrix4thCouplConst(5,7)=0.0D0
Matrix4thCouplConst(5,8)=0.0D0
Matrix4thCouplConst(5,9)=-(1.0D0/sqrt(3.0D0))
Matrix4thCouplConst(5,10)=0.0D0
Matrix4thCouplConst(5,11)=-(3.0D0/(4.0D0*sqrt(5.0D0)))
Matrix4thCouplConst(5,12)=3.0D0/(4.0D0*sqrt(5.0D0))
Matrix4thCouplConst(5,13)=0.0D0
Matrix4thCouplConst(5,14)=0.0D0
Matrix4thCouplConst(5,15)=0.0D0
Matrix4thCouplConst(6,1)=-(1.0D0/sqrt(3.0D0))
Matrix4thCouplConst(6,2)=0.0D0
Matrix4thCouplConst(6,3)=0.0D0
Matrix4thCouplConst(6,4)=0.0D0
Matrix4thCouplConst(6,5)=0.0D0
Matrix4thCouplConst(6,6)=0.0D0
Matrix4thCouplConst(6,7)=0.0D0
Matrix4thCouplConst(6,8)=0.0D0
Matrix4thCouplConst(6,9)=0.0D0
Matrix4thCouplConst(6,10)=-(1.0D0/sqrt(3.0D0))
Matrix4thCouplConst(6,11)=0.0D0
Matrix4thCouplConst(6,12)=0.0D0
Matrix4thCouplConst(6,13)=0.0D0
Matrix4thCouplConst(6,14)=0.0D0
Matrix4thCouplConst(6,15)=0.0D0
Matrix4thCouplConst(7,1)=0.0D0
Matrix4thCouplConst(7,2)=-(2.0D0/sqrt(3.0D0))
Matrix4thCouplConst(7,3)=0.0D0
Matrix4thCouplConst(7,4)=0.0D0
Matrix4thCouplConst(7,5)=0.0D0
Matrix4thCouplConst(7,6)=0.0D0
Matrix4thCouplConst(7,7)=0.0D0
Matrix4thCouplConst(7,8)=0.0D0
Matrix4thCouplConst(7,9)=0.0D0
Matrix4thCouplConst(7,10)=0.0D0
Matrix4thCouplConst(7,11)=0.0D0
Matrix4thCouplConst(7,12)=0.0D0
Matrix4thCouplConst(7,13)=1.0D0
Matrix4thCouplConst(7,14)=0.0D0
Matrix4thCouplConst(7,15)=0.0D0
Matrix4thCouplConst(8,1)=0.0D0
Matrix4thCouplConst(8,2)=0.0D0
Matrix4thCouplConst(8,3)=0.0D0
Matrix4thCouplConst(8,4)=-(2.0D0/sqrt(3.0D0))
Matrix4thCouplConst(8,5)=-(1.0D0/3.0D0)
Matrix4thCouplConst(8,6)=-(2.0D0/sqrt(7.0D0))
Matrix4thCouplConst(8,7)=sqrt(5.0D0/21.0D0)
Matrix4thCouplConst(8,8)=0.0D0
Matrix4thCouplConst(8,9)=0.0D0
Matrix4thCouplConst(8,10)=0.0D0
Matrix4thCouplConst(8,11)=0.0D0
Matrix4thCouplConst(8,12)=0.0D0
Matrix4thCouplConst(8,13)=0.0D0
Matrix4thCouplConst(8,14)=0.0D0
Matrix4thCouplConst(8,15)=0.0D0
Matrix4thCouplConst(9,1)=0.0D0
Matrix4thCouplConst(9,2)=1.0D0
Matrix4thCouplConst(9,3)=0.0D0
Matrix4thCouplConst(9,4)=0.0D0
Matrix4thCouplConst(9,5)=0.0D0
Matrix4thCouplConst(9,6)=0.0D0
Matrix4thCouplConst(9,7)=0.0D0
Matrix4thCouplConst(9,8)=0.0D0
Matrix4thCouplConst(9,9)=0.0D0
Matrix4thCouplConst(9,10)=0.0D0
Matrix4thCouplConst(9,11)=0.0D0
Matrix4thCouplConst(9,12)=0.0D0
Matrix4thCouplConst(9,13)=0.0D0
Matrix4thCouplConst(9,14)=0.0D0
Matrix4thCouplConst(9,15)=0.0D0
Matrix4thCouplConst(10,1)=0.0D0
Matrix4thCouplConst(10,2)=0.0D0
Matrix4thCouplConst(10,3)=-(1.0D0/sqrt(3.0D0))
Matrix4thCouplConst(10,4)=0.0D0
Matrix4thCouplConst(10,5)=-(4.0D0/(3.0D0*sqrt(3.0D0)))
Matrix4thCouplConst(10,6)=4.0D0/sqrt(21.0D0)
Matrix4thCouplConst(10,7)=-((2.0D0*sqrt(5.0D0/7.0D0))/3.0D0)
Matrix4thCouplConst(10,8)=0.0D0
Matrix4thCouplConst(10,9)=0.0D0
Matrix4thCouplConst(10,10)=0.0D0
Matrix4thCouplConst(10,11)=0.0D0
Matrix4thCouplConst(10,12)=0.0D0
Matrix4thCouplConst(10,13)=0.0D0
Matrix4thCouplConst(10,14)=0.0D0
Matrix4thCouplConst(10,15)=0.0D0
Matrix4thCouplConst(11,1)=0.0D0
Matrix4thCouplConst(11,2)=0.0D0
Matrix4thCouplConst(11,3)=-(2.0D0/sqrt(3.0D0))
Matrix4thCouplConst(11,4)=-1.0D0
Matrix4thCouplConst(11,5)=-(2.0D0/(3.0D0*sqrt(3.0D0)))
Matrix4thCouplConst(11,6)=2.0D0/sqrt(21.0D0)
Matrix4thCouplConst(11,7)=-(sqrt(5.0D0/7.0D0)/3.0D0)
Matrix4thCouplConst(11,8)=0.0D0
Matrix4thCouplConst(11,9)=0.0D0
Matrix4thCouplConst(11,10)=0.0D0
Matrix4thCouplConst(11,11)=0.0D0
Matrix4thCouplConst(11,12)=0.0D0
Matrix4thCouplConst(11,13)=0.0D0
Matrix4thCouplConst(11,14)=0.0D0
Matrix4thCouplConst(11,15)=0.0D0
Matrix4thCouplConst(12,1)=0.0D0
Matrix4thCouplConst(12,2)=0.0D0
Matrix4thCouplConst(12,3)=sqrt(7.0D0/3.0D0)/3.0D0
Matrix4thCouplConst(12,4)=-(sqrt(7.0D0)/6.0D0)
Matrix4thCouplConst(12,5)=-(sqrt(7.0D0/3.0D0)/18.0D0)
Matrix4thCouplConst(12,6)=-(4.0D0/(3.0D0*sqrt(3.0D0)))
Matrix4thCouplConst(12,7)=-((5.0D0*sqrt(5.0D0))/18.0D0)
Matrix4thCouplConst(12,8)=0.0D0
Matrix4thCouplConst(12,9)=0.0D0
Matrix4thCouplConst(12,10)=0.0D0
Matrix4thCouplConst(12,11)=0.0D0
Matrix4thCouplConst(12,12)=0.0D0
Matrix4thCouplConst(12,13)=0.0D0
Matrix4thCouplConst(12,14)=0.0D0
Matrix4thCouplConst(12,15)=0.0D0
Matrix4thCouplConst(13,1)=0.0D0
Matrix4thCouplConst(13,2)=0.0D0
Matrix4thCouplConst(13,3)=0.0D0
Matrix4thCouplConst(13,4)=sqrt(7.0D0/15.0D0)
Matrix4thCouplConst(13,5)=-(sqrt(7.0D0/5.0D0)/3.0D0)
Matrix4thCouplConst(13,6)=-(2.0D0/sqrt(5.0D0))
Matrix4thCouplConst(13,7)=-(2.0D0/sqrt(3.0D0))
Matrix4thCouplConst(13,8)=0.0D0
Matrix4thCouplConst(13,9)=0.0D0
Matrix4thCouplConst(13,10)=0.0D0
Matrix4thCouplConst(13,11)=0.0D0
Matrix4thCouplConst(13,12)=0.0D0
Matrix4thCouplConst(13,13)=0.0D0
Matrix4thCouplConst(13,14)=0.0D0
Matrix4thCouplConst(13,15)=0.0D0
Matrix4thCouplConst(14,1)=0.0D0
Matrix4thCouplConst(14,2)=0.0D0
Matrix4thCouplConst(14,3)=0.0D0
Matrix4thCouplConst(14,4)=0.0D0
Matrix4thCouplConst(14,5)=0.0D0
Matrix4thCouplConst(14,6)=0.0D0
Matrix4thCouplConst(14,7)=0.0D0
Matrix4thCouplConst(14,8)=0.0D0
Matrix4thCouplConst(14,9)=0.0D0
Matrix4thCouplConst(14,10)=0.0D0
Matrix4thCouplConst(14,11)=0.0D0
Matrix4thCouplConst(14,12)=0.0D0
Matrix4thCouplConst(14,13)=0.0D0
Matrix4thCouplConst(14,14)=2.0D0/sqrt(5.0D0)
Matrix4thCouplConst(14,15)=-(1.0D0/sqrt(3.0D0))
Matrix4thCouplConst(15,1)=0.0D0
Matrix4thCouplConst(15,2)=0.0D0
Matrix4thCouplConst(15,3)=0.0D0
Matrix4thCouplConst(15,4)=0.0D0
Matrix4thCouplConst(15,5)=0.0D0
Matrix4thCouplConst(15,6)=0.0D0
Matrix4thCouplConst(15,7)=0.0D0
Matrix4thCouplConst(15,8)=0.0D0
Matrix4thCouplConst(15,9)=0.0D0
Matrix4thCouplConst(15,10)=0.0D0
Matrix4thCouplConst(15,11)=0.0D0
Matrix4thCouplConst(15,12)=0.0D0
Matrix4thCouplConst(15,13)=0.0D0
Matrix4thCouplConst(15,14)=-(1.0D0/sqrt(3.0D0))
Matrix4thCouplConst(15,15)=(2.0D0*sqrt(5.0D0))/3.0D0

End Subroutine







Subroutine DefineSixthCouplConst(Matrix6thCouplConst)

Implicit none

Double precision:: Matrix6thCouplConst(26,26)





Matrix6thCouplConst(1,1)=-(3.0D0/(8.0d0*sqrt(7.0D0)))
Matrix6thCouplConst(1,2)=-(9.0D0/(8.0d0*sqrt(7.0D0)))
Matrix6thCouplConst(1,3)=3.0D0/(4.0d0*sqrt(5.0D0))
Matrix6thCouplConst(1,4)=0.0D0
Matrix6thCouplConst(1,5)=0.0D0
Matrix6thCouplConst(1,6)=0.0D0
Matrix6thCouplConst(1,7)=0.0D0
Matrix6thCouplConst(1,8)=0.0D0
Matrix6thCouplConst(1,9)=0.0D0
Matrix6thCouplConst(1,10)=0.0D0
Matrix6thCouplConst(1,11)=0.0D0
Matrix6thCouplConst(1,12)=0.0D0
Matrix6thCouplConst(1,13)=0.0D0
Matrix6thCouplConst(1,14)=0.0D0
Matrix6thCouplConst(1,15)=0.0D0
Matrix6thCouplConst(1,16)=0.0D0
Matrix6thCouplConst(1,17)=0.0D0
Matrix6thCouplConst(1,18)=0.0D0
Matrix6thCouplConst(1,19)=0.0D0
Matrix6thCouplConst(1,20)=0.0D0
Matrix6thCouplConst(1,21)=0.0D0
Matrix6thCouplConst(1,22)=0.0D0
Matrix6thCouplConst(1,23)=0.0D0
Matrix6thCouplConst(1,24)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(1,25)=0.0D0
Matrix6thCouplConst(1,26)=0.0D0
Matrix6thCouplConst(2,1)=-((3.0d0*sqrt(3.0D0/7.0D0))/8.0D0)
Matrix6thCouplConst(2,2)=(3.0d0*sqrt(3.0D0/7.0D0))/8.0D0
Matrix6thCouplConst(2,3)=-(sqrt(3.0D0/5.0D0)/4.0D0)
Matrix6thCouplConst(2,4)=0.0D0
Matrix6thCouplConst(2,5)=0.0D0
Matrix6thCouplConst(2,6)=0.0D0
Matrix6thCouplConst(2,7)=0.0D0
Matrix6thCouplConst(2,8)=0.0D0
Matrix6thCouplConst(2,9)=0.0D0
Matrix6thCouplConst(2,10)=0.0D0
Matrix6thCouplConst(2,11)=0.0D0
Matrix6thCouplConst(2,12)=0.0D0
Matrix6thCouplConst(2,13)=0.0D0
Matrix6thCouplConst(2,14)=0.0D0
Matrix6thCouplConst(2,15)=0.0D0
Matrix6thCouplConst(2,16)=0.0D0
Matrix6thCouplConst(2,17)=0.0D0
Matrix6thCouplConst(2,18)=0.0D0
Matrix6thCouplConst(2,19)=0.0D0
Matrix6thCouplConst(2,20)=0.0D0
Matrix6thCouplConst(2,21)=0.0D0
Matrix6thCouplConst(2,22)=0.0D0
Matrix6thCouplConst(2,23)=0.0D0
Matrix6thCouplConst(2,24)=0.0D0
Matrix6thCouplConst(2,25)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(2,26)=0.0D0
Matrix6thCouplConst(3,1)=0.0D0
Matrix6thCouplConst(3,2)=0.0D0
Matrix6thCouplConst(3,3)=1.0D0/sqrt(3.0D0)
Matrix6thCouplConst(3,4)=0.0D0
Matrix6thCouplConst(3,5)=0.0D0
Matrix6thCouplConst(3,6)=0.0D0
Matrix6thCouplConst(3,7)=0.0D0
Matrix6thCouplConst(3,8)=0.0D0
Matrix6thCouplConst(3,9)=0.0D0
Matrix6thCouplConst(3,10)=0.0D0
Matrix6thCouplConst(3,11)=0.0D0
Matrix6thCouplConst(3,12)=0.0D0
Matrix6thCouplConst(3,13)=0.0D0
Matrix6thCouplConst(3,14)=0.0D0
Matrix6thCouplConst(3,15)=0.0D0
Matrix6thCouplConst(3,16)=0.0D0
Matrix6thCouplConst(3,17)=0.0D0
Matrix6thCouplConst(3,18)=0.0D0
Matrix6thCouplConst(3,19)=0.0D0
Matrix6thCouplConst(3,20)=0.0D0
Matrix6thCouplConst(3,21)=0.0D0
Matrix6thCouplConst(3,22)=0.0D0
Matrix6thCouplConst(3,23)=0.0D0
Matrix6thCouplConst(3,24)=0.0D0
Matrix6thCouplConst(3,25)=0.0D0
Matrix6thCouplConst(3,26)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(4,1)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(4,2)=0.0D0
Matrix6thCouplConst(4,3)=0.0D0
Matrix6thCouplConst(4,4)=0.0D0
Matrix6thCouplConst(4,5)=0.0D0
Matrix6thCouplConst(4,6)=0.0D0
Matrix6thCouplConst(4,7)=0.0D0
Matrix6thCouplConst(4,8)=0.0D0
Matrix6thCouplConst(4,9)=0.0D0
Matrix6thCouplConst(4,10)=0.0D0
Matrix6thCouplConst(4,11)=0.0D0
Matrix6thCouplConst(4,12)=0.0D0
Matrix6thCouplConst(4,13)=0.0D0
Matrix6thCouplConst(4,14)=0.0D0
Matrix6thCouplConst(4,15)=0.0D0
Matrix6thCouplConst(4,16)=0.0D0
Matrix6thCouplConst(4,17)=0.0D0
Matrix6thCouplConst(4,18)=0.0D0
Matrix6thCouplConst(4,19)=0.0D0
Matrix6thCouplConst(4,20)=0.0D0
Matrix6thCouplConst(4,21)=0.0D0
Matrix6thCouplConst(4,22)=0.0D0
Matrix6thCouplConst(4,23)=0.0D0
Matrix6thCouplConst(4,24)=-((8.0d0*sqrt(7.0D0))/9.0D0)
Matrix6thCouplConst(4,25)=-((8.0d0*sqrt(7.0D0/3.0D0))/3.0D0)
Matrix6thCouplConst(4,26)=0.0D0
Matrix6thCouplConst(5,1)=0.0D0
Matrix6thCouplConst(5,2)=0.0D0
Matrix6thCouplConst(5,3)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(5,4)=0.0D0
Matrix6thCouplConst(5,5)=0.0D0
Matrix6thCouplConst(5,6)=0.0D0
Matrix6thCouplConst(5,7)=0.0D0
Matrix6thCouplConst(5,8)=0.0D0
Matrix6thCouplConst(5,9)=0.0D0
Matrix6thCouplConst(5,10)=0.0D0
Matrix6thCouplConst(5,11)=0.0D0
Matrix6thCouplConst(5,12)=0.0D0
Matrix6thCouplConst(5,13)=0.0D0
Matrix6thCouplConst(5,14)=0.0D0
Matrix6thCouplConst(5,15)=0.0D0
Matrix6thCouplConst(5,16)=0.0D0
Matrix6thCouplConst(5,17)=0.0D0
Matrix6thCouplConst(5,18)=0.0D0
Matrix6thCouplConst(5,19)=0.0D0
Matrix6thCouplConst(5,20)=0.0D0
Matrix6thCouplConst(5,21)=0.0D0
Matrix6thCouplConst(5,22)=0.0D0
Matrix6thCouplConst(5,23)=0.0D0
Matrix6thCouplConst(5,24)=0.0D0
Matrix6thCouplConst(5,25)=0.0D0
Matrix6thCouplConst(5,26)=4.0D0/sqrt(3.0D0)
Matrix6thCouplConst(6,1)=0.0D0
Matrix6thCouplConst(6,2)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(6,3)=0.0D0
Matrix6thCouplConst(6,4)=0.0D0
Matrix6thCouplConst(6,5)=0.0D0
Matrix6thCouplConst(6,6)=0.0D0
Matrix6thCouplConst(6,7)=0.0D0
Matrix6thCouplConst(6,8)=0.0D0
Matrix6thCouplConst(6,9)=0.0D0
Matrix6thCouplConst(6,10)=0.0D0
Matrix6thCouplConst(6,11)=0.0D0
Matrix6thCouplConst(6,12)=0.0D0
Matrix6thCouplConst(6,13)=0.0D0
Matrix6thCouplConst(6,14)=0.0D0
Matrix6thCouplConst(6,15)=0.0D0
Matrix6thCouplConst(6,16)=0.0D0
Matrix6thCouplConst(6,17)=0.0D0
Matrix6thCouplConst(6,18)=0.0D0
Matrix6thCouplConst(6,19)=0.0D0
Matrix6thCouplConst(6,20)=0.0D0
Matrix6thCouplConst(6,21)=0.0D0
Matrix6thCouplConst(6,22)=0.0D0
Matrix6thCouplConst(6,23)=0.0D0
Matrix6thCouplConst(6,24)=-((8.0d0*sqrt(7.0D0))/9.0D0)
Matrix6thCouplConst(6,25)=(8.0d0*sqrt(7.0D0/3.0D0))/9.0D0
Matrix6thCouplConst(6,26)=(8.0d0*sqrt(7.0D0/15.0D0))/3.0D0
Matrix6thCouplConst(7,1)=0.0D0
Matrix6thCouplConst(7,2)=0.0D0
Matrix6thCouplConst(7,3)=0.0D0
Matrix6thCouplConst(7,4)=0.0D0
Matrix6thCouplConst(7,5)=0.0D0
Matrix6thCouplConst(7,6)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(7,7)=0.0D0
Matrix6thCouplConst(7,8)=0.0D0
Matrix6thCouplConst(7,9)=0.0D0
Matrix6thCouplConst(7,10)=0.0D0
Matrix6thCouplConst(7,11)=0.0D0
Matrix6thCouplConst(7,12)=0.0D0
Matrix6thCouplConst(7,13)=-((2.0d0*sqrt(5.0D0/3.0D0))/3.0D0)
Matrix6thCouplConst(7,14)=-2.0D0
Matrix6thCouplConst(7,15)=-(1.0D0/3.0D0)
Matrix6thCouplConst(7,16)=0.0D0
Matrix6thCouplConst(7,17)=0.0D0
Matrix6thCouplConst(7,18)=0.0D0
Matrix6thCouplConst(7,19)=0.0D0
Matrix6thCouplConst(7,20)=0.0D0
Matrix6thCouplConst(7,21)=0.0D0
Matrix6thCouplConst(7,22)=0.0D0
Matrix6thCouplConst(7,23)=0.0D0
Matrix6thCouplConst(7,24)=0.0D0
Matrix6thCouplConst(7,25)=0.0D0
Matrix6thCouplConst(7,26)=0.0D0
Matrix6thCouplConst(8,1)=0.0D0
Matrix6thCouplConst(8,2)=0.0D0
Matrix6thCouplConst(8,3)=0.0D0
Matrix6thCouplConst(8,4)=0.0D0
Matrix6thCouplConst(8,5)=0.0D0
Matrix6thCouplConst(8,6)=0.0D0
Matrix6thCouplConst(8,7)=-(4.0D0/(7.0d0*sqrt(3.0D0)))
Matrix6thCouplConst(8,8)=5.0D0/(21.0d0*sqrt(3.0D0))
Matrix6thCouplConst(8,9)=10.0D0/(63.0d0*sqrt(3.0D0))
Matrix6thCouplConst(8,10)=sqrt(5.0D0/21.0D0)
Matrix6thCouplConst(8,11)=0.0D0
Matrix6thCouplConst(8,12)=-(10.0D0/9.0D0)
Matrix6thCouplConst(8,13)=0.0D0
Matrix6thCouplConst(8,14)=0.0D0
Matrix6thCouplConst(8,15)=0.0D0
Matrix6thCouplConst(8,16)=0.0D0
Matrix6thCouplConst(8,17)=0.0D0
Matrix6thCouplConst(8,18)=0.0D0
Matrix6thCouplConst(8,19)=0.0D0
Matrix6thCouplConst(8,20)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(8,21)=0.0D0
Matrix6thCouplConst(8,22)=0.0D0
Matrix6thCouplConst(8,23)=0.0D0
Matrix6thCouplConst(8,24)=0.0D0
Matrix6thCouplConst(8,25)=0.0D0
Matrix6thCouplConst(8,26)=0.0D0
Matrix6thCouplConst(9,1)=0.0D0
Matrix6thCouplConst(9,2)=0.0D0
Matrix6thCouplConst(9,3)=0.0D0
Matrix6thCouplConst(9,4)=0.0D0
Matrix6thCouplConst(9,5)=0.0D0
Matrix6thCouplConst(9,6)=0.0D0
Matrix6thCouplConst(9,7)=0.0D0
Matrix6thCouplConst(9,8)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(9,9)=0.0D0
Matrix6thCouplConst(9,10)=0.0D0
Matrix6thCouplConst(9,11)=0.0D0
Matrix6thCouplConst(9,12)=0.0D0
Matrix6thCouplConst(9,13)=0.0D0
Matrix6thCouplConst(9,14)=0.0D0
Matrix6thCouplConst(9,15)=-(8.0D0/(3.0d0*sqrt(3.0D0)))
Matrix6thCouplConst(9,16)=0.0D0
Matrix6thCouplConst(9,17)=0.0D0
Matrix6thCouplConst(9,18)=14.0D0/15.0D0
Matrix6thCouplConst(9,19)=28.0D0/45.0D0
Matrix6thCouplConst(9,20)=7.0D0/(15.0d0*sqrt(3.0D0))
Matrix6thCouplConst(9,21)=-(14.0D0/15.0D0)
Matrix6thCouplConst(9,22)=0.0D0
Matrix6thCouplConst(9,23)=0.0D0
Matrix6thCouplConst(9,24)=0.0D0
Matrix6thCouplConst(9,25)=0.0D0
Matrix6thCouplConst(9,26)=0.0D0
Matrix6thCouplConst(10,1)=0.0D0
Matrix6thCouplConst(10,2)=0.0D0
Matrix6thCouplConst(10,3)=0.0D0
Matrix6thCouplConst(10,4)=0.0D0
Matrix6thCouplConst(10,5)=0.0D0
Matrix6thCouplConst(10,6)=0.0D0
Matrix6thCouplConst(10,7)=1.0D0/7.0D0
Matrix6thCouplConst(10,8)=25.0D0/84.0D0
Matrix6thCouplConst(10,9)=25.0D0/126.0D0
Matrix6thCouplConst(10,10)=-(sqrt(5.0D0/7.0D0)/4.0D0)
Matrix6thCouplConst(10,11)=0.0D0
Matrix6thCouplConst(10,12)=-(7.0D0/(6.0d0*sqrt(3.0D0)))
Matrix6thCouplConst(10,13)=0.0D0
Matrix6thCouplConst(10,14)=0.0D0
Matrix6thCouplConst(10,15)=0.0D0
Matrix6thCouplConst(10,16)=0.0D0
Matrix6thCouplConst(10,17)=0.0D0
Matrix6thCouplConst(10,18)=0.0D0
Matrix6thCouplConst(10,19)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(10,20)=0.0D0
Matrix6thCouplConst(10,21)=0.0D0
Matrix6thCouplConst(10,22)=0.0D0
Matrix6thCouplConst(10,23)=0.0D0
Matrix6thCouplConst(10,24)=0.0D0
Matrix6thCouplConst(10,25)=0.0D0
Matrix6thCouplConst(10,26)=0.0D0
Matrix6thCouplConst(11,1)=0.0D0
Matrix6thCouplConst(11,2)=0.0D0
Matrix6thCouplConst(11,3)=0.0D0
Matrix6thCouplConst(11,4)=0.0D0
Matrix6thCouplConst(11,5)=0.0D0
Matrix6thCouplConst(11,6)=0.0D0
Matrix6thCouplConst(11,7)=0.0D0
Matrix6thCouplConst(11,8)=0.0D0
Matrix6thCouplConst(11,9)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(11,10)=0.0D0
Matrix6thCouplConst(11,11)=0.0D0
Matrix6thCouplConst(11,12)=0.0D0
Matrix6thCouplConst(11,13)=0.0D0
Matrix6thCouplConst(11,14)=0.0D0
Matrix6thCouplConst(11,15)=4.0D0/sqrt(3.0D0)
Matrix6thCouplConst(11,16)=0.0D0
Matrix6thCouplConst(11,17)=0.0D0
Matrix6thCouplConst(11,18)=7.0D0/5.0D0
Matrix6thCouplConst(11,19)=-(14.0D0/15.0D0)
Matrix6thCouplConst(11,20)=-(7.0D0/(10.0d0*sqrt(3.0D0)))
Matrix6thCouplConst(11,21)=-(7.0D0/5.0D0)
Matrix6thCouplConst(11,22)=0.0D0
Matrix6thCouplConst(11,23)=0.0D0
Matrix6thCouplConst(11,24)=0.0D0
Matrix6thCouplConst(11,25)=0.0D0
Matrix6thCouplConst(11,26)=0.0D0
Matrix6thCouplConst(12,1)=0.0D0
Matrix6thCouplConst(12,2)=0.0D0
Matrix6thCouplConst(12,3)=0.0D0
Matrix6thCouplConst(12,4)=0.0D0
Matrix6thCouplConst(12,5)=0.0D0
Matrix6thCouplConst(12,6)=0.0D0
Matrix6thCouplConst(12,7)=0.0D0
Matrix6thCouplConst(12,8)=0.0D0
Matrix6thCouplConst(12,9)=0.0D0
Matrix6thCouplConst(12,10)=0.0D0
Matrix6thCouplConst(12,11)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(12,12)=0.0D0
Matrix6thCouplConst(12,13)=0.0D0
Matrix6thCouplConst(12,14)=0.0D0
Matrix6thCouplConst(12,15)=0.0D0
Matrix6thCouplConst(12,16)=0.0D0
Matrix6thCouplConst(12,17)=0.0D0
Matrix6thCouplConst(12,18)=(2.0d0*sqrt(14.0D0/15.0D0))/3.0D0
Matrix6thCouplConst(12,19)=-((4.0d0*sqrt(10.0D0/21.0D0))/3.0D0)
Matrix6thCouplConst(12,20)=-(sqrt(10.0D0/7.0D0)/3.0D0)
Matrix6thCouplConst(12,21)=-((2.0d0*sqrt(14.0D0/15.0D0))/3.0D0)
Matrix6thCouplConst(12,22)=2.0d0*sqrt(2.0D0/7.0D0)
Matrix6thCouplConst(12,23)=0.0D0
Matrix6thCouplConst(12,24)=0.0D0
Matrix6thCouplConst(12,25)=0.0D0
Matrix6thCouplConst(12,26)=0.0D0
Matrix6thCouplConst(13,1)=0.0D0
Matrix6thCouplConst(13,2)=0.0D0
Matrix6thCouplConst(13,3)=0.0D0
Matrix6thCouplConst(13,4)=0.0D0
Matrix6thCouplConst(13,5)=1.0D0/sqrt(15.0D0)
Matrix6thCouplConst(13,6)=-(1.0D0/2.0D0)
Matrix6thCouplConst(13,7)=0.0D0
Matrix6thCouplConst(13,8)=1.0D0/(12.0d0*sqrt(3.0D0))
Matrix6thCouplConst(13,9)=-(1.0D0/(9.0d0*sqrt(3.0D0)))
Matrix6thCouplConst(13,10)=0.0D0
Matrix6thCouplConst(13,11)=0.0D0
Matrix6thCouplConst(13,12)=7.0D0/90.0D0
Matrix6thCouplConst(13,13)=0.0D0
Matrix6thCouplConst(13,14)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(13,15)=0.0D0
Matrix6thCouplConst(13,16)=0.0D0
Matrix6thCouplConst(13,17)=0.0D0
Matrix6thCouplConst(13,18)=0.0D0
Matrix6thCouplConst(13,19)=0.0D0
Matrix6thCouplConst(13,20)=0.0D0
Matrix6thCouplConst(13,21)=0.0D0
Matrix6thCouplConst(13,22)=0.0D0
Matrix6thCouplConst(13,23)=0.0D0
Matrix6thCouplConst(13,24)=0.0D0
Matrix6thCouplConst(13,25)=0.0D0
Matrix6thCouplConst(13,26)=0.0D0
Matrix6thCouplConst(14,1)=0.0D0
Matrix6thCouplConst(14,2)=0.0D0
Matrix6thCouplConst(14,3)=0.0D0
Matrix6thCouplConst(14,4)=0.0D0
Matrix6thCouplConst(14,5)=-(3.0D0/5.0D0)
Matrix6thCouplConst(14,6)=-(sqrt(3.0D0/5.0D0)/2.0D0)
Matrix6thCouplConst(14,7)=0.0D0
Matrix6thCouplConst(14,8)=0.0D0
Matrix6thCouplConst(14,9)=0.0D0
Matrix6thCouplConst(14,10)=0.0D0
Matrix6thCouplConst(14,11)=0.0D0
Matrix6thCouplConst(14,12)=0.0D0
Matrix6thCouplConst(14,13)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(14,14)=0.0D0
Matrix6thCouplConst(14,15)=0.0D0
Matrix6thCouplConst(14,16)=0.0D0
Matrix6thCouplConst(14,17)=0.0D0
Matrix6thCouplConst(14,18)=0.0D0
Matrix6thCouplConst(14,19)=0.0D0
Matrix6thCouplConst(14,20)=0.0D0
Matrix6thCouplConst(14,21)=0.0D0
Matrix6thCouplConst(14,22)=0.0D0
Matrix6thCouplConst(14,23)=0.0D0
Matrix6thCouplConst(14,24)=0.0D0
Matrix6thCouplConst(14,25)=0.0D0
Matrix6thCouplConst(14,26)=0.0D0
Matrix6thCouplConst(15,1)=0.0D0
Matrix6thCouplConst(15,2)=0.0D0
Matrix6thCouplConst(15,3)=0.0D0
Matrix6thCouplConst(15,4)=0.0D0
Matrix6thCouplConst(15,5)=0.0D0
Matrix6thCouplConst(15,6)=0.0D0
Matrix6thCouplConst(15,7)=0.0D0
Matrix6thCouplConst(15,8)=5.0D0/14.0D0
Matrix6thCouplConst(15,9)=5.0D0/21.0D0
Matrix6thCouplConst(15,10)=sqrt(5.0D0/7.0D0)/2.0D0
Matrix6thCouplConst(15,11)=0.0D0
Matrix6thCouplConst(15,12)=1.0D0/sqrt(3.0D0)
Matrix6thCouplConst(15,13)=0.0D0
Matrix6thCouplConst(15,14)=0.0D0
Matrix6thCouplConst(15,15)=0.0D0
Matrix6thCouplConst(15,16)=0.0D0
Matrix6thCouplConst(15,17)=0.0D0
Matrix6thCouplConst(15,18)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(15,19)=0.0D0
Matrix6thCouplConst(15,20)=0.0D0
Matrix6thCouplConst(15,21)=0.0D0
Matrix6thCouplConst(15,22)=0.0D0
Matrix6thCouplConst(15,23)=0.0D0
Matrix6thCouplConst(15,24)=0.0D0
Matrix6thCouplConst(15,25)=0.0D0
Matrix6thCouplConst(15,26)=0.0D0
Matrix6thCouplConst(16,1)=0.0D0
Matrix6thCouplConst(16,2)=0.0D0
Matrix6thCouplConst(16,3)=0.0D0
Matrix6thCouplConst(16,4)=0.0D0
Matrix6thCouplConst(16,5)=0.0D0
Matrix6thCouplConst(16,6)=0.0D0
Matrix6thCouplConst(16,7)=0.0D0
Matrix6thCouplConst(16,8)=0.0D0
Matrix6thCouplConst(16,9)=0.0D0
Matrix6thCouplConst(16,10)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(16,11)=0.0D0
Matrix6thCouplConst(16,12)=0.0D0
Matrix6thCouplConst(16,13)=0.0D0
Matrix6thCouplConst(16,14)=0.0D0
Matrix6thCouplConst(16,15)=0.0D0
Matrix6thCouplConst(16,16)=0.0D0
Matrix6thCouplConst(16,17)=0.0D0
Matrix6thCouplConst(16,18)=(2.0d0*sqrt(7.0D0/5.0D0))/3.0D0
Matrix6thCouplConst(16,19)=(4.0d0*sqrt(7.0D0/5.0D0))/3.0D0
Matrix6thCouplConst(16,20)=sqrt(7.0D0/15.0D0)
Matrix6thCouplConst(16,21)=2.0d0*sqrt(7.0D0/5.0D0)
Matrix6thCouplConst(16,22)=0.0D0
Matrix6thCouplConst(16,23)=0.0D0
Matrix6thCouplConst(16,24)=0.0D0
Matrix6thCouplConst(16,25)=0.0D0
Matrix6thCouplConst(16,26)=0.0D0
Matrix6thCouplConst(17,1)=0.0D0
Matrix6thCouplConst(17,2)=0.0D0
Matrix6thCouplConst(17,3)=0.0D0
Matrix6thCouplConst(17,4)=-(sqrt(5.0D0)/7.0D0)
Matrix6thCouplConst(17,5)=0.0D0
Matrix6thCouplConst(17,6)=0.0D0
Matrix6thCouplConst(17,7)=0.0D0
Matrix6thCouplConst(17,8)=0.0D0
Matrix6thCouplConst(17,9)=0.0D0
Matrix6thCouplConst(17,10)=0.0D0
Matrix6thCouplConst(17,11)=0.0D0
Matrix6thCouplConst(17,12)=0.0D0
Matrix6thCouplConst(17,13)=0.0D0
Matrix6thCouplConst(17,14)=0.0D0
Matrix6thCouplConst(17,15)=0.0D0
Matrix6thCouplConst(17,16)=0.0D0
Matrix6thCouplConst(17,17)=0.0D0
Matrix6thCouplConst(17,18)=0.0D0
Matrix6thCouplConst(17,19)=0.0D0
Matrix6thCouplConst(17,20)=0.0D0
Matrix6thCouplConst(17,21)=0.0D0
Matrix6thCouplConst(17,22)=0.0D0
Matrix6thCouplConst(17,23)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(17,24)=0.0D0
Matrix6thCouplConst(17,25)=0.0D0
Matrix6thCouplConst(17,26)=0.0D0
Matrix6thCouplConst(18,1)=0.0D0
Matrix6thCouplConst(18,2)=0.0D0
Matrix6thCouplConst(18,3)=0.0D0
Matrix6thCouplConst(18,4)=0.0D0
Matrix6thCouplConst(18,5)=0.0D0
Matrix6thCouplConst(18,6)=0.0D0
Matrix6thCouplConst(18,7)=0.0D0
Matrix6thCouplConst(18,8)=0.0D0
Matrix6thCouplConst(18,9)=0.0D0
Matrix6thCouplConst(18,10)=0.0D0
Matrix6thCouplConst(18,11)=0.0D0
Matrix6thCouplConst(18,12)=0.0D0
Matrix6thCouplConst(18,13)=0.0D0
Matrix6thCouplConst(18,14)=0.0D0
Matrix6thCouplConst(18,15)=0.0D0
Matrix6thCouplConst(18,16)=1.0D0/sqrt(3.0D0)
Matrix6thCouplConst(18,17)=0.0D0
Matrix6thCouplConst(18,18)=0.0D0
Matrix6thCouplConst(18,19)=0.0D0
Matrix6thCouplConst(18,20)=0.0D0
Matrix6thCouplConst(18,21)=0.0D0
Matrix6thCouplConst(18,22)=0.0D0
Matrix6thCouplConst(18,23)=0.0D0
Matrix6thCouplConst(18,24)=0.0D0
Matrix6thCouplConst(18,25)=0.0D0
Matrix6thCouplConst(18,26)=0.0D0
Matrix6thCouplConst(19,1)=0.0D0
Matrix6thCouplConst(19,2)=0.0D0
Matrix6thCouplConst(19,3)=0.0D0
Matrix6thCouplConst(19,4)=0.0D0
Matrix6thCouplConst(19,5)=0.0D0
Matrix6thCouplConst(19,6)=0.0D0
Matrix6thCouplConst(19,7)=0.0D0
Matrix6thCouplConst(19,8)=0.0D0
Matrix6thCouplConst(19,9)=0.0D0
Matrix6thCouplConst(19,10)=0.0D0
Matrix6thCouplConst(19,11)=0.0D0
Matrix6thCouplConst(19,12)=0.0D0
Matrix6thCouplConst(19,13)=0.0D0
Matrix6thCouplConst(19,14)=0.0D0
Matrix6thCouplConst(19,15)=0.0D0
Matrix6thCouplConst(19,16)=0.0D0
Matrix6thCouplConst(19,17)=1.0D0/sqrt(3.0D0)
Matrix6thCouplConst(19,18)=0.0D0
Matrix6thCouplConst(19,19)=0.0D0
Matrix6thCouplConst(19,20)=0.0D0
Matrix6thCouplConst(19,21)=0.0D0
Matrix6thCouplConst(19,22)=0.0D0
Matrix6thCouplConst(19,23)=0.0D0
Matrix6thCouplConst(19,24)=0.0D0
Matrix6thCouplConst(19,25)=0.0D0
Matrix6thCouplConst(19,26)=0.0D0
Matrix6thCouplConst(20,1)=0.0D0
Matrix6thCouplConst(20,2)=0.0D0
Matrix6thCouplConst(20,3)=0.0D0
Matrix6thCouplConst(20,4)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(20,5)=0.0D0
Matrix6thCouplConst(20,6)=0.0D0
Matrix6thCouplConst(20,7)=0.0D0
Matrix6thCouplConst(20,8)=0.0D0
Matrix6thCouplConst(20,9)=0.0D0
Matrix6thCouplConst(20,10)=0.0D0
Matrix6thCouplConst(20,11)=0.0D0
Matrix6thCouplConst(20,12)=0.0D0
Matrix6thCouplConst(20,13)=0.0D0
Matrix6thCouplConst(20,14)=0.0D0
Matrix6thCouplConst(20,15)=0.0D0
Matrix6thCouplConst(20,16)=0.0D0
Matrix6thCouplConst(20,17)=0.0D0
Matrix6thCouplConst(20,18)=0.0D0
Matrix6thCouplConst(20,19)=0.0D0
Matrix6thCouplConst(20,20)=0.0D0
Matrix6thCouplConst(20,21)=0.0D0
Matrix6thCouplConst(20,22)=0.0D0
Matrix6thCouplConst(20,23)=-(28.0D0/(3.0d0*sqrt(5.0D0)))
Matrix6thCouplConst(20,24)=0.0D0
Matrix6thCouplConst(20,25)=0.0D0
Matrix6thCouplConst(20,26)=0.0D0
Matrix6thCouplConst(21,1)=0.0D0
Matrix6thCouplConst(21,2)=0.0D0
Matrix6thCouplConst(21,3)=0.0D0
Matrix6thCouplConst(21,4)=0.0D0
Matrix6thCouplConst(21,5)=0.0D0
Matrix6thCouplConst(21,6)=0.0D0
Matrix6thCouplConst(21,7)=0.0D0
Matrix6thCouplConst(21,8)=-(1.0D0/(2.0d0*sqrt(3.0D0)))
Matrix6thCouplConst(21,9)=2.0D0/(3.0d0*sqrt(3.0D0))
Matrix6thCouplConst(21,10)=0.0D0
Matrix6thCouplConst(21,11)=0.0D0
Matrix6thCouplConst(21,12)=-(7.0D0/15.0D0)
Matrix6thCouplConst(21,13)=0.0D0
Matrix6thCouplConst(21,14)=0.0D0
Matrix6thCouplConst(21,15)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(21,16)=0.0D0
Matrix6thCouplConst(21,17)=0.0D0
Matrix6thCouplConst(21,18)=0.0D0
Matrix6thCouplConst(21,19)=0.0D0
Matrix6thCouplConst(21,20)=0.0D0
Matrix6thCouplConst(21,21)=0.0D0
Matrix6thCouplConst(21,22)=0.0D0
Matrix6thCouplConst(21,23)=0.0D0
Matrix6thCouplConst(21,24)=0.0D0
Matrix6thCouplConst(21,25)=0.0D0
Matrix6thCouplConst(21,26)=0.0D0
Matrix6thCouplConst(22,1)=0.0D0
Matrix6thCouplConst(22,2)=0.0D0
Matrix6thCouplConst(22,3)=0.0D0
Matrix6thCouplConst(22,4)=0.0D0
Matrix6thCouplConst(22,5)=0.0D0
Matrix6thCouplConst(22,6)=0.0D0
Matrix6thCouplConst(22,7)=0.0D0
Matrix6thCouplConst(22,8)=-(5.0D0/14.0D0)
Matrix6thCouplConst(22,9)=-(5.0D0/21.0D0)
Matrix6thCouplConst(22,10)=sqrt(5.0D0/7.0D0)/2.0D0
Matrix6thCouplConst(22,11)=0.0D0
Matrix6thCouplConst(22,12)=1.0D0/sqrt(3.0D0)
Matrix6thCouplConst(22,13)=0.0D0
Matrix6thCouplConst(22,14)=0.0D0
Matrix6thCouplConst(22,15)=0.0D0
Matrix6thCouplConst(22,16)=0.0D0
Matrix6thCouplConst(22,17)=0.0D0
Matrix6thCouplConst(22,18)=0.0D0
Matrix6thCouplConst(22,19)=0.0D0
Matrix6thCouplConst(22,20)=0.0D0
Matrix6thCouplConst(22,21)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(22,22)=0.0D0
Matrix6thCouplConst(22,23)=0.0D0
Matrix6thCouplConst(22,24)=0.0D0
Matrix6thCouplConst(22,25)=0.0D0
Matrix6thCouplConst(22,26)=0.0D0
Matrix6thCouplConst(23,1)=0.0D0
Matrix6thCouplConst(23,2)=0.0D0
Matrix6thCouplConst(23,3)=0.0D0
Matrix6thCouplConst(23,4)=0.0D0
Matrix6thCouplConst(23,5)=0.0D0
Matrix6thCouplConst(23,6)=0.0D0
Matrix6thCouplConst(23,7)=0.0D0
Matrix6thCouplConst(23,8)=-((2.0d0*sqrt(5.0D0/3.0D0))/21.0D0)
Matrix6thCouplConst(23,9)=-((4.0d0*sqrt(5.0D0/3.0D0))/63.0D0)
Matrix6thCouplConst(23,10)=0.0D0
Matrix6thCouplConst(23,11)=sqrt(14.0D0)/3.0D0
Matrix6thCouplConst(23,12)=-((4.0d0*sqrt(5.0D0))/9.0D0)
Matrix6thCouplConst(23,13)=0.0D0
Matrix6thCouplConst(23,14)=0.0D0
Matrix6thCouplConst(23,15)=0.0D0
Matrix6thCouplConst(23,16)=0.0D0
Matrix6thCouplConst(23,17)=0.0D0
Matrix6thCouplConst(23,18)=0.0D0
Matrix6thCouplConst(23,19)=0.0D0
Matrix6thCouplConst(23,20)=0.0D0
Matrix6thCouplConst(23,21)=0.0D0
Matrix6thCouplConst(23,22)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(23,23)=0.0D0
Matrix6thCouplConst(23,24)=0.0D0
Matrix6thCouplConst(23,25)=0.0D0
Matrix6thCouplConst(23,26)=0.0D0
Matrix6thCouplConst(24,1)=0.0D0
Matrix6thCouplConst(24,2)=0.0D0
Matrix6thCouplConst(24,3)=0.0D0
Matrix6thCouplConst(24,4)=0.0D0
Matrix6thCouplConst(24,5)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(24,6)=0.0D0
Matrix6thCouplConst(24,7)=0.0D0
Matrix6thCouplConst(24,8)=0.0D0
Matrix6thCouplConst(24,9)=0.0D0
Matrix6thCouplConst(24,10)=0.0D0
Matrix6thCouplConst(24,11)=0.0D0
Matrix6thCouplConst(24,12)=0.0D0
Matrix6thCouplConst(24,13)=-(5.0D0/3.0D0)
Matrix6thCouplConst(24,14)=sqrt(5.0D0/3.0D0)
Matrix6thCouplConst(24,15)=sqrt(5.0D0/3.0D0)/6.0D0
Matrix6thCouplConst(24,16)=0.0D0
Matrix6thCouplConst(24,17)=0.0D0
Matrix6thCouplConst(24,18)=0.0D0
Matrix6thCouplConst(24,19)=0.0D0
Matrix6thCouplConst(24,20)=0.0D0
Matrix6thCouplConst(24,21)=0.0D0
Matrix6thCouplConst(24,22)=0.0D0
Matrix6thCouplConst(24,23)=0.0D0
Matrix6thCouplConst(24,24)=0.0D0
Matrix6thCouplConst(24,25)=0.0D0
Matrix6thCouplConst(24,26)=0.0D0
Matrix6thCouplConst(25,1)=0.0D0
Matrix6thCouplConst(25,2)=0.0D0
Matrix6thCouplConst(25,3)=0.0D0
Matrix6thCouplConst(25,4)=0.0D0
Matrix6thCouplConst(25,5)=0.0D0
Matrix6thCouplConst(25,6)=0.0D0
Matrix6thCouplConst(25,7)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(25,8)=0.0D0
Matrix6thCouplConst(25,9)=0.0D0
Matrix6thCouplConst(25,10)=0.0D0
Matrix6thCouplConst(25,11)=0.0D0
Matrix6thCouplConst(25,12)=0.0D0
Matrix6thCouplConst(25,13)=0.0D0
Matrix6thCouplConst(25,14)=0.0D0
Matrix6thCouplConst(25,15)=0.0D0
Matrix6thCouplConst(25,16)=0.0D0
Matrix6thCouplConst(25,17)=0.0D0
Matrix6thCouplConst(25,18)=0.0D0
Matrix6thCouplConst(25,19)=56.0D0/9.0D0
Matrix6thCouplConst(25,20)=-(7.0D0/(3.0d0*sqrt(3.0D0)))
Matrix6thCouplConst(25,21)=14.0D0/3.0D0
Matrix6thCouplConst(25,22)=0.0D0
Matrix6thCouplConst(25,23)=0.0D0
Matrix6thCouplConst(25,24)=0.0D0
Matrix6thCouplConst(25,25)=0.0D0
Matrix6thCouplConst(25,26)=0.0D0
Matrix6thCouplConst(26,1)=0.0D0
Matrix6thCouplConst(26,2)=0.0D0
Matrix6thCouplConst(26,3)=0.0D0
Matrix6thCouplConst(26,4)=0.0D0
Matrix6thCouplConst(26,5)=0.0D0
Matrix6thCouplConst(26,6)=0.0D0
Matrix6thCouplConst(26,7)=0.0D0
Matrix6thCouplConst(26,8)=0.0D0
Matrix6thCouplConst(26,9)=0.0D0
Matrix6thCouplConst(26,10)=0.0D0
Matrix6thCouplConst(26,11)=0.0D0
Matrix6thCouplConst(26,12)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(26,13)=0.0D0
Matrix6thCouplConst(26,14)=0.0D0
Matrix6thCouplConst(26,15)=0.0D0
Matrix6thCouplConst(26,16)=0.0D0
Matrix6thCouplConst(26,17)=0.0D0
Matrix6thCouplConst(26,18)=1.0D0/sqrt(3.0D0)
Matrix6thCouplConst(26,19)=-(2.0D0/sqrt(3.0D0))
Matrix6thCouplConst(26,20)=-(1.0D0/2.0D0)
Matrix6thCouplConst(26,21)=-(1.0D0/sqrt(3.0D0))
Matrix6thCouplConst(26,22)=0.0D0
Matrix6thCouplConst(26,23)=0.0D0
Matrix6thCouplConst(26,24)=0.0D0
Matrix6thCouplConst(26,25)=0.0D0
Matrix6thCouplConst(26,26)=0.0D0

End Subroutine

==> anc/Suppl_F_Section_IV.txt <==
Subroutine DefineFourthSpherical(Matrix4thSpherical)

Implicit none

Double precision:: Matrix4thSpherical(14,13)



Matrix4thSpherical(1,1)=3.0D0/128.0D0
Matrix4thSpherical(1,2)=sqrt(3.0D0)/128.0D0
Matrix4thSpherical(1,3)=0.0D0
Matrix4thSpherical(1,4)=-(5.0D0/128.0D0)
Matrix4thSpherical(1,5)=sqrt(3.0D0)/128.0D0
Matrix4thSpherical(1,6)=0.0D0
Matrix4thSpherical(1,7)=0.0D0
Matrix4thSpherical(1,8)=3.0D0/128.0D0
Matrix4thSpherical(1,9)=sqrt(3.0D0)/128.0D0
Matrix4thSpherical(1,10)=0.0D0
Matrix4thSpherical(1,11)=3.0D0/(64.0D0*sqrt(5.0D0))
Matrix4thSpherical(1,12)=sqrt(3.0D0/5.0D0)/64.0D0
Matrix4thSpherical(1,13)=0.0D0
Matrix4thSpherical(2,1)=-(sqrt(3.0D0)/128.0D0)
Matrix4thSpherical(2,2)=3.0D0/128.0D0
Matrix4thSpherical(2,3)=0.0D0
Matrix4thSpherical(2,4)=-(sqrt(3.0D0)/128.0D0)
Matrix4thSpherical(2,5)=3.0D0/128.0D0
Matrix4thSpherical(2,6)=0.0D0
Matrix4thSpherical(2,7)=0.0D0
Matrix4thSpherical(2,8)=-(sqrt(3.0D0)/128.0D0)
Matrix4thSpherical(2,9)=3.0D0/128.0D0
Matrix4thSpherical(2,10)=0.0D0
Matrix4thSpherical(2,11)=-(sqrt(3.0D0/5.0D0)/64.0D0)
Matrix4thSpherical(2,12)=3.0D0/(64.0D0*sqrt(5.0D0))
Matrix4thSpherical(2,13)=0.0D0
Matrix4thSpherical(3,1)=-(5.0D0/32.0D0)
Matrix4thSpherical(3,2)=-(5.0D0/(32.0D0*sqrt(3.0D0)))
Matrix4thSpherical(3,3)=0.0D0
Matrix4thSpherical(3,4)=0.0D0
Matrix4thSpherical(3,5)=0.0D0
Matrix4thSpherical(3,6)=0.0D0
Matrix4thSpherical(3,7)=0.0D0
Matrix4thSpherical(3,8)=-(1.0D0/32.0D0)
Matrix4thSpherical(3,9)=-(1.0D0/(32.0D0*sqrt(3.0D0)))
Matrix4thSpherical(3,10)=0.0D0
Matrix4thSpherical(3,11)=sqrt(5.0D0)/16.0D0
Matrix4thSpherical(3,12)=sqrt(5.0D0/3.0D0)/16.0D0
Matrix4thSpherical(3,13)=0.0D0
Matrix4thSpherical(4,1)=5.0D0/(32.0D0*sqrt(3.0D0))
Matrix4thSpherical(4,2)=-(5.0D0/32.0D0)
Matrix4thSpherical(4,3)=0.0D0
Matrix4thSpherical(4,4)=0.0D0
Matrix4thSpherical(4,5)=0.0D0
Matrix4thSpherical(4,6)=0.0D0
Matrix4thSpherical(4,7)=0.0D0
Matrix4thSpherical(4,8)=1.0D0/(32.0D0*sqrt(3.0D0))
Matrix4thSpherical(4,9)=-(1.0D0/32.0D0)
Matrix4thSpherical(4,10)=0.0D0
Matrix4thSpherical(4,11)=-(sqrt(5.0D0/3.0D0)/16.0D0)
Matrix4thSpherical(4,12)=sqrt(5.0D0)/16.0D0
Matrix4thSpherical(4,13)=0.0D0
Matrix4thSpherical(5,1)=-(sqrt(5.0D0)/16.0D0)
Matrix4thSpherical(5,2)=-(sqrt(5.0D0/3.0D0)/16.0D0)
Matrix4thSpherical(5,3)=0.0D0
Matrix4thSpherical(5,4)=0.0D0
Matrix4thSpherical(5,5)=0.0D0
Matrix4thSpherical(5,6)=0.0D0
Matrix4thSpherical(5,7)=0.0D0
Matrix4thSpherical(5,8)=sqrt(5.0D0)/16.0D0
Matrix4thSpherical(5,9)=sqrt(5.0D0/3.0D0)/16.0D0
Matrix4thSpherical(5,10)=0.0D0
Matrix4thSpherical(5,11)=-(1.0D0/16.0D0)
Matrix4thSpherical(5,12)=-(1.0D0/(16.0D0*sqrt(3.0D0)))
Matrix4thSpherical(5,13)=0.0D0
Matrix4thSpherical(6,1)=sqrt(5.0D0/3.0D0)/16.0D0
Matrix4thSpherical(6,2)=-(sqrt(5.0D0)/16.0D0)
Matrix4thSpherical(6,3)=0.0D0
Matrix4thSpherical(6,4)=0.0D0
Matrix4thSpherical(6,5)=0.0D0
Matrix4thSpherical(6,6)=0.0D0
Matrix4thSpherical(6,7)=0.0D0
Matrix4thSpherical(6,8)=-(sqrt(5.0D0/3.0D0)/16.0D0)
Matrix4thSpherical(6,9)=sqrt(5.0D0)/16.0D0
Matrix4thSpherical(6,10)=0.0D0
Matrix4thSpherical(6,11)=1.0D0/(16.0D0*sqrt(3.0D0))
Matrix4thSpherical(6,12)=-(1.0D0/16.0D0)
Matrix4thSpherical(6,13)=0.0D0
Matrix4thSpherical(7,1)=sqrt(5.0D0)/32.0D0
Matrix4thSpherical(7,2)=sqrt(5.0D0/3.0D0)/32.0D0
Matrix4thSpherical(7,3)=0.0D0
Matrix4thSpherical(7,4)=(5.0D0*sqrt(5.0D0))/96.0D0
Matrix4thSpherical(7,5)=-(sqrt(5.0D0/3.0D0)/32.0D0)
Matrix4thSpherical(7,6)=0.0D0
Matrix4thSpherical(7,7)=0.0D0
Matrix4thSpherical(7,8)=sqrt(5.0D0)/32.0D0
Matrix4thSpherical(7,9)=sqrt(5.0D0/3.0D0)/32.0D0
Matrix4thSpherical(7,10)=0.0D0
Matrix4thSpherical(7,11)=1.0D0/16.0D0
Matrix4thSpherical(7,12)=1.0D0/(16.0D0*sqrt(3.0D0))
Matrix4thSpherical(7,13)=0.0D0
Matrix4thSpherical(8,1)=-(sqrt(5.0D0/3.0D0)/32.0D0)
Matrix4thSpherical(8,2)=sqrt(5.0D0)/32.0D0
Matrix4thSpherical(8,3)=0.0D0
Matrix4thSpherical(8,4)=sqrt(5.0D0/3.0D0)/32.0D0
Matrix4thSpherical(8,5)=-(sqrt(5.0D0)/32.0D0)
Matrix4thSpherical(8,6)=0.0D0
Matrix4thSpherical(8,7)=0.0D0
Matrix4thSpherical(8,8)=-(sqrt(5.0D0/3.0D0)/32.0D0)
Matrix4thSpherical(8,9)=sqrt(5.0D0)/32.0D0
Matrix4thSpherical(8,10)=0.0D0
Matrix4thSpherical(8,11)=-(1.0D0/(16.0D0*sqrt(3.0D0)))
Matrix4thSpherical(8,12)=1.0D0/16.0D0
Matrix4thSpherical(8,13)=0.0D0
Matrix4thSpherical(9,1)=-(5.0D0/96.0D0)
Matrix4thSpherical(9,2)=-(25.0D0/(96.0D0*sqrt(3.0D0)))
Matrix4thSpherical(9,3)=(7.0D0*sqrt(5.0D0/3.0D0))/192.0D0
Matrix4thSpherical(9,4)=0.0D0
Matrix4thSpherical(9,5)=0.0D0
Matrix4thSpherical(9,6)=sqrt(15.0D0)/64.0D0
Matrix4thSpherical(9,7)=-((3.0D0*sqrt(7.0D0))/64.0D0)
Matrix4thSpherical(9,8)=-(1.0D0/96.0D0)
Matrix4thSpherical(9,9)=-(5.0D0/(96.0D0*sqrt(3.0D0)))
Matrix4thSpherical(9,10)=-(sqrt(5.0D0/3.0D0)/192.0D0)
Matrix4thSpherical(9,11)=sqrt(5.0D0)/48.0D0
Matrix4thSpherical(9,12)=(5.0D0*sqrt(5.0D0/3.0D0))/48.0D0
Matrix4thSpherical(9,13)=-(sqrt(35.0D0/3.0D0)/96.0D0)
Matrix4thSpherical(10,1)=-(5.0D0/(32.0D0*sqrt(3.0D0)))
Matrix4thSpherical(10,2)=-(5.0D0/96.0D0)
Matrix4thSpherical(10,3)=-((7.0D0*sqrt(5.0D0))/192.0D0)
Matrix4thSpherical(10,4)=0.0D0
Matrix4thSpherical(10,5)=0.0D0
Matrix4thSpherical(10,6)=sqrt(5.0D0)/64.0D0
Matrix4thSpherical(10,7)=-(sqrt(21.0D0)/64.0D0)
Matrix4thSpherical(10,8)=-(1.0D0/(32.0D0*sqrt(3.0D0)))
Matrix4thSpherical(10,9)=-(1.0D0/96.0D0)
Matrix4thSpherical(10,10)=sqrt(5.0D0)/192.0D0
Matrix4thSpherical(10,11)=sqrt(5.0D0/3.0D0)/16.0D0
Matrix4thSpherical(10,12)=sqrt(5.0D0)/48.0D0
Matrix4thSpherical(10,13)=sqrt(35.0D0)/96.0D0
Matrix4thSpherical(11,1)=sqrt(5.0D0)/96.0D0
Matrix4thSpherical(11,2)=(5.0D0*sqrt(5.0D0/3.0D0))/96.0D0
Matrix4thSpherical(11,3)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
Matrix4thSpherical(11,4)=0.0D0
Matrix4thSpherical(11,5)=0.0D0
Matrix4thSpherical(11,6)=-(sqrt(3.0D0)/64.0D0)
Matrix4thSpherical(11,7)=(3.0D0*sqrt(7.0D0/5.0D0))/64.0D0
Matrix4thSpherical(11,8)=-(sqrt(5.0D0)/96.0D0)
Matrix4thSpherical(11,9)=-((5.0D0*sqrt(5.0D0/3.0D0))/96.0D0)
Matrix4thSpherical(11,10)=13.0D0/(192.0D0*sqrt(3.0D0))
Matrix4thSpherical(11,11)=1.0D0/96.0D0
Matrix4thSpherical(11,12)=5.0D0/(96.0D0*sqrt(3.0D0))
Matrix4thSpherical(11,13)=-((5.0D0*sqrt(7.0D0/3.0D0))/96.0D0)
Matrix4thSpherical(12,1)=sqrt(5.0D0/3.0D0)/32.0D0
Matrix4thSpherical(12,2)=sqrt(5.0D0)/96.0D0
Matrix4thSpherical(12,3)=7.0D0/192.0D0
Matrix4thSpherical(12,4)=0.0D0
Matrix4thSpherical(12,5)=0.0D0
Matrix4thSpherical(12,6)=-(1.0D0/64.0D0)
Matrix4thSpherical(12,7)=sqrt(21.0D0/5.0D0)/64.0D0
Matrix4thSpherical(12,8)=-(sqrt(5.0D0/3.0D0)/32.0D0)
Matrix4thSpherical(12,9)=-(sqrt(5.0D0)/96.0D0)
Matrix4thSpherical(12,10)=-(13.0D0/192.0D0)
Matrix4thSpherical(12,11)=1.0D0/(32.0D0*sqrt(3.0D0))
Matrix4thSpherical(12,12)=1.0D0/96.0D0
Matrix4thSpherical(12,13)=(5.0D0*sqrt(7.0D0))/96.0D0
Matrix4thSpherical(13,1)=1.0D0/16.0D0
Matrix4thSpherical(13,2)=5.0D0/(16.0D0*sqrt(3.0D0))
Matrix4thSpherical(13,3)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
Matrix4thSpherical(13,4)=-(1.0D0/16.0D0)
Matrix4thSpherical(13,5)=sqrt(3.0D0)/16.0D0
Matrix4thSpherical(13,6)=-((7.0D0*sqrt(3.0D0/5.0D0))/32.0D0)
Matrix4thSpherical(13,7)=-((9.0D0*sqrt(7.0D0))/160.0D0)
Matrix4thSpherical(13,8)=1.0D0/16.0D0
Matrix4thSpherical(13,9)=5.0D0/(16.0D0*sqrt(3.0D0))
Matrix4thSpherical(13,10)=-(7.0D0/(32.0D0*sqrt(15.0D0)))
Matrix4thSpherical(13,11)=1.0D0/(8.0D0*sqrt(5.0D0))
Matrix4thSpherical(13,12)=sqrt(5.0D0/3.0D0)/8.0D0
Matrix4thSpherical(13,13)=-(sqrt(7.0D0/15.0D0)/16.0D0)
Matrix4thSpherical(14,1)=sqrt(3.0D0)/16.0D0
Matrix4thSpherical(14,2)=1.0D0/16.0D0
Matrix4thSpherical(14,3)=7.0D0/(32.0D0*sqrt(5.0D0))
Matrix4thSpherical(14,4)=-(sqrt(3.0D0)/16.0D0)
Matrix4thSpherical(14,5)=-(1.0D0/16.0D0)
Matrix4thSpherical(14,6)=-(7.0D0/(32.0D0*sqrt(5.0D0)))
Matrix4thSpherical(14,7)=-((3.0D0*sqrt(21.0D0))/160.0D0)
Matrix4thSpherical(14,8)=sqrt(3.0D0)/16.0D0
Matrix4thSpherical(14,9)=1.0D0/16.0D0
Matrix4thSpherical(14,10)=7.0D0/(32.0D0*sqrt(5.0D0))
Matrix4thSpherical(14,11)=sqrt(3.0D0/5.0D0)/8.0D0
Matrix4thSpherical(14,12)=1.0D0/(8.0D0*sqrt(5.0D0))
Matrix4thSpherical(14,13)=sqrt(7.0D0/5.0D0)/16.0D0

End Subroutine



Subroutine DefineFourthSphericalInverse(Matrix4thSphericalInv)

Implicit none

Double precision:: Matrix4thSphericalInv(13,13)

Matrix4thSphericalInv(1,1)=3.0D0/sqrt(5.0D0)
Matrix4thSphericalInv(1,2)=-sqrt(3.0D0/5.0D0)
Matrix4thSphericalInv(1,3)=0.0D0
Matrix4thSphericalInv(1,4)=0.0D0
Matrix4thSphericalInv(1,5)=0.0D0
Matrix4thSphericalInv(1,6)=0.0D0
Matrix4thSphericalInv(1,7)=-2.0D0
Matrix4thSphericalInv(1,8)=2.0D0/sqrt(3.0D0)
Matrix4thSphericalInv(1,9)=0.0D0
Matrix4thSphericalInv(1,10)=-(4.0D0/sqrt(5.0D0))
Matrix4thSphericalInv(1,11)=4.0D0/sqrt(15.0D0)
Matrix4thSphericalInv(1,12)=4.0D0
Matrix4thSphericalInv(1,13)=-(4.0D0/sqrt(3.0D0))
Matrix4thSphericalInv(2,1)=sqrt(3.0D0/5.0D0)
Matrix4thSphericalInv(2,2)=3.0D0/sqrt(5.0D0)
Matrix4thSphericalInv(2,3)=0.0D0
Matrix4thSphericalInv(2,4)=0.0D0
Matrix4thSphericalInv(2,5)=0.0D0
Matrix4thSphericalInv(2,6)=0.0D0
Matrix4thSphericalInv(2,7)=-(2.0D0/sqrt(3.0D0))
Matrix4thSphericalInv(2,8)=-2.0D0
Matrix4thSphericalInv(2,9)=0.0D0
Matrix4thSphericalInv(2,10)=-(4.0D0/sqrt(15.0D0))
Matrix4thSphericalInv(2,11)=-(4.0D0/sqrt(5.0D0))
Matrix4thSphericalInv(2,12)=4.0D0/sqrt(3.0D0)
Matrix4thSphericalInv(2,13)=4.0D0
Matrix4thSphericalInv(3,1)=(4.0D0*sqrt(3.0D0))/7.0D0
Matrix4thSphericalInv(3,2)=-(12.0D0/7.0D0)
Matrix4thSphericalInv(3,3)=-((2.0D0*sqrt(15.0D0))/7.0D0)
Matrix4thSphericalInv(3,4)=(6.0D0*sqrt(5.0D0))/7.0D0
Matrix4thSphericalInv(3,5)=(4.0D0*sqrt(15.0D0))/7.0D0
Matrix4thSphericalInv(3,6)=-(108.0D0/(7.0D0*sqrt(5.0D0)))
Matrix4thSphericalInv(3,7)=68.0D0/(7.0D0*sqrt(15.0D0))
Matrix4thSphericalInv(3,8)=-((4.0D0*sqrt(5.0D0))/7.0D0)
Matrix4thSphericalInv(3,9)=-((16.0D0*sqrt(3.0D0))/7.0D0)
Matrix4thSphericalInv(3,10)=-(16.0D0/(7.0D0*sqrt(3.0D0)))
Matrix4thSphericalInv(3,11)=-(8.0D0/7.0D0)
Matrix4thSphericalInv(3,12)=-((32.0D0*sqrt(5.0D0/3.0D0))/7.0D0)
Matrix4thSphericalInv(3,13)=(32.0D0*sqrt(5.0D0))/7.0D0
Matrix4thSphericalInv(4,1)=12.0D0/sqrt(5.0D0)
Matrix4thSphericalInv(4,2)=-4.0D0*sqrt(3.0D0/5.0D0)
Matrix4thSphericalInv(4,3)=0.0D0
Matrix4thSphericalInv(4,4)=0.0D0
Matrix4thSphericalInv(4,5)=0.0D0
Matrix4thSphericalInv(4,6)=0.0D0
Matrix4thSphericalInv(4,7)=0.0D0
Matrix4thSphericalInv(4,8)=0.0D0
Matrix4thSphericalInv(4,9)=0.0D0
Matrix4thSphericalInv(4,10)=0.0D0
Matrix4thSphericalInv(4,11)=0.0D0
Matrix4thSphericalInv(4,12)=-16.0D0
Matrix4thSphericalInv(4,13)=16.0D0/sqrt(3.0D0)
Matrix4thSphericalInv(5,1)=4.0D0*sqrt(3.0D0/5.0D0)
Matrix4thSphericalInv(5,2)=-4.0D0*sqrt(5.0D0)
Matrix4thSphericalInv(5,3)=0.0D0
Matrix4thSphericalInv(5,4)=0.0D0
Matrix4thSphericalInv(5,5)=0.0D0
Matrix4thSphericalInv(5,6)=0.0D0
Matrix4thSphericalInv(5,7)=0.0D0
Matrix4thSphericalInv(5,8)=0.0D0
Matrix4thSphericalInv(5,9)=0.0D0
Matrix4thSphericalInv(5,10)=0.0D0
Matrix4thSphericalInv(5,11)=0.0D0
Matrix4thSphericalInv(5,12)=-(16.0D0/sqrt(3.0D0))
Matrix4thSphericalInv(5,13)=80.0D0/3.0D0
Matrix4thSphericalInv(6,1)=(8.0D0*sqrt(3.0D0))/5.0D0
Matrix4thSphericalInv(6,2)=8.0D0/5.0D0
Matrix4thSphericalInv(6,3)=-4.0D0*sqrt(3.0D0/5.0D0)
Matrix4thSphericalInv(6,4)=-(4.0D0/sqrt(5.0D0))
Matrix4thSphericalInv(6,5)=(24.0D0*sqrt(3.0D0/5.0D0))/5.0D0
Matrix4thSphericalInv(6,6)=24.0D0/(5.0D0*sqrt(5.0D0))
Matrix4thSphericalInv(6,7)=-((24.0D0*sqrt(3.0D0/5.0D0))/5.0D0)
Matrix4thSphericalInv(6,8)=-(24.0D0/(5.0D0*sqrt(5.0D0)))
Matrix4thSphericalInv(6,9)=0.0D0
Matrix4thSphericalInv(6,10)=0.0D0
Matrix4thSphericalInv(6,11)=0.0D0
Matrix4thSphericalInv(6,12)=64.0D0/sqrt(15.0D0)
Matrix4thSphericalInv(6,13)=64.0D0/(3.0D0*sqrt(5.0D0))
Matrix4thSphericalInv(7,1)=8.0D0/sqrt(35.0D0)
Matrix4thSphericalInv(7,2)=8.0D0/sqrt(105.0D0)
Matrix4thSphericalInv(7,3)=-(4.0D0/sqrt(7.0D0))
Matrix4thSphericalInv(7,4)=-(4.0D0/sqrt(21.0D0))
Matrix4thSphericalInv(7,5)=-((8.0D0*sqrt(7.0D0))/5.0D0)
Matrix4thSphericalInv(7,6)=-((8.0D0*sqrt(7.0D0/3.0D0))/5.0D0)
Matrix4thSphericalInv(7,7)=(8.0D0*sqrt(7.0D0))/5.0D0
Matrix4thSphericalInv(7,8)=(8.0D0*sqrt(7.0D0/3.0D0))/5.0D0
Matrix4thSphericalInv(7,9)=0.0D0
Matrix4thSphericalInv(7,10)=0.0D0
Matrix4thSphericalInv(7,11)=0.0D0
Matrix4thSphericalInv(7,12)=64.0D0/(3.0D0*sqrt(7.0D0))
Matrix4thSphericalInv(7,13)=64.0D0/(3.0D0*sqrt(21.0D0))
Matrix4thSphericalInv(8,1)=sqrt(5.0D0)
Matrix4thSphericalInv(8,2)=-sqrt(5.0D0/3.0D0)
Matrix4thSphericalInv(8,3)=0.0D0
Matrix4thSphericalInv(8,4)=0.0D0
Matrix4thSphericalInv(8,5)=0.0D0
Matrix4thSphericalInv(8,6)=0.0D0
Matrix4thSphericalInv(8,7)=-(2.0D0/3.0D0)
Matrix4thSphericalInv(8,8)=2.0D0/(3.0D0*sqrt(3.0D0))
Matrix4thSphericalInv(8,9)=0.0D0
Matrix4thSphericalInv(8,10)=(4.0D0*sqrt(5.0D0))/3.0D0
Matrix4thSphericalInv(8,11)=-((4.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
Matrix4thSphericalInv(8,12)=20.0D0/3.0D0
Matrix4thSphericalInv(8,13)=-(20.0D0/(3.0D0*sqrt(3.0D0)))
Matrix4thSphericalInv(9,1)=sqrt(5.0D0/3.0D0)
Matrix4thSphericalInv(9,2)=sqrt(5.0D0)
Matrix4thSphericalInv(9,3)=0.0D0
Matrix4thSphericalInv(9,4)=0.0D0
Matrix4thSphericalInv(9,5)=0.0D0
Matrix4thSphericalInv(9,6)=0.0D0
Matrix4thSphericalInv(9,7)=-(2.0D0/(3.0D0*sqrt(3.0D0)))
Matrix4thSphericalInv(9,8)=-(2.0D0/3.0D0)
Matrix4thSphericalInv(9,9)=0.0D0
Matrix4thSphericalInv(9,10)=(4.0D0*sqrt(5.0D0/3.0D0))/3.0D0
Matrix4thSphericalInv(9,11)=(4.0D0*sqrt(5.0D0))/3.0D0
Matrix4thSphericalInv(9,12)=20.0D0/(3.0D0*sqrt(3.0D0))
Matrix4thSphericalInv(9,13)=20.0D0/3.0D0
Matrix4thSphericalInv(10,1)=4.0D0/sqrt(3.0D0)
Matrix4thSphericalInv(10,2)=-4.0D0
Matrix4thSphericalInv(10,3)=-2.0D0*sqrt(5.0D0/3.0D0)
Matrix4thSphericalInv(10,4)=2.0D0*sqrt(5.0D0)
Matrix4thSphericalInv(10,5)=4.0D0/sqrt(15.0D0)
Matrix4thSphericalInv(10,6)=12.0D0/sqrt(5.0D0)
Matrix4thSphericalInv(10,7)=-(44.0D0/(3.0D0*sqrt(15.0D0)))
Matrix4thSphericalInv(10,8)=-(4.0D0/(3.0D0*sqrt(5.0D0)))
Matrix4thSphericalInv(10,9)=16.0D0/sqrt(3.0D0)
Matrix4thSphericalInv(10,10)=16.0D0/(3.0D0*sqrt(3.0D0))
Matrix4thSphericalInv(10,11)=8.0D0/3.0D0
Matrix4thSphericalInv(10,12)=-((32.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
Matrix4thSphericalInv(10,13)=(32.0D0*sqrt(5.0D0))/3.0D0
Matrix4thSphericalInv(11,1)=2.0D0
Matrix4thSphericalInv(11,2)=-(2.0D0/sqrt(3.0D0))
Matrix4thSphericalInv(11,3)=0.0D0
Matrix4thSphericalInv(11,4)=0.0D0
Matrix4thSphericalInv(11,5)=0.0D0
Matrix4thSphericalInv(11,6)=0.0D0
Matrix4thSphericalInv(11,7)=(4.0D0*sqrt(5.0D0))/3.0D0
Matrix4thSphericalInv(11,8)=-((4.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
Matrix4thSphericalInv(11,9)=0.0D0
Matrix4thSphericalInv(11,10)=-(4.0D0/3.0D0)
Matrix4thSphericalInv(11,11)=4.0D0/(3.0D0*sqrt(3.0D0))
Matrix4thSphericalInv(11,12)=(8.0D0*sqrt(5.0D0))/3.0D0
Matrix4thSphericalInv(11,13)=-((8.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
Matrix4thSphericalInv(12,1)=2.0D0/sqrt(3.0D0)
Matrix4thSphericalInv(12,2)=2.0D0
Matrix4thSphericalInv(12,3)=0.0D0
Matrix4thSphericalInv(12,4)=0.0D0
Matrix4thSphericalInv(12,5)=0.0D0
Matrix4thSphericalInv(12,6)=0.0D0
Matrix4thSphericalInv(12,7)=(4.0D0*sqrt(5.0D0/3.0D0))/3.0D0
Matrix4thSphericalInv(12,8)=(4.0D0*sqrt(5.0D0))/3.0D0
Matrix4thSphericalInv(12,9)=0.0D0
Matrix4thSphericalInv(12,10)=-(4.0D0/(3.0D0*sqrt(3.0D0)))
Matrix4thSphericalInv(12,11)=-(4.0D0/3.0D0)
Matrix4thSphericalInv(12,12)=(8.0D0*sqrt(5.0D0/3.0D0))/3.0D0
Matrix4thSphericalInv(12,13)=(8.0D0*sqrt(5.0D0))/3.0D0
Matrix4thSphericalInv(13,1)=4.0D0/sqrt(21.0D0)
Matrix4thSphericalInv(13,2)=-(4.0D0/sqrt(7.0D0))
Matrix4thSphericalInv(13,3)=-2.0D0*sqrt(5.0D0/21.0D0)
Matrix4thSphericalInv(13,4)=2.0D0*sqrt(5.0D0/7.0D0)
Matrix4thSphericalInv(13,5)=-(44.0D0/sqrt(105.0D0))
Matrix4thSphericalInv(13,6)=12.0D0/sqrt(35.0D0)
Matrix4thSphericalInv(13,7)=52.0D0/(3.0D0*sqrt(105.0D0))
Matrix4thSphericalInv(13,8)=44.0D0/(3.0D0*sqrt(35.0D0))
Matrix4thSphericalInv(13,9)=-(32.0D0/sqrt(21.0D0))
Matrix4thSphericalInv(13,10)=-(32.0D0/(3.0D0*sqrt(21.0D0)))
Matrix4thSphericalInv(13,11)=-(16.0D0/(3.0D0*sqrt(7.0D0)))
Matrix4thSphericalInv(13,12)=-((32.0D0*sqrt(5.0D0/21.0D0))/3.0D0)
Matrix4thSphericalInv(13,13)=(32.0D0*sqrt(5.0D0/7.0D0))/3.0D0


End Subroutine


Subroutine DefineSixthSpherical(Matrix6thSpherical)

Implicit none

Double precision:: Matrix6thSpherical(24,22)

Matrix6thSpherical(1,1)=-(3.0D0/512.0D0)
Matrix6thSpherical(1,2)=-(sqrt(3.0D0)/512.0D0)
Matrix6thSpherical(1,3)=0.0D0
Matrix6thSpherical(1,4)=5.0D0/512.0D0
Matrix6thSpherical(1,5)=-(sqrt(3.0D0)/512.0D0)
Matrix6thSpherical(1,6)=0.0D0
Matrix6thSpherical(1,7)=0.0D0
Matrix6thSpherical(1,8)=-(3.0D0/512.0D0)
Matrix6thSpherical(1,9)=-(sqrt(3.0D0)/512.0D0)
Matrix6thSpherical(1,10)=0.0D0
Matrix6thSpherical(1,11)=-(3.0D0/(256.0D0*sqrt(5.0D0)))
Matrix6thSpherical(1,12)=-(sqrt(3.0D0/5.0D0)/256.0D0)
Matrix6thSpherical(1,13)=0.0D0
Matrix6thSpherical(1,14)=0.0D0
Matrix6thSpherical(1,15)=0.0D0
Matrix6thSpherical(1,16)=5.0D0/512.0D0
Matrix6thSpherical(1,17)=-(sqrt(3.0D0)/512.0D0)
Matrix6thSpherical(1,18)=0.0D0
Matrix6thSpherical(1,19)=0.0D0
Matrix6thSpherical(1,20)=(3.0D0*sqrt(3.0D0/7.0D0))/256.0D0
Matrix6thSpherical(1,21)=-(9.0D0/(1280.0D0*sqrt(7.0D0)))
Matrix6thSpherical(1,22)=0.0D0
Matrix6thSpherical(2,1)=sqrt(3.0D0)/512.0D0
Matrix6thSpherical(2,2)=-(3.0D0/512.0D0)
Matrix6thSpherical(2,3)=0.0D0
Matrix6thSpherical(2,4)=sqrt(3.0D0)/512.0D0
Matrix6thSpherical(2,5)=-(3.0D0/512.0D0)
Matrix6thSpherical(2,6)=0.0D0
Matrix6thSpherical(2,7)=0.0D0
Matrix6thSpherical(2,8)=sqrt(3.0D0)/512.0D0
Matrix6thSpherical(2,9)=-(3.0D0/512.0D0)
Matrix6thSpherical(2,10)=0.0D0
Matrix6thSpherical(2,11)=sqrt(3.0D0/5.0D0)/256.0D0
Matrix6thSpherical(2,12)=-(3.0D0/(256.0D0*sqrt(5.0D0)))
Matrix6thSpherical(2,13)=0.0D0
Matrix6thSpherical(2,14)=0.0D0
Matrix6thSpherical(2,15)=0.0D0
Matrix6thSpherical(2,16)=sqrt(3.0D0)/512.0D0
Matrix6thSpherical(2,17)=-(3.0D0/512.0D0)
Matrix6thSpherical(2,18)=0.0D0
Matrix6thSpherical(2,19)=0.0D0
Matrix6thSpherical(2,20)=9.0D0/(1280.0D0*sqrt(7.0D0))
Matrix6thSpherical(2,21)=-((9.0D0*sqrt(3.0D0/7.0D0))/1280.0D0)
Matrix6thSpherical(2,22)=0.0D0
Matrix6thSpherical(3,1)=21.0D0/256.0D0
Matrix6thSpherical(3,2)=(7.0D0*sqrt(3.0D0))/256.0D0
Matrix6thSpherical(3,3)=0.0D0
Matrix6thSpherical(3,4)=-(35.0D0/768.0D0)
Matrix6thSpherical(3,5)=7.0D0/(256.0D0*sqrt(3.0D0))
Matrix6thSpherical(3,6)=0.0D0
Matrix6thSpherical(3,7)=0.0D0
Matrix6thSpherical(3,8)=5.0D0/256.0D0
Matrix6thSpherical(3,9)=5.0D0/(256.0D0*sqrt(3.0D0))
Matrix6thSpherical(3,10)=0.0D0
Matrix6thSpherical(3,11)=-(7.0D0/(128.0D0*sqrt(5.0D0)))
Matrix6thSpherical(3,12)=-(7.0D0/(128.0D0*sqrt(15.0D0)))
Matrix6thSpherical(3,13)=0.0D0
Matrix6thSpherical(3,14)=0.0D0
Matrix6thSpherical(3,15)=0.0D0
Matrix6thSpherical(3,16)=5.0D0/768.0D0
Matrix6thSpherical(3,17)=-(1.0D0/(256.0D0*sqrt(3.0D0)))
Matrix6thSpherical(3,18)=0.0D0
Matrix6thSpherical(3,19)=0.0D0
Matrix6thSpherical(3,20)=(3.0D0*sqrt(21.0D0))/128.0D0
Matrix6thSpherical(3,21)=-((9.0D0*sqrt(7.0D0))/640.0D0)
Matrix6thSpherical(3,22)=0.0D0
Matrix6thSpherical(4,1)=-((7.0D0*sqrt(3.0D0))/256.0D0)
Matrix6thSpherical(4,2)=21.0D0/256.0D0
Matrix6thSpherical(4,3)=0.0D0
Matrix6thSpherical(4,4)=-(7.0D0/(256.0D0*sqrt(3.0D0)))
Matrix6thSpherical(4,5)=7.0D0/256.0D0
Matrix6thSpherical(4,6)=0.0D0
Matrix6thSpherical(4,7)=0.0D0
Matrix6thSpherical(4,8)=-(5.0D0/(256.0D0*sqrt(3.0D0)))
Matrix6thSpherical(4,9)=5.0D0/256.0D0
Matrix6thSpherical(4,10)=0.0D0
Matrix6thSpherical(4,11)=7.0D0/(128.0D0*sqrt(15.0D0))
Matrix6thSpherical(4,12)=-(7.0D0/(128.0D0*sqrt(5.0D0)))
Matrix6thSpherical(4,13)=0.0D0
Matrix6thSpherical(4,14)=0.0D0
Matrix6thSpherical(4,15)=0.0D0
Matrix6thSpherical(4,16)=1.0D0/(256.0D0*sqrt(3.0D0))
Matrix6thSpherical(4,17)=-(1.0D0/256.0D0)
Matrix6thSpherical(4,18)=0.0D0
Matrix6thSpherical(4,19)=0.0D0
Matrix6thSpherical(4,20)=(9.0D0*sqrt(7.0D0))/640.0D0
Matrix6thSpherical(4,21)=-((9.0D0*sqrt(21.0D0))/640.0D0)
Matrix6thSpherical(4,22)=0.0D0
Matrix6thSpherical(5,1)=(3.0D0*sqrt(5.0D0))/64.0D0
Matrix6thSpherical(5,2)=sqrt(15.0D0)/64.0D0
Matrix6thSpherical(5,3)=0.0D0
Matrix6thSpherical(5,4)=-((5.0D0*sqrt(5.0D0))/192.0D0)
Matrix6thSpherical(5,5)=sqrt(5.0D0/3.0D0)/64.0D0
Matrix6thSpherical(5,6)=0.0D0
Matrix6thSpherical(5,7)=0.0D0
Matrix6thSpherical(5,8)=-(sqrt(5.0D0)/64.0D0)
Matrix6thSpherical(5,9)=-(sqrt(5.0D0/3.0D0)/64.0D0)
Matrix6thSpherical(5,10)=0.0D0
Matrix6thSpherical(5,11)=1.0D0/64.0D0
Matrix6thSpherical(5,12)=1.0D0/(64.0D0*sqrt(3.0D0))
Matrix6thSpherical(5,13)=0.0D0
Matrix6thSpherical(5,14)=0.0D0
Matrix6thSpherical(5,15)=0.0D0
Matrix6thSpherical(5,16)=(5.0D0*sqrt(5.0D0))/192.0D0
Matrix6thSpherical(5,17)=-(sqrt(5.0D0/3.0D0)/64.0D0)
Matrix6thSpherical(5,18)=0.0D0
Matrix6thSpherical(5,19)=0.0D0
Matrix6thSpherical(5,20)=-((3.0D0*sqrt(15.0D0/7.0D0))/64.0D0)
Matrix6thSpherical(5,21)=9.0D0/(64.0D0*sqrt(35.0D0))
Matrix6thSpherical(5,22)=0.0D0
Matrix6thSpherical(6,1)=-(sqrt(15.0D0)/64.0D0)
Matrix6thSpherical(6,2)=(3.0D0*sqrt(5.0D0))/64.0D0
Matrix6thSpherical(6,3)=0.0D0
Matrix6thSpherical(6,4)=-(sqrt(5.0D0/3.0D0)/64.0D0)
Matrix6thSpherical(6,5)=sqrt(5.0D0)/64.0D0
Matrix6thSpherical(6,6)=0.0D0
Matrix6thSpherical(6,7)=0.0D0
Matrix6thSpherical(6,8)=sqrt(5.0D0/3.0D0)/64.0D0
Matrix6thSpherical(6,9)=-(sqrt(5.0D0)/64.0D0)
Matrix6thSpherical(6,10)=0.0D0
Matrix6thSpherical(6,11)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
Matrix6thSpherical(6,12)=1.0D0/64.0D0
Matrix6thSpherical(6,13)=0.0D0
Matrix6thSpherical(6,14)=0.0D0
Matrix6thSpherical(6,15)=0.0D0
Matrix6thSpherical(6,16)=sqrt(5.0D0/3.0D0)/64.0D0
Matrix6thSpherical(6,17)=-(sqrt(5.0D0)/64.0D0)
Matrix6thSpherical(6,18)=0.0D0
Matrix6thSpherical(6,19)=0.0D0
Matrix6thSpherical(6,20)=-(9.0D0/(64.0D0*sqrt(35.0D0)))
Matrix6thSpherical(6,21)=(9.0D0*sqrt(3.0D0/35.0D0))/64.0D0
Matrix6thSpherical(6,22)=0.0D0
Matrix6thSpherical(7,1)=21.0D0/256.0D0
Matrix6thSpherical(7,2)=(7.0D0*sqrt(3.0D0))/256.0D0
Matrix6thSpherical(7,3)=0.0D0
Matrix6thSpherical(7,4)=35.0D0/256.0D0
Matrix6thSpherical(7,5)=-((7.0D0*sqrt(3.0D0))/256.0D0)
Matrix6thSpherical(7,6)=0.0D0
Matrix6thSpherical(7,7)=0.0D0
Matrix6thSpherical(7,8)=21.0D0/256.0D0
Matrix6thSpherical(7,9)=(7.0D0*sqrt(3.0D0))/256.0D0
Matrix6thSpherical(7,10)=0.0D0
Matrix6thSpherical(7,11)=21.0D0/(128.0D0*sqrt(5.0D0))
Matrix6thSpherical(7,12)=(7.0D0*sqrt(3.0D0/5.0D0))/128.0D0
Matrix6thSpherical(7,13)=0.0D0
Matrix6thSpherical(7,14)=0.0D0
Matrix6thSpherical(7,15)=0.0D0
Matrix6thSpherical(7,16)=35.0D0/256.0D0
Matrix6thSpherical(7,17)=-((7.0D0*sqrt(3.0D0))/256.0D0)
Matrix6thSpherical(7,18)=0.0D0
Matrix6thSpherical(7,19)=0.0D0
Matrix6thSpherical(7,20)=(3.0D0*sqrt(21.0D0))/128.0D0
Matrix6thSpherical(7,21)=-((9.0D0*sqrt(7.0D0))/640.0D0)
Matrix6thSpherical(7,22)=0.0D0
Matrix6thSpherical(8,1)=-((7.0D0*sqrt(3.0D0))/256.0D0)
Matrix6thSpherical(8,2)=21.0D0/256.0D0
Matrix6thSpherical(8,3)=0.0D0
Matrix6thSpherical(8,4)=(7.0D0*sqrt(3.0D0))/256.0D0
Matrix6thSpherical(8,5)=-(21.0D0/256.0D0)
Matrix6thSpherical(8,6)=0.0D0
Matrix6thSpherical(8,7)=0.0D0
Matrix6thSpherical(8,8)=-((7.0D0*sqrt(3.0D0))/256.0D0)
Matrix6thSpherical(8,9)=21.0D0/256.0D0
Matrix6thSpherical(8,10)=0.0D0
Matrix6thSpherical(8,11)=-((7.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
Matrix6thSpherical(8,12)=21.0D0/(128.0D0*sqrt(5.0D0))
Matrix6thSpherical(8,13)=0.0D0
Matrix6thSpherical(8,14)=0.0D0
Matrix6thSpherical(8,15)=0.0D0
Matrix6thSpherical(8,16)=(7.0D0*sqrt(3.0D0))/256.0D0
Matrix6thSpherical(8,17)=-(21.0D0/256.0D0)
Matrix6thSpherical(8,18)=0.0D0
Matrix6thSpherical(8,19)=0.0D0
Matrix6thSpherical(8,20)=(9.0D0*sqrt(7.0D0))/640.0D0
Matrix6thSpherical(8,21)=-((9.0D0*sqrt(21.0D0))/640.0D0)
Matrix6thSpherical(8,22)=0.0D0
Matrix6thSpherical(9,1)=-((7.0D0*sqrt(5.0D0))/128.0D0)
Matrix6thSpherical(9,2)=-((7.0D0*sqrt(5.0D0/3.0D0))/128.0D0)
Matrix6thSpherical(9,3)=0.0D0
Matrix6thSpherical(9,4)=-((35.0D0*sqrt(5.0D0))/1152.0D0)
Matrix6thSpherical(9,5)=(7.0D0*sqrt(5.0D0/3.0D0))/384.0D0
Matrix6thSpherical(9,6)=0.0D0
Matrix6thSpherical(9,7)=0.0D0
Matrix6thSpherical(9,8)=-((5.0D0*sqrt(5.0D0))/384.0D0)
Matrix6thSpherical(9,9)=-((5.0D0*sqrt(5.0D0/3.0D0))/384.0D0)
Matrix6thSpherical(9,10)=0.0D0
Matrix6thSpherical(9,11)=7.0D0/192.0D0
Matrix6thSpherical(9,12)=7.0D0/(192.0D0*sqrt(3.0D0))
Matrix6thSpherical(9,13)=0.0D0
Matrix6thSpherical(9,14)=0.0D0
Matrix6thSpherical(9,15)=0.0D0
Matrix6thSpherical(9,16)=(5.0D0*sqrt(5.0D0))/1152.0D0
Matrix6thSpherical(9,17)=-(sqrt(5.0D0/3.0D0)/384.0D0)
Matrix6thSpherical(9,18)=0.0D0
Matrix6thSpherical(9,19)=0.0D0
Matrix6thSpherical(9,20)=sqrt(105.0D0)/64.0D0
Matrix6thSpherical(9,21)=-((3.0D0*sqrt(7.0D0/5.0D0))/64.0D0)
Matrix6thSpherical(9,22)=0.0D0
Matrix6thSpherical(10,1)=(7.0D0*sqrt(5.0D0/3.0D0))/128.0D0
Matrix6thSpherical(10,2)=-((7.0D0*sqrt(5.0D0))/128.0D0)
Matrix6thSpherical(10,3)=0.0D0
Matrix6thSpherical(10,4)=-((7.0D0*sqrt(5.0D0/3.0D0))/384.0D0)
Matrix6thSpherical(10,5)=(7.0D0*sqrt(5.0D0))/384.0D0
Matrix6thSpherical(10,6)=0.0D0
Matrix6thSpherical(10,7)=0.0D0
Matrix6thSpherical(10,8)=(5.0D0*sqrt(5.0D0/3.0D0))/384.0D0
Matrix6thSpherical(10,9)=-((5.0D0*sqrt(5.0D0))/384.0D0)
Matrix6thSpherical(10,10)=0.0D0
Matrix6thSpherical(10,11)=-(7.0D0/(192.0D0*sqrt(3.0D0)))
Matrix6thSpherical(10,12)=7.0D0/192.0D0
Matrix6thSpherical(10,13)=0.0D0
Matrix6thSpherical(10,14)=0.0D0
Matrix6thSpherical(10,15)=0.0D0
Matrix6thSpherical(10,16)=sqrt(5.0D0/3.0D0)/384.0D0
Matrix6thSpherical(10,17)=-(sqrt(5.0D0)/384.0D0)
Matrix6thSpherical(10,18)=0.0D0
Matrix6thSpherical(10,19)=0.0D0
Matrix6thSpherical(10,20)=(3.0D0*sqrt(7.0D0/5.0D0))/64.0D0
Matrix6thSpherical(10,21)=-((3.0D0*sqrt(21.0D0/5.0D0))/64.0D0)
Matrix6thSpherical(10,22)=0.0D0
Matrix6thSpherical(11,1)=-(sqrt(35.0D0)/64.0D0)
Matrix6thSpherical(11,2)=-(sqrt(35.0D0/3.0D0)/64.0D0)
Matrix6thSpherical(11,3)=0.0D0
Matrix6thSpherical(11,4)=-((5.0D0*sqrt(35.0D0))/576.0D0)
Matrix6thSpherical(11,5)=sqrt(35.0D0/3.0D0)/192.0D0
Matrix6thSpherical(11,6)=0.0D0
Matrix6thSpherical(11,7)=0.0D0
Matrix6thSpherical(11,8)=sqrt(35.0D0)/192.0D0
Matrix6thSpherical(11,9)=sqrt(35.0D0/3.0D0)/192.0D0
Matrix6thSpherical(11,10)=0.0D0
Matrix6thSpherical(11,11)=-(sqrt(7.0D0)/192.0D0)
Matrix6thSpherical(11,12)=-(sqrt(7.0D0/3.0D0)/192.0D0)
Matrix6thSpherical(11,13)=0.0D0
Matrix6thSpherical(11,14)=0.0D0
Matrix6thSpherical(11,15)=0.0D0
Matrix6thSpherical(11,16)=(5.0D0*sqrt(35.0D0))/576.0D0
Matrix6thSpherical(11,17)=-(sqrt(35.0D0/3.0D0)/192.0D0)
Matrix6thSpherical(11,18)=0.0D0
Matrix6thSpherical(11,19)=0.0D0
Matrix6thSpherical(11,20)=-(sqrt(15.0D0)/64.0D0)
Matrix6thSpherical(11,21)=3.0D0/(64.0D0*sqrt(5.0D0))
Matrix6thSpherical(11,22)=0.0D0
Matrix6thSpherical(12,1)=sqrt(35.0D0/3.0D0)/64.0D0
Matrix6thSpherical(12,2)=-(sqrt(35.0D0)/64.0D0)
Matrix6thSpherical(12,3)=0.0D0
Matrix6thSpherical(12,4)=-(sqrt(35.0D0/3.0D0)/192.0D0)
Matrix6thSpherical(12,5)=sqrt(35.0D0)/192.0D0
Matrix6thSpherical(12,6)=0.0D0
Matrix6thSpherical(12,7)=0.0D0
Matrix6thSpherical(12,8)=-(sqrt(35.0D0/3.0D0)/192.0D0)
Matrix6thSpherical(12,9)=sqrt(35.0D0)/192.0D0
Matrix6thSpherical(12,10)=0.0D0
Matrix6thSpherical(12,11)=sqrt(7.0D0/3.0D0)/192.0D0
Matrix6thSpherical(12,12)=-(sqrt(7.0D0)/192.0D0)
Matrix6thSpherical(12,13)=0.0D0
Matrix6thSpherical(12,14)=0.0D0
Matrix6thSpherical(12,15)=0.0D0
Matrix6thSpherical(12,16)=sqrt(35.0D0/3.0D0)/192.0D0
Matrix6thSpherical(12,17)=-(sqrt(35.0D0)/192.0D0)
Matrix6thSpherical(12,18)=0.0D0
Matrix6thSpherical(12,19)=0.0D0
Matrix6thSpherical(12,20)=-(3.0D0/(64.0D0*sqrt(5.0D0)))
Matrix6thSpherical(12,21)=(3.0D0*sqrt(3.0D0/5.0D0))/64.0D0
Matrix6thSpherical(12,22)=0.0D0
Matrix6thSpherical(13,1)=7.0D0/256.0D0
Matrix6thSpherical(13,2)=35.0D0/(256.0D0*sqrt(3.0D0))
Matrix6thSpherical(13,3)=-((7.0D0*sqrt(3.0D0/5.0D0))/256.0D0)
Matrix6thSpherical(13,4)=7.0D0/768.0D0
Matrix6thSpherical(13,5)=-(7.0D0/(256.0D0*sqrt(3.0D0)))
Matrix6thSpherical(13,6)=-(7.0D0/(256.0D0*sqrt(15.0D0)))
Matrix6thSpherical(13,7)=(27.0D0*sqrt(7.0D0))/1280.0D0
Matrix6thSpherical(13,8)=5.0D0/768.0D0
Matrix6thSpherical(13,9)=25.0D0/(768.0D0*sqrt(3.0D0))
Matrix6thSpherical(13,10)=-(7.0D0/(768.0D0*sqrt(15.0D0)))
Matrix6thSpherical(13,11)=-(7.0D0/(384.0D0*sqrt(5.0D0)))
Matrix6thSpherical(13,12)=-((7.0D0*sqrt(5.0D0/3.0D0))/384.0D0)
Matrix6thSpherical(13,13)=17.0D0/(768.0D0*sqrt(15.0D0))
Matrix6thSpherical(13,14)=sqrt(35.0D0/3.0D0)/384.0D0
Matrix6thSpherical(13,15)=-((3.0D0*sqrt(3.0D0))/320.0D0)
Matrix6thSpherical(13,16)=-(1.0D0/768.0D0)
Matrix6thSpherical(13,17)=1.0D0/(256.0D0*sqrt(3.0D0))
Matrix6thSpherical(13,18)=-(23.0D0/(256.0D0*sqrt(15.0D0)))
Matrix6thSpherical(13,19)=(3.0D0*sqrt(7.0D0))/1280.0D0
Matrix6thSpherical(13,20)=-((3.0D0*sqrt(21.0D0))/640.0D0)
Matrix6thSpherical(13,21)=(9.0D0*sqrt(7.0D0))/640.0D0
Matrix6thSpherical(13,22)=-((9.0D0*sqrt(21.0D0/10.0D0))/320.0D0)
Matrix6thSpherical(14,1)=(7.0D0*sqrt(3.0D0))/256.0D0
Matrix6thSpherical(14,2)=7.0D0/256.0D0
Matrix6thSpherical(14,3)=21.0D0/(256.0D0*sqrt(5.0D0))
Matrix6thSpherical(14,4)=7.0D0/(256.0D0*sqrt(3.0D0))
Matrix6thSpherical(14,5)=7.0D0/768.0D0
Matrix6thSpherical(14,6)=-(7.0D0/(768.0D0*sqrt(5.0D0)))
Matrix6thSpherical(14,7)=(9.0D0*sqrt(21.0D0))/1280.0D0
Matrix6thSpherical(14,8)=5.0D0/(256.0D0*sqrt(3.0D0))
Matrix6thSpherical(14,9)=5.0D0/768.0D0
Matrix6thSpherical(14,10)=7.0D0/(768.0D0*sqrt(5.0D0))
Matrix6thSpherical(14,11)=-(7.0D0/(128.0D0*sqrt(15.0D0)))
Matrix6thSpherical(14,12)=-(7.0D0/(384.0D0*sqrt(5.0D0)))
Matrix6thSpherical(14,13)=-(17.0D0/(768.0D0*sqrt(5.0D0)))
Matrix6thSpherical(14,14)=-(sqrt(35.0D0)/384.0D0)
Matrix6thSpherical(14,15)=9.0D0/320.0D0
Matrix6thSpherical(14,16)=-(1.0D0/(256.0D0*sqrt(3.0D0)))
Matrix6thSpherical(14,17)=-(1.0D0/768.0D0)
Matrix6thSpherical(14,18)=-(23.0D0/(768.0D0*sqrt(5.0D0)))
Matrix6thSpherical(14,19)=sqrt(21.0D0)/1280.0D0
Matrix6thSpherical(14,20)=-((9.0D0*sqrt(7.0D0))/640.0D0)
Matrix6thSpherical(14,21)=-((3.0D0*sqrt(21.0D0))/640.0D0)
Matrix6thSpherical(14,22)=-((9.0D0*sqrt(7.0D0/10.0D0))/320.0D0)
Matrix6thSpherical(15,1)=-(sqrt(5.0D0)/128.0D0)
Matrix6thSpherical(15,2)=-((5.0D0*sqrt(5.0D0/3.0D0))/128.0D0)
Matrix6thSpherical(15,3)=sqrt(3.0D0)/128.0D0
Matrix6thSpherical(15,4)=-(sqrt(5.0D0)/384.0D0)
Matrix6thSpherical(15,5)=sqrt(5.0D0/3.0D0)/128.0D0
Matrix6thSpherical(15,6)=1.0D0/(128.0D0*sqrt(3.0D0))
Matrix6thSpherical(15,7)=-(27.0D0/(128.0D0*sqrt(35.0D0)))
Matrix6thSpherical(15,8)=sqrt(5.0D0)/384.0D0
Matrix6thSpherical(15,9)=(5.0D0*sqrt(5.0D0/3.0D0))/384.0D0
Matrix6thSpherical(15,10)=-(5.0D0/(384.0D0*sqrt(3.0D0)))
Matrix6thSpherical(15,11)=-(1.0D0/384.0D0)
Matrix6thSpherical(15,12)=-(5.0D0/(384.0D0*sqrt(3.0D0)))
Matrix6thSpherical(15,13)=-(11.0D0/(384.0D0*sqrt(3.0D0)))
Matrix6thSpherical(15,14)=1.0D0/(12.0D0*sqrt(21.0D0))
Matrix6thSpherical(15,15)=(3.0D0*sqrt(3.0D0/5.0D0))/224.0D0
Matrix6thSpherical(15,16)=sqrt(5.0D0)/384.0D0
Matrix6thSpherical(15,17)=-(sqrt(5.0D0/3.0D0)/128.0D0)
Matrix6thSpherical(15,18)=5.0D0/(128.0D0*sqrt(3.0D0))
Matrix6thSpherical(15,19)=(3.0D0*sqrt(5.0D0/7.0D0))/128.0D0
Matrix6thSpherical(15,20)=-((3.0D0*sqrt(3.0D0/35.0D0))/128.0D0)
Matrix6thSpherical(15,21)=9.0D0/(128.0D0*sqrt(35.0D0))
Matrix6thSpherical(15,22)=-((9.0D0*sqrt(3.0D0/14.0D0))/32.0D0)
Matrix6thSpherical(16,1)=-(sqrt(15.0D0)/128.0D0)
Matrix6thSpherical(16,2)=-(sqrt(5.0D0)/128.0D0)
Matrix6thSpherical(16,3)=-(3.0D0/128.0D0)
Matrix6thSpherical(16,4)=-(sqrt(5.0D0/3.0D0)/128.0D0)
Matrix6thSpherical(16,5)=-(sqrt(5.0D0)/384.0D0)
Matrix6thSpherical(16,6)=1.0D0/384.0D0
Matrix6thSpherical(16,7)=-((9.0D0*sqrt(3.0D0/35.0D0))/128.0D0)
Matrix6thSpherical(16,8)=sqrt(5.0D0/3.0D0)/128.0D0
Matrix6thSpherical(16,9)=sqrt(5.0D0)/384.0D0
Matrix6thSpherical(16,10)=5.0D0/384.0D0
Matrix6thSpherical(16,11)=-(1.0D0/(128.0D0*sqrt(3.0D0)))
Matrix6thSpherical(16,12)=-(1.0D0/384.0D0)
Matrix6thSpherical(16,13)=11.0D0/384.0D0
Matrix6thSpherical(16,14)=-(1.0D0/(12.0D0*sqrt(7.0D0)))
Matrix6thSpherical(16,15)=-(9.0D0/(224.0D0*sqrt(5.0D0)))
Matrix6thSpherical(16,16)=sqrt(5.0D0/3.0D0)/128.0D0
Matrix6thSpherical(16,17)=sqrt(5.0D0)/384.0D0
Matrix6thSpherical(16,18)=5.0D0/384.0D0
Matrix6thSpherical(16,19)=sqrt(15.0D0/7.0D0)/128.0D0
Matrix6thSpherical(16,20)=-(9.0D0/(128.0D0*sqrt(35.0D0)))
Matrix6thSpherical(16,21)=-((3.0D0*sqrt(3.0D0/35.0D0))/128.0D0)
Matrix6thSpherical(16,22)=-(9.0D0/(32.0D0*sqrt(14.0D0)))
Matrix6thSpherical(17,1)=-(7.0D0/64.0D0)
Matrix6thSpherical(17,2)=-(35.0D0/(64.0D0*sqrt(3.0D0)))
Matrix6thSpherical(17,3)=(7.0D0*sqrt(3.0D0/5.0D0))/64.0D0
Matrix6thSpherical(17,4)=7.0D0/192.0D0
Matrix6thSpherical(17,5)=-(7.0D0/(64.0D0*sqrt(3.0D0)))
Matrix6thSpherical(17,6)=(7.0D0*sqrt(5.0D0/3.0D0))/64.0D0
Matrix6thSpherical(17,7)=0.0D0
Matrix6thSpherical(17,8)=-(5.0D0/192.0D0)
Matrix6thSpherical(17,9)=-(25.0D0/(192.0D0*sqrt(3.0D0)))
Matrix6thSpherical(17,10)=7.0D0/(192.0D0*sqrt(15.0D0))
Matrix6thSpherical(17,11)=7.0D0/(96.0D0*sqrt(5.0D0))
Matrix6thSpherical(17,12)=(7.0D0*sqrt(5.0D0/3.0D0))/96.0D0
Matrix6thSpherical(17,13)=7.0D0/(192.0D0*sqrt(15.0D0))
Matrix6thSpherical(17,14)=-(sqrt(7.0D0/15.0D0)/48.0D0)
Matrix6thSpherical(17,15)=-((3.0D0*sqrt(3.0D0))/80.0D0)
Matrix6thSpherical(17,16)=-(1.0D0/192.0D0)
Matrix6thSpherical(17,17)=1.0D0/(64.0D0*sqrt(3.0D0))
Matrix6thSpherical(17,18)=7.0D0/(64.0D0*sqrt(15.0D0))
Matrix6thSpherical(17,19)=-((3.0D0*sqrt(7.0D0))/80.0D0)
Matrix6thSpherical(17,20)=-((3.0D0*sqrt(21.0D0))/160.0D0)
Matrix6thSpherical(17,21)=(9.0D0*sqrt(7.0D0))/160.0D0
Matrix6thSpherical(17,22)=-((9.0D0*sqrt(21.0D0/10.0D0))/80.0D0)
Matrix6thSpherical(18,1)=-((7.0D0*sqrt(3.0D0))/64.0D0)
Matrix6thSpherical(18,2)=-(7.0D0/64.0D0)
Matrix6thSpherical(18,3)=-(21.0D0/(64.0D0*sqrt(5.0D0)))
Matrix6thSpherical(18,4)=7.0D0/(64.0D0*sqrt(3.0D0))
Matrix6thSpherical(18,5)=7.0D0/192.0D0
Matrix6thSpherical(18,6)=(7.0D0*sqrt(5.0D0))/192.0D0
Matrix6thSpherical(18,7)=0.0D0
Matrix6thSpherical(18,8)=-(5.0D0/(64.0D0*sqrt(3.0D0)))
Matrix6thSpherical(18,9)=-(5.0D0/192.0D0)
Matrix6thSpherical(18,10)=-(7.0D0/(192.0D0*sqrt(5.0D0)))
Matrix6thSpherical(18,11)=7.0D0/(32.0D0*sqrt(15.0D0))
Matrix6thSpherical(18,12)=7.0D0/(96.0D0*sqrt(5.0D0))
Matrix6thSpherical(18,13)=-(7.0D0/(192.0D0*sqrt(5.0D0)))
Matrix6thSpherical(18,14)=sqrt(7.0D0/5.0D0)/48.0D0
Matrix6thSpherical(18,15)=9.0D0/80.0D0
Matrix6thSpherical(18,16)=-(1.0D0/(64.0D0*sqrt(3.0D0)))
Matrix6thSpherical(18,17)=-(1.0D0/192.0D0)
Matrix6thSpherical(18,18)=7.0D0/(192.0D0*sqrt(5.0D0))
Matrix6thSpherical(18,19)=-(sqrt(21.0D0)/80.0D0)
Matrix6thSpherical(18,20)=-((9.0D0*sqrt(7.0D0))/160.0D0)
Matrix6thSpherical(18,21)=-((3.0D0*sqrt(21.0D0))/160.0D0)
Matrix6thSpherical(18,22)=-((9.0D0*sqrt(7.0D0/10.0D0))/80.0D0)
Matrix6thSpherical(19,1)=-(sqrt(7.0D0/2.0D0)/48.0D0)
Matrix6thSpherical(19,2)=-((5.0D0*sqrt(7.0D0/6.0D0))/48.0D0)
Matrix6thSpherical(19,3)=sqrt(7.0D0/30.0D0)/16.0D0
Matrix6thSpherical(19,4)=sqrt(7.0D0/2.0D0)/144.0D0
Matrix6thSpherical(19,5)=-(sqrt(7.0D0/6.0D0)/48.0D0)
Matrix6thSpherical(19,6)=sqrt(35.0D0/6.0D0)/48.0D0
Matrix6thSpherical(19,7)=0.0D0
Matrix6thSpherical(19,8)=sqrt(7.0D0/2.0D0)/144.0D0
Matrix6thSpherical(19,9)=(5.0D0*sqrt(7.0D0/6.0D0))/144.0D0
Matrix6thSpherical(19,10)=-(sqrt(35.0D0/6.0D0)/144.0D0)
Matrix6thSpherical(19,11)=-(sqrt(7.0D0/10.0D0)/144.0D0)
Matrix6thSpherical(19,12)=-(sqrt(35.0D0/6.0D0)/144.0D0)
Matrix6thSpherical(19,13)=sqrt(7.0D0/30.0D0)/144.0D0
Matrix6thSpherical(19,14)=1.0D0/(18.0D0*sqrt(30.0D0))
Matrix6thSpherical(19,15)=sqrt(3.0D0/14.0D0)/80.0D0
Matrix6thSpherical(19,16)=-(sqrt(7.0D0/2.0D0)/144.0D0)
Matrix6thSpherical(19,17)=sqrt(7.0D0/6.0D0)/48.0D0
Matrix6thSpherical(19,18)=-(sqrt(35.0D0/6.0D0)/48.0D0)
Matrix6thSpherical(19,19)=0.0D0
Matrix6thSpherical(19,20)=sqrt(3.0D0/2.0D0)/80.0D0
Matrix6thSpherical(19,21)=-(3.0D0/(80.0D0*sqrt(2.0D0)))
Matrix6thSpherical(19,22)=(3.0D0*sqrt(3.0D0/5.0D0))/32.0D0
Matrix6thSpherical(20,1)=-(sqrt(7.0D0/6.0D0)/16.0D0)
Matrix6thSpherical(20,2)=-(sqrt(7.0D0/2.0D0)/48.0D0)
Matrix6thSpherical(20,3)=-(sqrt(7.0D0/10.0D0)/16.0D0)
Matrix6thSpherical(20,4)=sqrt(7.0D0/6.0D0)/48.0D0
Matrix6thSpherical(20,5)=sqrt(7.0D0/2.0D0)/144.0D0
Matrix6thSpherical(20,6)=sqrt(35.0D0/2.0D0)/144.0D0
Matrix6thSpherical(20,7)=0.0D0
Matrix6thSpherical(20,8)=sqrt(7.0D0/6.0D0)/48.0D0
Matrix6thSpherical(20,9)=sqrt(7.0D0/2.0D0)/144.0D0
Matrix6thSpherical(20,10)=sqrt(35.0D0/2.0D0)/144.0D0
Matrix6thSpherical(20,11)=-(sqrt(7.0D0/30.0D0)/48.0D0)
Matrix6thSpherical(20,12)=-(sqrt(7.0D0/10.0D0)/144.0D0)
Matrix6thSpherical(20,13)=-(sqrt(7.0D0/10.0D0)/144.0D0)
Matrix6thSpherical(20,14)=-(1.0D0/(18.0D0*sqrt(10.0D0)))
Matrix6thSpherical(20,15)=-(3.0D0/(80.0D0*sqrt(14.0D0)))
Matrix6thSpherical(20,16)=-(sqrt(7.0D0/6.0D0)/48.0D0)
Matrix6thSpherical(20,17)=-(sqrt(7.0D0/2.0D0)/144.0D0)
Matrix6thSpherical(20,18)=-(sqrt(35.0D0/2.0D0)/144.0D0)
Matrix6thSpherical(20,19)=0.0D0
Matrix6thSpherical(20,20)=3.0D0/(80.0D0*sqrt(2.0D0))
Matrix6thSpherical(20,21)=sqrt(3.0D0/2.0D0)/80.0D0
Matrix6thSpherical(20,22)=3.0D0/(32.0D0*sqrt(5.0D0))
Matrix6thSpherical(21,1)=3.0D0/128.0D0
Matrix6thSpherical(21,2)=(5.0D0*sqrt(3.0D0))/128.0D0
Matrix6thSpherical(21,3)=-((3.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
Matrix6thSpherical(21,4)=-(3.0D0/128.0D0)
Matrix6thSpherical(21,5)=(3.0D0*sqrt(3.0D0))/128.0D0
Matrix6thSpherical(21,6)=-((9.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
Matrix6thSpherical(21,7)=-(81.0D0/(640.0D0*sqrt(7.0D0)))
Matrix6thSpherical(21,8)=3.0D0/128.0D0
Matrix6thSpherical(21,9)=(5.0D0*sqrt(3.0D0))/128.0D0
Matrix6thSpherical(21,10)=-((3.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
Matrix6thSpherical(21,11)=3.0D0/(64.0D0*sqrt(5.0D0))
Matrix6thSpherical(21,12)=sqrt(15.0D0)/64.0D0
Matrix6thSpherical(21,13)=-((3.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
Matrix6thSpherical(21,14)=-((3.0D0*sqrt(3.0D0/35.0D0))/64.0D0)
Matrix6thSpherical(21,15)=-((9.0D0*sqrt(3.0D0))/1120.0D0)
Matrix6thSpherical(21,16)=-(3.0D0/128.0D0)
Matrix6thSpherical(21,17)=(3.0D0*sqrt(3.0D0))/128.0D0
Matrix6thSpherical(21,18)=-((9.0D0*sqrt(3.0D0/5.0D0))/128.0D0)
Matrix6thSpherical(21,19)=-(81.0D0/(640.0D0*sqrt(7.0D0)))
Matrix6thSpherical(21,20)=-((9.0D0*sqrt(3.0D0/7.0D0))/320.0D0)
Matrix6thSpherical(21,21)=27.0D0/(320.0D0*sqrt(7.0D0))
Matrix6thSpherical(21,22)=-((27.0D0*sqrt(3.0D0/70.0D0))/160.0D0)
Matrix6thSpherical(22,1)=(3.0D0*sqrt(3.0D0))/128.0D0
Matrix6thSpherical(22,2)=3.0D0/128.0D0
Matrix6thSpherical(22,3)=9.0D0/(128.0D0*sqrt(5.0D0))
Matrix6thSpherical(22,4)=-((3.0D0*sqrt(3.0D0))/128.0D0)
Matrix6thSpherical(22,5)=-(3.0D0/128.0D0)
Matrix6thSpherical(22,6)=-(9.0D0/(128.0D0*sqrt(5.0D0)))
Matrix6thSpherical(22,7)=-((27.0D0*sqrt(3.0D0/7.0D0))/640.0D0)
Matrix6thSpherical(22,8)=(3.0D0*sqrt(3.0D0))/128.0D0
Matrix6thSpherical(22,9)=3.0D0/128.0D0
Matrix6thSpherical(22,10)=9.0D0/(128.0D0*sqrt(5.0D0))
Matrix6thSpherical(22,11)=(3.0D0*sqrt(3.0D0/5.0D0))/64.0D0
Matrix6thSpherical(22,12)=3.0D0/(64.0D0*sqrt(5.0D0))
Matrix6thSpherical(22,13)=9.0D0/(128.0D0*sqrt(5.0D0))
Matrix6thSpherical(22,14)=9.0D0/(64.0D0*sqrt(35.0D0))
Matrix6thSpherical(22,15)=27.0D0/1120.0D0
Matrix6thSpherical(22,16)=-((3.0D0*sqrt(3.0D0))/128.0D0)
Matrix6thSpherical(22,17)=-(3.0D0/128.0D0)
Matrix6thSpherical(22,18)=-(9.0D0/(128.0D0*sqrt(5.0D0)))
Matrix6thSpherical(22,19)=-((27.0D0*sqrt(3.0D0/7.0D0))/640.0D0)
Matrix6thSpherical(22,20)=-(27.0D0/(320.0D0*sqrt(7.0D0)))
Matrix6thSpherical(22,21)=-((9.0D0*sqrt(3.0D0/7.0D0))/320.0D0)
Matrix6thSpherical(22,22)=-(27.0D0/(160.0D0*sqrt(70.0D0)))
Matrix6thSpherical(23,1)=21.0D0/640.0D0
Matrix6thSpherical(23,2)=(7.0D0*sqrt(3.0D0))/128.0D0
Matrix6thSpherical(23,3)=-((21.0D0*sqrt(3.0D0/5.0D0))/640.0D0)
Matrix6thSpherical(23,4)=-(21.0D0/640.0D0)
Matrix6thSpherical(23,5)=(21.0D0*sqrt(3.0D0))/640.0D0
Matrix6thSpherical(23,6)=-((63.0D0*sqrt(3.0D0/5.0D0))/640.0D0)
Matrix6thSpherical(23,7)=-((81.0D0*sqrt(7.0D0))/3200.0D0)
Matrix6thSpherical(23,8)=21.0D0/640.0D0
Matrix6thSpherical(23,9)=(7.0D0*sqrt(3.0D0))/128.0D0
Matrix6thSpherical(23,10)=-((21.0D0*sqrt(3.0D0/5.0D0))/640.0D0)
Matrix6thSpherical(23,11)=21.0D0/(320.0D0*sqrt(5.0D0))
Matrix6thSpherical(23,12)=(7.0D0*sqrt(3.0D0/5.0D0))/64.0D0
Matrix6thSpherical(23,13)=-((21.0D0*sqrt(3.0D0/5.0D0))/640.0D0)
Matrix6thSpherical(23,14)=-((3.0D0*sqrt(21.0D0/5.0D0))/320.0D0)
Matrix6thSpherical(23,15)=-((9.0D0*sqrt(3.0D0))/800.0D0)
Matrix6thSpherical(23,16)=-(21.0D0/640.0D0)
Matrix6thSpherical(23,17)=(21.0D0*sqrt(3.0D0))/640.0D0
Matrix6thSpherical(23,18)=-((63.0D0*sqrt(3.0D0/5.0D0))/640.0D0)
Matrix6thSpherical(23,19)=-((81.0D0*sqrt(7.0D0))/3200.0D0)
Matrix6thSpherical(23,20)=-((9.0D0*sqrt(21.0D0))/1600.0D0)
Matrix6thSpherical(23,21)=(27.0D0*sqrt(7.0D0))/1600.0D0
Matrix6thSpherical(23,22)=-((27.0D0*sqrt(21.0D0/10.0D0))/800.0D0)
Matrix6thSpherical(24,1)=(21.0D0*sqrt(3.0D0))/640.0D0
Matrix6thSpherical(24,2)=21.0D0/640.0D0
Matrix6thSpherical(24,3)=63.0D0/(640.0D0*sqrt(5.0D0))
Matrix6thSpherical(24,4)=-((21.0D0*sqrt(3.0D0))/640.0D0)
Matrix6thSpherical(24,5)=-(21.0D0/640.0D0)
Matrix6thSpherical(24,6)=-(63.0D0/(640.0D0*sqrt(5.0D0)))
Matrix6thSpherical(24,7)=-((27.0D0*sqrt(21.0D0))/3200.0D0)
Matrix6thSpherical(24,8)=(21.0D0*sqrt(3.0D0))/640.0D0
Matrix6thSpherical(24,9)=21.0D0/640.0D0
Matrix6thSpherical(24,10)=63.0D0/(640.0D0*sqrt(5.0D0))
Matrix6thSpherical(24,11)=(21.0D0*sqrt(3.0D0/5.0D0))/320.0D0
Matrix6thSpherical(24,12)=21.0D0/(320.0D0*sqrt(5.0D0))
Matrix6thSpherical(24,13)=63.0D0/(640.0D0*sqrt(5.0D0))
Matrix6thSpherical(24,14)=(9.0D0*sqrt(7.0D0/5.0D0))/320.0D0
Matrix6thSpherical(24,15)=27.0D0/800.0D0
Matrix6thSpherical(24,16)=-((21.0D0*sqrt(3.0D0))/640.0D0)
Matrix6thSpherical(24,17)=-(21.0D0/640.0D0)
Matrix6thSpherical(24,18)=-(63.0D0/(640.0D0*sqrt(5.0D0)))
Matrix6thSpherical(24,19)=-((27.0D0*sqrt(21.0D0))/3200.0D0)
Matrix6thSpherical(24,20)=-((27.0D0*sqrt(7.0D0))/1600.0D0)
Matrix6thSpherical(24,21)=-((9.0D0*sqrt(21.0D0))/1600.0D0)
Matrix6thSpherical(24,22)=-((27.0D0*sqrt(7.0D0/10.0D0))/800.0D0)


End Subroutine


Subroutine DefineSixthSphericalInverse(Matrix6thSphericalInv)

Implicit none

Double precision:: Matrix6thSphericalInv(22,22)

Matrix6thSphericalInv(1,1)=2.0D0/7.0D0
Matrix6thSphericalInv(1,2)=-(2.0D0/(7.0D0*sqrt(3.0D0)))
Matrix6thSphericalInv(1,3)=0.0D0
Matrix6thSphericalInv(1,4)=0.0D0
Matrix6thSphericalInv(1,5)=-(3.0D0/sqrt(5.0D0))
Matrix6thSphericalInv(1,6)=sqrt(3.0D0/5.0D0)
Matrix6thSphericalInv(1,7)=0.0D0
Matrix6thSphericalInv(1,8)=0.0D0
Matrix6thSphericalInv(1,9)=-(12.0D0/sqrt(35.0D0))
Matrix6thSphericalInv(1,10)=4.0D0*sqrt(3.0D0/35.0D0)
Matrix6thSphericalInv(1,11)=0.0D0
Matrix6thSphericalInv(1,12)=0.0D0
Matrix6thSphericalInv(1,13)=0.0D0
Matrix6thSphericalInv(1,14)=0.0D0
Matrix6thSphericalInv(1,15)=2.0D0
Matrix6thSphericalInv(1,16)=-(2.0D0/sqrt(3.0D0))
Matrix6thSphericalInv(1,17)=0.0D0
Matrix6thSphericalInv(1,18)=0.0D0
Matrix6thSphericalInv(1,19)=4.0D0/sqrt(5.0D0)
Matrix6thSphericalInv(1,20)=-(4.0D0/sqrt(15.0D0))
Matrix6thSphericalInv(1,21)=-4.0D0
Matrix6thSphericalInv(1,22)=4.0D0/sqrt(3.0D0)
Matrix6thSphericalInv(2,1)=2.0D0/(7.0D0*sqrt(3.0D0))
Matrix6thSphericalInv(2,2)=2.0D0/7.0D0
Matrix6thSphericalInv(2,3)=0.0D0
Matrix6thSphericalInv(2,4)=0.0D0
Matrix6thSphericalInv(2,5)=-sqrt(3.0D0/5.0D0)
Matrix6thSphericalInv(2,6)=-(3.0D0/sqrt(5.0D0))
Matrix6thSphericalInv(2,7)=0.0D0
Matrix6thSphericalInv(2,8)=0.0D0
Matrix6thSphericalInv(2,9)=-4.0D0*sqrt(3.0D0/35.0D0)
Matrix6thSphericalInv(2,10)=-(12.0D0/sqrt(35.0D0))
Matrix6thSphericalInv(2,11)=0.0D0
Matrix6thSphericalInv(2,12)=0.0D0
Matrix6thSphericalInv(2,13)=0.0D0
Matrix6thSphericalInv(2,14)=0.0D0
Matrix6thSphericalInv(2,15)=2.0D0/sqrt(3.0D0)
Matrix6thSphericalInv(2,16)=2.0D0
Matrix6thSphericalInv(2,17)=0.0D0
Matrix6thSphericalInv(2,18)=0.0D0
Matrix6thSphericalInv(2,19)=4.0D0/sqrt(15.0D0)
Matrix6thSphericalInv(2,20)=4.0D0/sqrt(5.0D0)
Matrix6thSphericalInv(2,21)=-(4.0D0/sqrt(3.0D0))
Matrix6thSphericalInv(2,22)=-4.0D0
Matrix6thSphericalInv(3,1)=(4.0D0*sqrt(5.0D0/3.0D0))/21.0D0
Matrix6thSphericalInv(3,2)=-((4.0D0*sqrt(5.0D0))/21.0D0)
Matrix6thSphericalInv(3,3)=-((2.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
Matrix6thSphericalInv(3,4)=(2.0D0*sqrt(5.0D0))/3.0D0
Matrix6thSphericalInv(3,5)=16.0D0/(35.0D0*sqrt(3.0D0))
Matrix6thSphericalInv(3,6)=-(16.0D0/35.0D0)
Matrix6thSphericalInv(3,7)=34.0D0/(7.0D0*sqrt(15.0D0))
Matrix6thSphericalInv(3,8)=-(34.0D0/(7.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(3,9)=-(8.0D0/(5.0D0*sqrt(21.0D0)))
Matrix6thSphericalInv(3,10)=8.0D0/(5.0D0*sqrt(7.0D0))
Matrix6thSphericalInv(3,11)=4.0D0*sqrt(6.0D0/35.0D0)
Matrix6thSphericalInv(3,12)=-12.0D0*sqrt(2.0D0/35.0D0)
Matrix6thSphericalInv(3,13)=-4.0D0*sqrt(3.0D0/5.0D0)
Matrix6thSphericalInv(3,14)=12.0D0/sqrt(5.0D0)
Matrix6thSphericalInv(3,15)=-(188.0D0/(21.0D0*sqrt(15.0D0)))
Matrix6thSphericalInv(3,16)=188.0D0/(21.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(3,17)=8.0D0/(5.0D0*sqrt(3.0D0))
Matrix6thSphericalInv(3,18)=-(8.0D0/5.0D0)
Matrix6thSphericalInv(3,19)=-(28.0D0/(15.0D0*sqrt(3.0D0)))
Matrix6thSphericalInv(3,20)=28.0D0/15.0D0
Matrix6thSphericalInv(3,21)=(16.0D0*sqrt(5.0D0/3.0D0))/3.0D0
Matrix6thSphericalInv(3,22)=-((16.0D0*sqrt(5.0D0))/3.0D0)
Matrix6thSphericalInv(4,1)=12.0D0/7.0D0
Matrix6thSphericalInv(4,2)=-((4.0D0*sqrt(3.0D0))/7.0D0)
Matrix6thSphericalInv(4,3)=0.0D0
Matrix6thSphericalInv(4,4)=0.0D0
Matrix6thSphericalInv(4,5)=-(6.0D0/sqrt(5.0D0))
Matrix6thSphericalInv(4,6)=2.0D0*sqrt(3.0D0/5.0D0)
Matrix6thSphericalInv(4,7)=0.0D0
Matrix6thSphericalInv(4,8)=0.0D0
Matrix6thSphericalInv(4,9)=-(24.0D0/sqrt(35.0D0))
Matrix6thSphericalInv(4,10)=8.0D0*sqrt(3.0D0/35.0D0)
Matrix6thSphericalInv(4,11)=0.0D0
Matrix6thSphericalInv(4,12)=0.0D0
Matrix6thSphericalInv(4,13)=0.0D0
Matrix6thSphericalInv(4,14)=0.0D0
Matrix6thSphericalInv(4,15)=-4.0D0
Matrix6thSphericalInv(4,16)=4.0D0/sqrt(3.0D0)
Matrix6thSphericalInv(4,17)=0.0D0
Matrix6thSphericalInv(4,18)=0.0D0
Matrix6thSphericalInv(4,19)=-(8.0D0/sqrt(5.0D0))
Matrix6thSphericalInv(4,20)=8.0D0/sqrt(15.0D0)
Matrix6thSphericalInv(4,21)=24.0D0
Matrix6thSphericalInv(4,22)=-8.0D0*sqrt(3.0D0)
Matrix6thSphericalInv(5,1)=(4.0D0*sqrt(3.0D0))/7.0D0
Matrix6thSphericalInv(5,2)=-(20.0D0/7.0D0)
Matrix6thSphericalInv(5,3)=0.0D0
Matrix6thSphericalInv(5,4)=0.0D0
Matrix6thSphericalInv(5,5)=-2.0D0*sqrt(3.0D0/5.0D0)
Matrix6thSphericalInv(5,6)=2.0D0*sqrt(5.0D0)
Matrix6thSphericalInv(5,7)=0.0D0
Matrix6thSphericalInv(5,8)=0.0D0
Matrix6thSphericalInv(5,9)=-8.0D0*sqrt(3.0D0/35.0D0)
Matrix6thSphericalInv(5,10)=8.0D0*sqrt(5.0D0/7.0D0)
Matrix6thSphericalInv(5,11)=0.0D0
Matrix6thSphericalInv(5,12)=0.0D0
Matrix6thSphericalInv(5,13)=0.0D0
Matrix6thSphericalInv(5,14)=0.0D0
Matrix6thSphericalInv(5,15)=-(4.0D0/sqrt(3.0D0))
Matrix6thSphericalInv(5,16)=20.0D0/3.0D0
Matrix6thSphericalInv(5,17)=0.0D0
Matrix6thSphericalInv(5,18)=0.0D0
Matrix6thSphericalInv(5,19)=-(8.0D0/sqrt(15.0D0))
Matrix6thSphericalInv(5,20)=(8.0D0*sqrt(5.0D0))/3.0D0
Matrix6thSphericalInv(5,21)=8.0D0*sqrt(3.0D0)
Matrix6thSphericalInv(5,22)=-40.0D0
Matrix6thSphericalInv(6,1)=(8.0D0*sqrt(3.0D0/5.0D0))/7.0D0
Matrix6thSphericalInv(6,2)=8.0D0/(7.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(6,3)=-4.0D0*sqrt(3.0D0/5.0D0)
Matrix6thSphericalInv(6,4)=-(4.0D0/sqrt(5.0D0))
Matrix6thSphericalInv(6,5)=-((32.0D0*sqrt(3.0D0))/25.0D0)
Matrix6thSphericalInv(6,6)=-(32.0D0/25.0D0)
Matrix6thSphericalInv(6,7)=(12.0D0*sqrt(3.0D0/5.0D0))/5.0D0
Matrix6thSphericalInv(6,8)=12.0D0/(5.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(6,9)=-((128.0D0*sqrt(3.0D0/7.0D0))/25.0D0)
Matrix6thSphericalInv(6,10)=-(128.0D0/(25.0D0*sqrt(7.0D0)))
Matrix6thSphericalInv(6,11)=(72.0D0*sqrt(6.0D0/35.0D0))/5.0D0
Matrix6thSphericalInv(6,12)=(72.0D0*sqrt(2.0D0/35.0D0))/5.0D0
Matrix6thSphericalInv(6,13)=-((8.0D0*sqrt(3.0D0/5.0D0))/5.0D0)
Matrix6thSphericalInv(6,14)=-(8.0D0/(5.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(6,15)=104.0D0/(5.0D0*sqrt(15.0D0))
Matrix6thSphericalInv(6,16)=104.0D0/(15.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(6,17)=(32.0D0*sqrt(3.0D0))/25.0D0
Matrix6thSphericalInv(6,18)=32.0D0/25.0D0
Matrix6thSphericalInv(6,19)=208.0D0/(25.0D0*sqrt(3.0D0))
Matrix6thSphericalInv(6,20)=208.0D0/75.0D0
Matrix6thSphericalInv(6,21)=-32.0D0*sqrt(3.0D0/5.0D0)
Matrix6thSphericalInv(6,22)=-(32.0D0/sqrt(5.0D0))
Matrix6thSphericalInv(7,1)=16.0D0/(9.0D0*sqrt(7.0D0))
Matrix6thSphericalInv(7,2)=16.0D0/(9.0D0*sqrt(21.0D0))
Matrix6thSphericalInv(7,3)=-((8.0D0*sqrt(7.0D0))/9.0D0)
Matrix6thSphericalInv(7,4)=-((8.0D0*sqrt(7.0D0/3.0D0))/9.0D0)
Matrix6thSphericalInv(7,5)=832.0D0/(45.0D0*sqrt(35.0D0))
Matrix6thSphericalInv(7,6)=832.0D0/(45.0D0*sqrt(105.0D0))
Matrix6thSphericalInv(7,7)=88.0D0/(45.0D0*sqrt(7.0D0))
Matrix6thSphericalInv(7,8)=88.0D0/(45.0D0*sqrt(21.0D0))
Matrix6thSphericalInv(7,9)=304.0D0/(45.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(7,10)=304.0D0/(45.0D0*sqrt(15.0D0))
Matrix6thSphericalInv(7,11)=-((32.0D0*sqrt(2.0D0))/15.0D0)
Matrix6thSphericalInv(7,12)=-((32.0D0*sqrt(2.0D0/3.0D0))/15.0D0)
Matrix6thSphericalInv(7,13)=(16.0D0*sqrt(7.0D0))/5.0D0
Matrix6thSphericalInv(7,14)=(16.0D0*sqrt(7.0D0/3.0D0))/5.0D0
Matrix6thSphericalInv(7,15)=-(304.0D0/(135.0D0*sqrt(7.0D0)))
Matrix6thSphericalInv(7,16)=-(304.0D0/(135.0D0*sqrt(21.0D0)))
Matrix6thSphericalInv(7,17)=-((176.0D0*sqrt(7.0D0/5.0D0))/45.0D0)
Matrix6thSphericalInv(7,18)=-((176.0D0*sqrt(7.0D0/15.0D0))/45.0D0)
Matrix6thSphericalInv(7,19)=-((344.0D0*sqrt(7.0D0/5.0D0))/135.0D0)
Matrix6thSphericalInv(7,20)=-((344.0D0*sqrt(7.0D0/15.0D0))/135.0D0)
Matrix6thSphericalInv(7,21)=-((64.0D0*sqrt(7.0D0))/9.0D0)
Matrix6thSphericalInv(7,22)=-((64.0D0*sqrt(7.0D0/3.0D0))/9.0D0)
Matrix6thSphericalInv(8,1)=2.0D0
Matrix6thSphericalInv(8,2)=-(2.0D0/sqrt(3.0D0))
Matrix6thSphericalInv(8,3)=0.0D0
Matrix6thSphericalInv(8,4)=0.0D0
Matrix6thSphericalInv(8,5)=-sqrt(5.0D0)
Matrix6thSphericalInv(8,6)=sqrt(5.0D0/3.0D0)
Matrix6thSphericalInv(8,7)=0.0D0
Matrix6thSphericalInv(8,8)=0.0D0
Matrix6thSphericalInv(8,9)=4.0D0*sqrt(7.0D0/5.0D0)
Matrix6thSphericalInv(8,10)=-4.0D0*sqrt(7.0D0/15.0D0)
Matrix6thSphericalInv(8,11)=0.0D0
Matrix6thSphericalInv(8,12)=0.0D0
Matrix6thSphericalInv(8,13)=0.0D0
Matrix6thSphericalInv(8,14)=0.0D0
Matrix6thSphericalInv(8,15)=10.0D0/3.0D0
Matrix6thSphericalInv(8,16)=-(10.0D0/(3.0D0*sqrt(3.0D0)))
Matrix6thSphericalInv(8,17)=0.0D0
Matrix6thSphericalInv(8,18)=0.0D0
Matrix6thSphericalInv(8,19)=-(28.0D0/(3.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(8,20)=28.0D0/(3.0D0*sqrt(15.0D0))
Matrix6thSphericalInv(8,21)=-28.0D0
Matrix6thSphericalInv(8,22)=28.0D0/sqrt(3.0D0)
Matrix6thSphericalInv(9,1)=2.0D0/sqrt(3.0D0)
Matrix6thSphericalInv(9,2)=2.0D0
Matrix6thSphericalInv(9,3)=0.0D0
Matrix6thSphericalInv(9,4)=0.0D0
Matrix6thSphericalInv(9,5)=-sqrt(5.0D0/3.0D0)
Matrix6thSphericalInv(9,6)=-sqrt(5.0D0)
Matrix6thSphericalInv(9,7)=0.0D0
Matrix6thSphericalInv(9,8)=0.0D0
Matrix6thSphericalInv(9,9)=4.0D0*sqrt(7.0D0/15.0D0)
Matrix6thSphericalInv(9,10)=4.0D0*sqrt(7.0D0/5.0D0)
Matrix6thSphericalInv(9,11)=0.0D0
Matrix6thSphericalInv(9,12)=0.0D0
Matrix6thSphericalInv(9,13)=0.0D0
Matrix6thSphericalInv(9,14)=0.0D0
Matrix6thSphericalInv(9,15)=10.0D0/(3.0D0*sqrt(3.0D0))
Matrix6thSphericalInv(9,16)=10.0D0/3.0D0
Matrix6thSphericalInv(9,17)=0.0D0
Matrix6thSphericalInv(9,18)=0.0D0
Matrix6thSphericalInv(9,19)=-(28.0D0/(3.0D0*sqrt(15.0D0)))
Matrix6thSphericalInv(9,20)=-(28.0D0/(3.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(9,21)=-(28.0D0/sqrt(3.0D0))
Matrix6thSphericalInv(9,22)=-28.0D0
Matrix6thSphericalInv(10,1)=(8.0D0*sqrt(5.0D0/3.0D0))/7.0D0
Matrix6thSphericalInv(10,2)=-((8.0D0*sqrt(5.0D0))/7.0D0)
Matrix6thSphericalInv(10,3)=-4.0D0*sqrt(5.0D0/3.0D0)
Matrix6thSphericalInv(10,4)=4.0D0*sqrt(5.0D0)
Matrix6thSphericalInv(10,5)=-(16.0D0/(35.0D0*sqrt(3.0D0)))
Matrix6thSphericalInv(10,6)=16.0D0/35.0D0
Matrix6thSphericalInv(10,7)=(12.0D0*sqrt(3.0D0/5.0D0))/7.0D0
Matrix6thSphericalInv(10,8)=-(36.0D0/(7.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(10,9)=128.0D0/(5.0D0*sqrt(21.0D0))
Matrix6thSphericalInv(10,10)=-(128.0D0/(5.0D0*sqrt(7.0D0)))
Matrix6thSphericalInv(10,11)=-24.0D0*sqrt(6.0D0/35.0D0)
Matrix6thSphericalInv(10,12)=72.0D0*sqrt(2.0D0/35.0D0)
Matrix6thSphericalInv(10,13)=-(8.0D0/sqrt(15.0D0))
Matrix6thSphericalInv(10,14)=8.0D0/sqrt(5.0D0)
Matrix6thSphericalInv(10,15)=-(232.0D0/(21.0D0*sqrt(15.0D0)))
Matrix6thSphericalInv(10,16)=232.0D0/(21.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(10,17)=32.0D0/(5.0D0*sqrt(3.0D0))
Matrix6thSphericalInv(10,18)=-(32.0D0/5.0D0)
Matrix6thSphericalInv(10,19)=208.0D0/(15.0D0*sqrt(3.0D0))
Matrix6thSphericalInv(10,20)=-(208.0D0/15.0D0)
Matrix6thSphericalInv(10,21)=32.0D0*sqrt(5.0D0/3.0D0)
Matrix6thSphericalInv(10,22)=-32.0D0*sqrt(5.0D0)
Matrix6thSphericalInv(11,1)=(8.0D0*sqrt(5.0D0))/7.0D0
Matrix6thSphericalInv(11,2)=-((8.0D0*sqrt(5.0D0/3.0D0))/7.0D0)
Matrix6thSphericalInv(11,3)=0.0D0
Matrix6thSphericalInv(11,4)=0.0D0
Matrix6thSphericalInv(11,5)=4.0D0
Matrix6thSphericalInv(11,6)=-(4.0D0/sqrt(3.0D0))
Matrix6thSphericalInv(11,7)=0.0D0
Matrix6thSphericalInv(11,8)=0.0D0
Matrix6thSphericalInv(11,9)=-(8.0D0/sqrt(7.0D0))
Matrix6thSphericalInv(11,10)=8.0D0/sqrt(21.0D0)
Matrix6thSphericalInv(11,11)=0.0D0
Matrix6thSphericalInv(11,12)=0.0D0
Matrix6thSphericalInv(11,13)=0.0D0
Matrix6thSphericalInv(11,14)=0.0D0
Matrix6thSphericalInv(11,15)=-((8.0D0*sqrt(5.0D0))/3.0D0)
Matrix6thSphericalInv(11,16)=(8.0D0*sqrt(5.0D0/3.0D0))/3.0D0
Matrix6thSphericalInv(11,17)=0.0D0
Matrix6thSphericalInv(11,18)=0.0D0
Matrix6thSphericalInv(11,19)=8.0D0/3.0D0
Matrix6thSphericalInv(11,20)=-(8.0D0/(3.0D0*sqrt(3.0D0)))
Matrix6thSphericalInv(11,21)=-16.0D0*sqrt(5.0D0)
Matrix6thSphericalInv(11,22)=16.0D0*sqrt(5.0D0/3.0D0)
Matrix6thSphericalInv(12,1)=(8.0D0*sqrt(5.0D0/3.0D0))/7.0D0
Matrix6thSphericalInv(12,2)=(8.0D0*sqrt(5.0D0))/7.0D0
Matrix6thSphericalInv(12,3)=0.0D0
Matrix6thSphericalInv(12,4)=0.0D0
Matrix6thSphericalInv(12,5)=4.0D0/sqrt(3.0D0)
Matrix6thSphericalInv(12,6)=4.0D0
Matrix6thSphericalInv(12,7)=0.0D0
Matrix6thSphericalInv(12,8)=0.0D0
Matrix6thSphericalInv(12,9)=-(8.0D0/sqrt(21.0D0))
Matrix6thSphericalInv(12,10)=-(8.0D0/sqrt(7.0D0))
Matrix6thSphericalInv(12,11)=0.0D0
Matrix6thSphericalInv(12,12)=0.0D0
Matrix6thSphericalInv(12,13)=0.0D0
Matrix6thSphericalInv(12,14)=0.0D0
Matrix6thSphericalInv(12,15)=-((8.0D0*sqrt(5.0D0/3.0D0))/3.0D0)
Matrix6thSphericalInv(12,16)=-((8.0D0*sqrt(5.0D0))/3.0D0)
Matrix6thSphericalInv(12,17)=0.0D0
Matrix6thSphericalInv(12,18)=0.0D0
Matrix6thSphericalInv(12,19)=8.0D0/(3.0D0*sqrt(3.0D0))
Matrix6thSphericalInv(12,20)=8.0D0/3.0D0
Matrix6thSphericalInv(12,21)=-16.0D0*sqrt(5.0D0/3.0D0)
Matrix6thSphericalInv(12,22)=-16.0D0*sqrt(5.0D0)
Matrix6thSphericalInv(13,1)=4.0D0/sqrt(15.0D0)
Matrix6thSphericalInv(13,2)=-(4.0D0/sqrt(5.0D0))
Matrix6thSphericalInv(13,3)=-(14.0D0/sqrt(15.0D0))
Matrix6thSphericalInv(13,4)=14.0D0/sqrt(5.0D0)
Matrix6thSphericalInv(13,5)=-(32.0D0/(25.0D0*sqrt(3.0D0)))
Matrix6thSphericalInv(13,6)=32.0D0/25.0D0
Matrix6thSphericalInv(13,7)=-((6.0D0*sqrt(3.0D0/5.0D0))/5.0D0)
Matrix6thSphericalInv(13,8)=18.0D0/(5.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(13,9)=-((104.0D0*sqrt(7.0D0/3.0D0))/25.0D0)
Matrix6thSphericalInv(13,10)=(104.0D0*sqrt(7.0D0))/25.0D0
Matrix6thSphericalInv(13,11)=(12.0D0*sqrt(42.0D0/5.0D0))/5.0D0
Matrix6thSphericalInv(13,12)=-((36.0D0*sqrt(14.0D0/5.0D0))/5.0D0)
Matrix6thSphericalInv(13,13)=68.0D0/(5.0D0*sqrt(15.0D0))
Matrix6thSphericalInv(13,14)=-(68.0D0/(5.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(13,15)=76.0D0/(15.0D0*sqrt(15.0D0))
Matrix6thSphericalInv(13,16)=-(76.0D0/(15.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(13,17)=-(392.0D0/(25.0D0*sqrt(3.0D0)))
Matrix6thSphericalInv(13,18)=392.0D0/25.0D0
Matrix6thSphericalInv(13,19)=-(868.0D0/(75.0D0*sqrt(3.0D0)))
Matrix6thSphericalInv(13,20)=868.0D0/75.0D0
Matrix6thSphericalInv(13,21)=112.0D0/sqrt(15.0D0)
Matrix6thSphericalInv(13,22)=-(112.0D0/sqrt(5.0D0))
Matrix6thSphericalInv(14,1)=(16.0D0*sqrt(5.0D0/21.0D0))/7.0D0
Matrix6thSphericalInv(14,2)=-((16.0D0*sqrt(5.0D0/7.0D0))/7.0D0)
Matrix6thSphericalInv(14,3)=-8.0D0*sqrt(5.0D0/21.0D0)
Matrix6thSphericalInv(14,4)=8.0D0*sqrt(5.0D0/7.0D0)
Matrix6thSphericalInv(14,5)=-(16.0D0/sqrt(21.0D0))
Matrix6thSphericalInv(14,6)=16.0D0/sqrt(7.0D0)
Matrix6thSphericalInv(14,7)=0.0D0
Matrix6thSphericalInv(14,8)=0.0D0
Matrix6thSphericalInv(14,9)=32.0D0/(7.0D0*sqrt(3.0D0))
Matrix6thSphericalInv(14,10)=-(32.0D0/7.0D0)
Matrix6thSphericalInv(14,11)=0.0D0
Matrix6thSphericalInv(14,12)=0.0D0
Matrix6thSphericalInv(14,13)=16.0D0*sqrt(5.0D0/21.0D0)
Matrix6thSphericalInv(14,14)=-16.0D0*sqrt(5.0D0/7.0D0)
Matrix6thSphericalInv(14,15)=-((16.0D0*sqrt(5.0D0/21.0D0))/3.0D0)
Matrix6thSphericalInv(14,16)=(16.0D0*sqrt(5.0D0/7.0D0))/3.0D0
Matrix6thSphericalInv(14,17)=32.0D0/sqrt(21.0D0)
Matrix6thSphericalInv(14,18)=-(32.0D0/sqrt(7.0D0))
Matrix6thSphericalInv(14,19)=16.0D0/(3.0D0*sqrt(21.0D0))
Matrix6thSphericalInv(14,20)=-(16.0D0/(3.0D0*sqrt(7.0D0)))
Matrix6thSphericalInv(14,21)=64.0D0*sqrt(5.0D0/21.0D0)
Matrix6thSphericalInv(14,22)=-64.0D0*sqrt(5.0D0/7.0D0)
Matrix6thSphericalInv(15,1)=16.0D0/(21.0D0*sqrt(3.0D0))
Matrix6thSphericalInv(15,2)=-(16.0D0/21.0D0)
Matrix6thSphericalInv(15,3)=-(8.0D0/(3.0D0*sqrt(3.0D0)))
Matrix6thSphericalInv(15,4)=8.0D0/3.0D0
Matrix6thSphericalInv(15,5)=256.0D0/(15.0D0*sqrt(15.0D0))
Matrix6thSphericalInv(15,6)=-(256.0D0/(15.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(15,7)=-(56.0D0/(15.0D0*sqrt(3.0D0)))
Matrix6thSphericalInv(15,8)=56.0D0/15.0D0
Matrix6thSphericalInv(15,9)=-(176.0D0/(15.0D0*sqrt(105.0D0)))
Matrix6thSphericalInv(15,10)=176.0D0/(15.0D0*sqrt(35.0D0))
Matrix6thSphericalInv(15,11)=(4.0D0*sqrt(14.0D0/3.0D0))/5.0D0
Matrix6thSphericalInv(15,12)=-((4.0D0*sqrt(14.0D0))/5.0D0)
Matrix6thSphericalInv(15,13)=-((16.0D0*sqrt(3.0D0))/5.0D0)
Matrix6thSphericalInv(15,14)=48.0D0/5.0D0
Matrix6thSphericalInv(15,15)=592.0D0/(45.0D0*sqrt(3.0D0))
Matrix6thSphericalInv(15,16)=-(592.0D0/45.0D0)
Matrix6thSphericalInv(15,17)=-(64.0D0/(15.0D0*sqrt(15.0D0)))
Matrix6thSphericalInv(15,18)=64.0D0/(15.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(15,19)=-(256.0D0/(45.0D0*sqrt(15.0D0)))
Matrix6thSphericalInv(15,20)=256.0D0/(45.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(15,21)=64.0D0/(3.0D0*sqrt(3.0D0))
Matrix6thSphericalInv(15,22)=-(64.0D0/3.0D0)
Matrix6thSphericalInv(16,1)=12.0D0/5.0D0
Matrix6thSphericalInv(16,2)=-((4.0D0*sqrt(3.0D0))/5.0D0)
Matrix6thSphericalInv(16,3)=0.0D0
Matrix6thSphericalInv(16,4)=0.0D0
Matrix6thSphericalInv(16,5)=6.0D0/(5.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(16,6)=-((2.0D0*sqrt(3.0D0/5.0D0))/5.0D0)
Matrix6thSphericalInv(16,7)=0.0D0
Matrix6thSphericalInv(16,8)=0.0D0
Matrix6thSphericalInv(16,9)=(24.0D0*sqrt(7.0D0/5.0D0))/5.0D0
Matrix6thSphericalInv(16,10)=-((8.0D0*sqrt(21.0D0/5.0D0))/5.0D0)
Matrix6thSphericalInv(16,11)=0.0D0
Matrix6thSphericalInv(16,12)=0.0D0
Matrix6thSphericalInv(16,13)=0.0D0
Matrix6thSphericalInv(16,14)=0.0D0
Matrix6thSphericalInv(16,15)=4.0D0/5.0D0
Matrix6thSphericalInv(16,16)=-(4.0D0/(5.0D0*sqrt(3.0D0)))
Matrix6thSphericalInv(16,17)=0.0D0
Matrix6thSphericalInv(16,18)=0.0D0
Matrix6thSphericalInv(16,19)=56.0D0/(5.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(16,20)=-(56.0D0/(5.0D0*sqrt(15.0D0)))
Matrix6thSphericalInv(16,21)=168.0D0/5.0D0
Matrix6thSphericalInv(16,22)=-((56.0D0*sqrt(3.0D0))/5.0D0)
Matrix6thSphericalInv(17,1)=(4.0D0*sqrt(3.0D0))/5.0D0
Matrix6thSphericalInv(17,2)=-4.0D0
Matrix6thSphericalInv(17,3)=0.0D0
Matrix6thSphericalInv(17,4)=0.0D0
Matrix6thSphericalInv(17,5)=(2.0D0*sqrt(3.0D0/5.0D0))/5.0D0
Matrix6thSphericalInv(17,6)=-(2.0D0/sqrt(5.0D0))
Matrix6thSphericalInv(17,7)=0.0D0
Matrix6thSphericalInv(17,8)=0.0D0
Matrix6thSphericalInv(17,9)=(8.0D0*sqrt(21.0D0/5.0D0))/5.0D0
Matrix6thSphericalInv(17,10)=-8.0D0*sqrt(7.0D0/5.0D0)
Matrix6thSphericalInv(17,11)=0.0D0
Matrix6thSphericalInv(17,12)=0.0D0
Matrix6thSphericalInv(17,13)=0.0D0
Matrix6thSphericalInv(17,14)=0.0D0
Matrix6thSphericalInv(17,15)=4.0D0/(5.0D0*sqrt(3.0D0))
Matrix6thSphericalInv(17,16)=-(4.0D0/3.0D0)
Matrix6thSphericalInv(17,17)=0.0D0
Matrix6thSphericalInv(17,18)=0.0D0
Matrix6thSphericalInv(17,19)=56.0D0/(5.0D0*sqrt(15.0D0))
Matrix6thSphericalInv(17,20)=-(56.0D0/(3.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(17,21)=(56.0D0*sqrt(3.0D0))/5.0D0
Matrix6thSphericalInv(17,22)=-56.0D0
Matrix6thSphericalInv(18,1)=(8.0D0*sqrt(3.0D0/5.0D0))/5.0D0
Matrix6thSphericalInv(18,2)=8.0D0/(5.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(18,3)=-((28.0D0*sqrt(3.0D0/5.0D0))/5.0D0)
Matrix6thSphericalInv(18,4)=-(28.0D0/(5.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(18,5)=-((256.0D0*sqrt(3.0D0))/125.0D0)
Matrix6thSphericalInv(18,6)=-(256.0D0/125.0D0)
Matrix6thSphericalInv(18,7)=(36.0D0*sqrt(3.0D0/5.0D0))/25.0D0
Matrix6thSphericalInv(18,8)=36.0D0/(25.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(18,9)=(128.0D0*sqrt(21.0D0))/125.0D0
Matrix6thSphericalInv(18,10)=(128.0D0*sqrt(7.0D0))/125.0D0
Matrix6thSphericalInv(18,11)=-((72.0D0*sqrt(42.0D0/5.0D0))/25.0D0)
Matrix6thSphericalInv(18,12)=-((72.0D0*sqrt(14.0D0/5.0D0))/25.0D0)
Matrix6thSphericalInv(18,13)=-((184.0D0*sqrt(3.0D0/5.0D0))/25.0D0)
Matrix6thSphericalInv(18,14)=-(184.0D0/(25.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(18,15)=472.0D0/(25.0D0*sqrt(15.0D0))
Matrix6thSphericalInv(18,16)=472.0D0/(75.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(18,17)=-((224.0D0*sqrt(3.0D0))/125.0D0)
Matrix6thSphericalInv(18,18)=-(224.0D0/125.0D0)
Matrix6thSphericalInv(18,19)=-(1456.0D0/(125.0D0*sqrt(3.0D0)))
Matrix6thSphericalInv(18,20)=-(1456.0D0/375.0D0)
Matrix6thSphericalInv(18,21)=-((224.0D0*sqrt(3.0D0/5.0D0))/5.0D0)
Matrix6thSphericalInv(18,22)=-(224.0D0/(5.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(19,1)=16.0D0/(5.0D0*sqrt(7.0D0))
Matrix6thSphericalInv(19,2)=16.0D0/(5.0D0*sqrt(21.0D0))
Matrix6thSphericalInv(19,3)=-((8.0D0*sqrt(7.0D0))/5.0D0)
Matrix6thSphericalInv(19,4)=-((8.0D0*sqrt(7.0D0/3.0D0))/5.0D0)
Matrix6thSphericalInv(19,5)=608.0D0/(25.0D0*sqrt(35.0D0))
Matrix6thSphericalInv(19,6)=608.0D0/(25.0D0*sqrt(105.0D0))
Matrix6thSphericalInv(19,7)=-(248.0D0/(25.0D0*sqrt(7.0D0)))
Matrix6thSphericalInv(19,8)=-(248.0D0/(25.0D0*sqrt(21.0D0)))
Matrix6thSphericalInv(19,9)=-(304.0D0/(25.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(19,10)=-(304.0D0/(25.0D0*sqrt(15.0D0)))
Matrix6thSphericalInv(19,11)=(96.0D0*sqrt(2.0D0))/25.0D0
Matrix6thSphericalInv(19,12)=(32.0D0*sqrt(6.0D0))/25.0D0
Matrix6thSphericalInv(19,13)=(16.0D0*sqrt(7.0D0))/25.0D0
Matrix6thSphericalInv(19,14)=(16.0D0*sqrt(7.0D0/3.0D0))/25.0D0
Matrix6thSphericalInv(19,15)=-(2096.0D0/(75.0D0*sqrt(7.0D0)))
Matrix6thSphericalInv(19,16)=-(2096.0D0/(75.0D0*sqrt(21.0D0)))
Matrix6thSphericalInv(19,17)=(176.0D0*sqrt(7.0D0/5.0D0))/25.0D0
Matrix6thSphericalInv(19,18)=(176.0D0*sqrt(7.0D0/15.0D0))/25.0D0
Matrix6thSphericalInv(19,19)=(344.0D0*sqrt(7.0D0/5.0D0))/75.0D0
Matrix6thSphericalInv(19,20)=(344.0D0*sqrt(7.0D0/15.0D0))/75.0D0
Matrix6thSphericalInv(19,21)=-((64.0D0*sqrt(7.0D0))/5.0D0)
Matrix6thSphericalInv(19,22)=-((64.0D0*sqrt(7.0D0/3.0D0))/5.0D0)
Matrix6thSphericalInv(20,1)=8.0D0/(3.0D0*sqrt(21.0D0))
Matrix6thSphericalInv(20,2)=-(8.0D0/(9.0D0*sqrt(7.0D0)))
Matrix6thSphericalInv(20,3)=0.0D0
Matrix6thSphericalInv(20,4)=0.0D0
Matrix6thSphericalInv(20,5)=4.0D0*sqrt(7.0D0/15.0D0)
Matrix6thSphericalInv(20,6)=-((4.0D0*sqrt(7.0D0/5.0D0))/3.0D0)
Matrix6thSphericalInv(20,7)=0.0D0
Matrix6thSphericalInv(20,8)=0.0D0
Matrix6thSphericalInv(20,9)=-(8.0D0/sqrt(15.0D0))
Matrix6thSphericalInv(20,10)=8.0D0/(3.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(20,11)=0.0D0
Matrix6thSphericalInv(20,12)=0.0D0
Matrix6thSphericalInv(20,13)=0.0D0
Matrix6thSphericalInv(20,14)=0.0D0
Matrix6thSphericalInv(20,15)=(8.0D0*sqrt(7.0D0/3.0D0))/3.0D0
Matrix6thSphericalInv(20,16)=-((8.0D0*sqrt(7.0D0))/9.0D0)
Matrix6thSphericalInv(20,17)=0.0D0
Matrix6thSphericalInv(20,18)=0.0D0
Matrix6thSphericalInv(20,19)=-((8.0D0*sqrt(7.0D0/15.0D0))/3.0D0)
Matrix6thSphericalInv(20,20)=(8.0D0*sqrt(7.0D0/5.0D0))/9.0D0
Matrix6thSphericalInv(20,21)=(16.0D0*sqrt(7.0D0/3.0D0))/3.0D0
Matrix6thSphericalInv(20,22)=-((16.0D0*sqrt(7.0D0))/9.0D0)
Matrix6thSphericalInv(21,1)=8.0D0/(9.0D0*sqrt(7.0D0))
Matrix6thSphericalInv(21,2)=-(40.0D0/(9.0D0*sqrt(21.0D0)))
Matrix6thSphericalInv(21,3)=0.0D0
Matrix6thSphericalInv(21,4)=0.0D0
Matrix6thSphericalInv(21,5)=(4.0D0*sqrt(7.0D0/5.0D0))/3.0D0
Matrix6thSphericalInv(21,6)=-((4.0D0*sqrt(35.0D0/3.0D0))/3.0D0)
Matrix6thSphericalInv(21,7)=0.0D0
Matrix6thSphericalInv(21,8)=0.0D0
Matrix6thSphericalInv(21,9)=-(8.0D0/(3.0D0*sqrt(5.0D0)))
Matrix6thSphericalInv(21,10)=(8.0D0*sqrt(5.0D0/3.0D0))/3.0D0
Matrix6thSphericalInv(21,11)=0.0D0
Matrix6thSphericalInv(21,12)=0.0D0
Matrix6thSphericalInv(21,13)=0.0D0
Matrix6thSphericalInv(21,14)=0.0D0
Matrix6thSphericalInv(21,15)=(8.0D0*sqrt(7.0D0))/9.0D0
Matrix6thSphericalInv(21,16)=-((40.0D0*sqrt(7.0D0/3.0D0))/9.0D0)
Matrix6thSphericalInv(21,17)=0.0D0
Matrix6thSphericalInv(21,18)=0.0D0
Matrix6thSphericalInv(21,19)=-((8.0D0*sqrt(7.0D0/5.0D0))/9.0D0)
Matrix6thSphericalInv(21,20)=(8.0D0*sqrt(35.0D0/3.0D0))/9.0D0
Matrix6thSphericalInv(21,21)=(16.0D0*sqrt(7.0D0))/9.0D0
Matrix6thSphericalInv(21,22)=-((80.0D0*sqrt(7.0D0/3.0D0))/9.0D0)
Matrix6thSphericalInv(22,1)=(16.0D0*sqrt(2.0D0/105.0D0))/9.0D0
Matrix6thSphericalInv(22,2)=(16.0D0*sqrt(2.0D0/35.0D0))/27.0D0
Matrix6thSphericalInv(22,3)=-((8.0D0*sqrt(14.0D0/15.0D0))/9.0D0)
Matrix6thSphericalInv(22,4)=-((8.0D0*sqrt(14.0D0/5.0D0))/27.0D0)
Matrix6thSphericalInv(22,5)=-((32.0D0*sqrt(14.0D0/3.0D0))/75.0D0)
Matrix6thSphericalInv(22,6)=-((32.0D0*sqrt(14.0D0))/225.0D0)
Matrix6thSphericalInv(22,7)=-((8.0D0*sqrt(14.0D0/15.0D0))/15.0D0)
Matrix6thSphericalInv(22,8)=-((8.0D0*sqrt(14.0D0/5.0D0))/45.0D0)
Matrix6thSphericalInv(22,9)=(112.0D0*sqrt(2.0D0/3.0D0))/75.0D0
Matrix6thSphericalInv(22,10)=(112.0D0*sqrt(2.0D0))/225.0D0
Matrix6thSphericalInv(22,11)=8.0D0/(5.0D0*sqrt(15.0D0))
Matrix6thSphericalInv(22,12)=8.0D0/(15.0D0*sqrt(5.0D0))
Matrix6thSphericalInv(22,13)=-((16.0D0*sqrt(14.0D0/15.0D0))/5.0D0)
Matrix6thSphericalInv(22,14)=-((16.0D0*sqrt(14.0D0/5.0D0))/15.0D0)
Matrix6thSphericalInv(22,15)=-((16.0D0*sqrt(14.0D0/15.0D0))/45.0D0)
Matrix6thSphericalInv(22,16)=-((16.0D0*sqrt(14.0D0/5.0D0))/135.0D0)
Matrix6thSphericalInv(22,17)=-((128.0D0*sqrt(14.0D0/3.0D0))/75.0D0)
Matrix6thSphericalInv(22,18)=-((128.0D0*sqrt(14.0D0))/225.0D0)
Matrix6thSphericalInv(22,19)=-((32.0D0*sqrt(14.0D0/3.0D0))/225.0D0)
Matrix6thSphericalInv(22,20)=-((32.0D0*sqrt(14.0D0))/675.0D0)
Matrix6thSphericalInv(22,21)=-((64.0D0*sqrt(14.0D0/15.0D0))/9.0D0)
Matrix6thSphericalInv(22,22)=-((64.0D0*sqrt(14.0D0/5.0D0))/27.0D0)


End Subroutine




==> anc/Suppl_M_Section_IIIB.txt <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    201645,       5371]
NotebookOptionsPosition[    199432,       5311]
NotebookOutlinePosition[    199765,       5326]
CellTagsIndexPosition[    199722,       5323]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Set", " ", "of", " ", "constraints", " ", "on", " ", "the", " ", 
     "Galilean"}], "-", 
    RowBox[{"invariant", " ", "EDF", " ", "fourth"}], "-", 
    RowBox[{"order", " ", "coupling", " ", 
     RowBox[{"constants", ":", " ", 
      RowBox[{
       RowBox[{"15", " ", "isovector", " ", "sixth"}], "-", 
       RowBox[{
       "order", " ", "coupling", " ", "constants", " ", "are", " ", 
        "expressed", " ", "through", " ", "the", " ", "15", " ", 
        "corresponding", " ", "isoscalar", " ", "sixth"}], "-", 
       RowBox[{"order", " ", "coupling", " ", "costants"}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Subsuperscript", "[", 
      RowBox[{"C", ",", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "0", ",", 
          "2"}], "}"}], "]"}], ",", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "2", ",", "0", ",", "2", ",", "\"\<,\>\"", ",", "1"}], 
         "}"}], "]"}]}], "]"}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"4", "/", "3"}], ")"}]}], ")"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"5", "/", "3"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "4", ",", "0", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "/", "3"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", "5", "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "4", ",", "0", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "1", 
             ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"Subsuperscript", "[", 
        RowBox[{"C", ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "0", ",",
             "2"}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "2", ",", "0", ",", "2", ",", "\"\<,\>\"", ",", "0"}], 
           "}"}], "]"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", ",", 
           "2"}], "}"}], "]"}]}], "]"}], "^", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "2", ",", "1", ",", "2", ",", "\"\<,\>\"", ",", "1"}], 
        "}"}], "]"}]}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"4", "/", "3"}], ")"}]}], ")"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"5", "/", "3"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "4", ",", "0", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "/", "9"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", "5", "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "4", ",", "0", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "1", 
             ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"14", "/", "9"}], ")"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "4", ",", "2", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "1", 
             ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"Subsuperscript", "[", 
        RowBox[{"C", ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", ",",
             "2"}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "2", ",", "1", ",", "2", ",", "\"\<,\>\"", ",", "0"}], 
           "}"}], "]"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "\"\<,\>\"", ",", "4", ",", "2", ",", "1", ",", 
           "1"}], "}"}], "]"}]}], "]"}], "^", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "1"}], 
        "}"}], "]"}]}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "\"\<,\>\"", ",", "4", ",", "2", ",", "1", 
               ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}], "/", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "4", ",", "2", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "1", 
               ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "4", ",", "0", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "0", ",", 
           "0"}], "}"}], "]"}]}], "]"}], "^", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "\"\<,\>\"", ",", "1"}], 
        "}"}], "]"}]}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "*", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"C", ",", 
              RowBox[{"Row", "[", 
               RowBox[{"{", 
                RowBox[{
                "0", ",", "0", ",", "\"\<,\>\"", ",", "4", ",", "2", ",", "1",
                  ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}],
               "}"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", "*", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "4", ",", "0", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "0", 
             ",", "0"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "0", ",", "0", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}], "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"3", "/", "5"}], "]"}], "*", 
       RowBox[{"Subsuperscript", "[", 
        RowBox[{"C", ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "0", ",",
             "2"}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "2", ",", "0", ",", "2", ",", "\"\<,\>\"", ",", "0"}], 
           "}"}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "/", "4"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"3", "/", "5"}], "]"}], "*", 
       RowBox[{"Subsuperscript", "[", 
        RowBox[{"C", ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
           "0", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", ",",
             "2"}], "}"}], "]"}], ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "2", ",", "1", ",", "2", ",", "\"\<,\>\"", ",", "0"}], 
           "}"}], "]"}]}], "]"}]}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "4", ",", "0", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "1", ",", 
           "1"}], "}"}], "]"}]}], "]"}], "^", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "1"}], 
        "}"}], "]"}]}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"7", "*", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "\"\<,\>\"", ",", "4", ",", "2", ",", "1", 
               ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", 
         RowBox[{"Sqrt", "[", "15", "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "4", ",", "0", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "1", 
             ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}], "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{"Subsuperscript", "[", 
          RowBox[{"C", ",", 
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
             "0", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "0", 
              ",", "2"}], "}"}], "]"}], ",", 
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
             "2", ",", "2", ",", "0", ",", "2", ",", "\"\<,\>\"", ",", "0"}], 
             "}"}], "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{"Subsuperscript", "[", 
          RowBox[{"C", ",", 
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
             "0", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", 
              ",", "2"}], "}"}], "]"}], ",", 
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
             "2", ",", "2", ",", "1", ",", "2", ",", "\"\<,\>\"", ",", "0"}], 
             "}"}], "]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}]}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "4", ",", "2", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "1", ",", 
           "1"}], "}"}], "]"}]}], "]"}], "^", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "1"}], 
        "}"}], "]"}]}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "\"\<,\>\"", ",", "4", ",", "2", ",", "1", 
               ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}], "/", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "4", ",", "2", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "1", 
             ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}], "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "0", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "0", ",", 
           "1"}], "}"}], "]"}]}], "]"}], "^", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "1"}], 
        "}"}], "]"}]}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"C", ",", 
              RowBox[{"Row", "[", 
               RowBox[{"{", 
                RowBox[{
                "2", ",", "0", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "0",
                  ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "0"}],
               "}"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], "+", 
      RowBox[{"Subsuperscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "0", ",", "1", ",", 
           "1"}], "}"}], "]"}], ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}], "]"}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Subsuperscript", "[", 
      RowBox[{"C", ",", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "0", ",", 
          "1"}], "}"}], "]"}], ",", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "1"}], 
         "}"}], "]"}]}], "]"}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"C", ",", 
              RowBox[{"Row", "[", 
               RowBox[{"{", 
                RowBox[{
                "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "0",
                  ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "0"}],
               "}"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "1", 
             ",", "2"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "1", 
               ",", "2"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "2", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "7", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"5", "/", "21"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "2", ",", "2", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", 
             ",", "3"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "0", ",", "1", ",", 
           "1"}], "}"}], "]"}]}], "]"}], "^", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "1"}], 
        "}"}], "]"}]}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "0", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "0", ",", 
           "1"}], "}"}], "]"}]}], "]"}], "^", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
        "}"}], "]"}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", ",", 
           "1"}], "}"}], "]"}]}], "]"}], "^", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "1"}], 
        "}"}], "]"}]}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", 
               ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}], "/", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "1", 
               ",", "2"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "1", 
               ",", "2"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "2", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "21", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", "3"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"5", "/", "7"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "2", ",", "2", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", 
             ",", "3"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Subsuperscript", "[", 
      RowBox[{"C", ",", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "1", ",", 
          "2"}], "}"}], "]"}], ",", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "1"}], 
         "}"}], "]"}]}], "]"}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"C", ",", 
              RowBox[{"Row", "[", 
               RowBox[{"{", 
                RowBox[{
                "2", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1",
                  ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}],
               "}"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"C", ",", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
           "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "0", ",",
             "1"}], "}"}], "]"}]}], "]"}], "^", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
         "}"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "1", 
               ",", "2"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "1", 
               ",", "2"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "2", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "21", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"5", "/", "7"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "2", ",", "2", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", 
             ",", "3"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "1", ",", 
           "2"}], "}"}], "]"}]}], "]"}], "^", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "2", ",", "\"\<,\>\"", ",", "1"}], 
        "}"}], "]"}]}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"7", "/", "3"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "2", ",", "0", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", 
             ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "6"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", "7", "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "0", 
             ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "18"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"7", "/", "3"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "1", 
             ",", "2"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "1", 
               ",", "2"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "2", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "/", "18"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", "5", "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "2", ",", "2", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", 
             ",", "3"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "2", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", ",", 
           "3"}], "}"}], "]"}]}], "]"}], "^", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "1"}], 
        "}"}], "]"}]}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"7", "/", "15"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "0", 
             ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"7", "/", "5"}], "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "1", 
             ",", "2"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", "2", ",", "\"\<,\>\"", ",", "1", ",", "1", ",", "1", 
               ",", "2"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "1", ",", "2", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "5", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", "2", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", 
               ",", "3"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "0", ",", "0", ",", "1", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "3", ",", "1", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "1", ",", 
           "1"}], "}"}], "]"}]}], "]"}], "^", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "1"}], 
        "}"}], "]"}]}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", 
               ",", "2"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "5", "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "3", ",", "1", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "1", 
             ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}], "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}]}]}], "}"}], "\n", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Subscript", "[", 
       RowBox[{"C", ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", ",", 
           "2"}], "}"}], "]"}]}], "]"}], "^", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "1"}], 
        "}"}], "]"}]}], ",", "\"\<\[LongRightArrow]\>\"", ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Subscript", "[", 
           RowBox[{"C", ",", 
            RowBox[{"Row", "[", 
             RowBox[{"{", 
              RowBox[{
              "1", ",", "1", ",", "\"\<,\>\"", ",", "2", ",", "2", ",", "1", 
               ",", "2"}], "}"}], "]"}]}], "]"}], "^", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
            "}"}], "]"}]}], "/", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", "3"}], ")"}], "*", 
       RowBox[{"Sqrt", "[", "5", "]"}], "*", 
       RowBox[{
        RowBox[{"Subscript", "[", 
         RowBox[{"C", ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "3", ",", "1", ",", "\"\<,\>\"", ",", "0", ",", "0", ",", "1", 
             ",", "1"}], "}"}], "]"}]}], "]"}], "^", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "0", ",", "1", ",", "\"\<,\>\"", ",", "0"}], 
          "}"}], "]"}]}]}]}]}], "}"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.505208668827097*^9, 3.505208671944746*^9}, {
   3.5052157704066772`*^9, 3.505215795380548*^9}, 3.5052158385755243`*^9, 
   3.506251920146241*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "2"}],
      Row[{0, 0, ",", 2, 2, 0, 2}]], 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{2, 2, 0, 2, ",", 1}]]],
    Subsuperscript[C, 
     Row[{0, 0, ",", 2, 2, 0, 2}], 
     Row[{2, 2, 0, 2, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["4", "3"]}], " ", 
     SqrtBox[
      FractionBox["5", "3"]], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0"}],
       Row[{4, 0, ",", 0, 0, 0, 0}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 0, 0, ",", 0}]]]}], "-", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     SqrtBox["5"], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
       Row[{4, 0, ",", 0, 0, 1, 1}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 1, 1, ",", 0}]]]}], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "2"}],
        Row[{0, 0, ",", 2, 2, 0, 2}]], 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{2, 2, 0, 2, ",", 0}]]],
      Subsuperscript[C, 
       Row[{0, 0, ",", 2, 2, 0, 2}], 
       Row[{2, 2, 0, 2, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.505215841472006*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]",
       "1", "\[InvisibleSpace]", "2"}],
     Row[{0, 0, ",", 2, 2, 1, 2}]], 
    InterpretationBox[
     RowBox[{
     "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "1", 
      "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1"}],
     Row[{2, 2, 1, 2, ",", 1}]]], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["4", "3"]}], " ", 
     SqrtBox[
      FractionBox["5", "3"]], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0"}],
       Row[{4, 0, ",", 0, 0, 0, 0}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 0, 0, ",", 0}]]]}], "+", 
    RowBox[{
     FractionBox["4", "9"], " ", 
     SqrtBox["5"], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
       Row[{4, 0, ",", 0, 0, 1, 1}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 1, 1, ",", 0}]]]}], "+", 
    RowBox[{
     FractionBox["14", "9"], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
       Row[{4, 2, ",", 0, 0, 1, 1}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 1, 1, ",", 0}]]]}], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{0, 0, ",", 2, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{2, 2, 1, 2, ",", 0}]]],
      Subsuperscript[C, 
       Row[{0, 0, ",", 2, 2, 1, 2}], 
       Row[{2, 2, 1, 2, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.50521584169035*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]",
       "1", "\[InvisibleSpace]", "1"}],
     Row[{0, 0, ",", 4, 2, 1, 1}]], 
    InterpretationBox[
     RowBox[{
     "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1"}],
     Row[{0, 0, 1, 1, ",", 1}]]], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{0, 0, ",", 4, 2, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]], 
      SqrtBox["3"]]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{4, 2, ",", 0, 0, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]]}], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.5052158418233767`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]",
       "0", "\[InvisibleSpace]", "0"}],
     Row[{4, 0, ",", 0, 0, 0, 0}]], 
    InterpretationBox[
     RowBox[{
     "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
      "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1"}],
     Row[{0, 0, 0, 0, ",", 1}]]], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"7", " ", 
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
         Row[{0, 0, ",", 4, 2, 1, 1}]], 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{0, 0, 1, 1, ",", 0}]]]}], 
      RowBox[{"8", " ", 
       SqrtBox["5"]}]]}], "-", 
    FractionBox[
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0"}],
       Row[{4, 0, ",", 0, 0, 0, 0}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 0, 0, ",", 0}]]], 
     SqrtBox["3"]], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SqrtBox[
      FractionBox["3", "5"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "2"}],
        Row[{0, 0, ",", 2, 2, 0, 2}]], 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{2, 2, 0, 2, ",", 0}]]],
      Subsuperscript[C, 
       Row[{0, 0, ",", 2, 2, 0, 2}], 
       Row[{2, 2, 0, 2, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SqrtBox[
      FractionBox["3", "5"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{0, 0, ",", 2, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{2, 2, 1, 2, ",", 0}]]],
      Subsuperscript[C, 
       Row[{0, 0, ",", 2, 2, 1, 2}], 
       Row[{2, 2, 1, 2, ",", 0}]],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.505215842067732*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]",
       "1", "\[InvisibleSpace]", "1"}],
     Row[{4, 0, ",", 0, 0, 1, 1}]], 
    InterpretationBox[
     RowBox[{
     "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1"}],
     Row[{0, 0, 1, 1, ",", 1}]]], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"7", " ", 
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{0, 0, ",", 4, 2, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]]}], 
     RowBox[{"8", " ", 
      SqrtBox["15"]}]], "-", 
    FractionBox[
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
       Row[{4, 0, ",", 0, 0, 1, 1}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 1, 1, ",", 0}]]], 
     SqrtBox["3"]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "2"}],
         Row[{0, 0, ",", 2, 2, 0, 2}]], 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{2, 2, 0, 2, ",", 0}]]],
       Subsuperscript[C, 
        Row[{0, 0, ",", 2, 2, 0, 2}], 
        Row[{2, 2, 0, 2, ",", 0}]],
       Editable->False]}], 
     RowBox[{"4", " ", 
      SqrtBox["5"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
         Row[{0, 0, ",", 2, 2, 1, 2}]], 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{2, 2, 1, 2, ",", 0}]]],
       Subsuperscript[C, 
        Row[{0, 0, ",", 2, 2, 1, 2}], 
        Row[{2, 2, 1, 2, ",", 0}]],
       Editable->False]}], 
     RowBox[{"4", " ", 
      SqrtBox["5"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.50521584232948*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]",
       "1", "\[InvisibleSpace]", "1"}],
     Row[{4, 2, ",", 0, 0, 1, 1}]], 
    InterpretationBox[
     RowBox[{
     "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1"}],
     Row[{0, 0, 1, 1, ",", 1}]]], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{0, 0, ",", 4, 2, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]], 
      SqrtBox["3"]]}], "-", 
    FractionBox[
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
       Row[{4, 2, ",", 0, 0, 1, 1}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 1, 1, ",", 0}]]], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.505215842615491*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]",
       "0", "\[InvisibleSpace]", "1"}],
     Row[{2, 0, ",", 1, 1, 0, 1}]], 
    InterpretationBox[
     RowBox[{
     "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1"}],
     Row[{1, 1, 0, 1, ",", 1}]]], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
         Row[{2, 0, ",", 1, 1, 0, 1}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 0, 1, ",", 0}]]]}], 
      SqrtBox["3"]]}], "+", 
    InterpretationBox[
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
       Row[{2, 0, ",", 2, 0, 1, 1}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 1, 1, ",", 0}]]],
     Subsuperscript[C, 
      Row[{2, 0, ",", 2, 0, 1, 1}], 
      Row[{0, 0, 1, 1, ",", 0}]],
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{3.50521584293412*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
      Row[{2, 2, ",", 1, 1, 0, 1}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{1, 1, 0, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{2, 2, ",", 1, 1, 0, 1}], 
     Row[{1, 1, 0, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
         Row[{2, 2, ",", 1, 1, 0, 1}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 0, 1, ",", 0}]]]}], 
      SqrtBox["3"]]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
       Row[{2, 2, ",", 1, 1, 1, 2}]], 
      InterpretationBox[
       RowBox[{
       "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{1, 1, 1, 1, ",", 0}]]]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 2, ",", 0}]]]}], 
     SqrtBox["7"]], "+", 
    RowBox[{
     SqrtBox[
      FractionBox["5", "21"]], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
       Row[{2, 2, ",", 2, 2, 1, 3}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 1, 1, ",", 0}]]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.5052158433011436`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]",
       "1", "\[InvisibleSpace]", "1"}],
     Row[{2, 0, ",", 2, 0, 1, 1}]], 
    InterpretationBox[
     RowBox[{
     "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1"}],
     Row[{0, 0, 1, 1, ",", 1}]]], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]",
       "0", "\[InvisibleSpace]", "1"}],
     Row[{2, 0, ",", 1, 1, 0, 1}]], 
    InterpretationBox[
     RowBox[{
     "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "0"}],
     Row[{1, 1, 0, 1, ",", 0}]]]}], "}"}]], "Output",
 CellChangeTimes->{3.505215843704008*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]",
       "1", "\[InvisibleSpace]", "1"}],
     Row[{2, 0, ",", 2, 2, 1, 1}]], 
    InterpretationBox[
     RowBox[{
     "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1"}],
     Row[{0, 0, 1, 1, ",", 1}]]], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{2, 0, ",", 2, 2, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]], 
      SqrtBox["3"]]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]]}], 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 2, ",", 0}]]]}], 
     SqrtBox["21"]], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SqrtBox[
      FractionBox["5", "7"]], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
       Row[{2, 2, ",", 2, 2, 1, 3}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 1, 1, ",", 0}]]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.505215844122245*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
      Row[{2, 2, ",", 1, 1, 1, 2}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{1, 1, 1, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{2, 2, ",", 1, 1, 1, 2}], 
     Row[{1, 1, 1, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
         Row[{2, 0, ",", 2, 2, 1, 1}]], 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{0, 0, 1, 1, ",", 0}]]]}], 
      SqrtBox["3"]]}], "-", 
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
      Row[{2, 2, ",", 1, 1, 0, 1}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "0"}],
      Row[{1, 1, 0, 1, ",", 0}]]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]]}], 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 2, ",", 0}]]]}], 
     SqrtBox["21"]], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SqrtBox[
      FractionBox["5", "7"]], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
       Row[{2, 2, ",", 2, 2, 1, 3}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 1, 1, ",", 0}]]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.505215844587109*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]",
       "1", "\[InvisibleSpace]", "2"}],
     Row[{2, 2, ",", 1, 1, 1, 2}]], 
    InterpretationBox[
     RowBox[{
     "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
      "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1"}],
     Row[{1, 1, 1, 2, ",", 1}]]], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], " ", 
     SqrtBox[
      FractionBox["7", "3"]], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
       Row[{2, 0, ",", 2, 2, 1, 1}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 1, 1, ",", 0}]]]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SqrtBox["7"], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
       Row[{2, 2, ",", 1, 1, 0, 1}]], 
      InterpretationBox[
       RowBox[{
       "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{1, 1, 0, 1, ",", 0}]]]}], "-", 
    RowBox[{
     FractionBox["1", "18"], " ", 
     SqrtBox[
      FractionBox["7", "3"]], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
       Row[{2, 2, ",", 1, 1, 1, 2}]], 
      InterpretationBox[
       RowBox[{
       "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{1, 1, 1, 1, ",", 0}]]]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 2, ",", 0}]]]}], 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]], "-", 
    RowBox[{
     FractionBox["5", "18"], " ", 
     SqrtBox["5"], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
       Row[{2, 2, ",", 2, 2, 1, 3}]], 
      InterpretationBox[
       RowBox[{
       "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{0, 0, 1, 1, ",", 0}]]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.5052158450751743`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]",
       "1", "\[InvisibleSpace]", "3"}],
     Row[{2, 2, ",", 2, 2, 1, 3}]], 
    InterpretationBox[
     RowBox[{
     "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1"}],
     Row[{0, 0, 1, 1, ",", 1}]]], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{
     SqrtBox[
      FractionBox["7", "15"]], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
       Row[{2, 2, ",", 1, 1, 0, 1}]], 
      InterpretationBox[
       RowBox[{
       "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{1, 1, 0, 1, ",", 0}]]]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SqrtBox[
      FractionBox["7", "5"]], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
       Row[{2, 2, ",", 1, 1, 1, 2}]], 
      InterpretationBox[
       RowBox[{
       "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{1, 1, 1, 1, ",", 0}]]]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 2, ",", 0}]]]}], 
     SqrtBox["5"]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
        Row[{2, 2, ",", 2, 2, 1, 3}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]]}], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.505215845502139*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]",
       "1", "\[InvisibleSpace]", "1"}],
     Row[{3, 1, ",", 0, 0, 1, 1}]], 
    InterpretationBox[
     RowBox[{
     "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1"}],
     Row[{1, 1, 0, 1, ",", 1}]]], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{1, 1, ",", 2, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]]}], 
     SqrtBox["5"]], "-", 
    FractionBox[
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
       Row[{3, 1, ",", 0, 0, 1, 1}]], 
      InterpretationBox[
       RowBox[{
       "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{1, 1, 0, 1, ",", 0}]]], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.505215845962914*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]",
       "1", "\[InvisibleSpace]", "2"}],
     Row[{1, 1, ",", 2, 2, 1, 2}]], 
    InterpretationBox[
     RowBox[{
     "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1"}],
     Row[{1, 1, 0, 1, ",", 1}]]], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{1, 1, ",", 2, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]], 
      SqrtBox["3"]]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SqrtBox["5"], " ", 
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
       Row[{3, 1, ",", 0, 0, 1, 1}]], 
      InterpretationBox[
       RowBox[{
       "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{1, 1, 0, 1, ",", 0}]]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.5052158464224863`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Set", " ", "of", " ", "constraints", " ", "on", " ", "the", " ", 
     "Galilean"}], "-", 
    RowBox[{"invariant", " ", "EDF", " ", "sixth"}], "-", 
    RowBox[{"order", " ", "coupling", " ", 
     RowBox[{"constants", ":", " ", 
      RowBox[{
       RowBox[{"26", " ", "isovector", " ", "sixth"}], "-", 
       RowBox[{
       "order", " ", "coupling", " ", "constants", " ", "are", " ", 
        "expressed", " ", "through", " ", "the", " ", "26", " ", 
        "corresponding", " ", "isoscalar", " ", "sixth"}], "-", 
       RowBox[{"order", " ", "coupling", " ", "costants"}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.50520905079215*^9, 3.505209056781212*^9}, {
   3.505209091462071*^9, 3.505209226764632*^9}, 3.506251939362364*^9, {
   3.506676938533445*^9, 3.5066769678252563`*^9}, 3.506677074351701*^9}],

Cell[CellGroupData[{

Cell["\<\
{Subsuperscript[C, Row[{6, 0, \",\", 0, 0, 0, 0}], 
   Row[{0, 0, 0, 0, \",\", 1}]], \"\[LongRightArrow]\", 
  -((3*Subsuperscript[C, Row[{0, 0, \",\", 3, 3, 0, 3}], 
       Row[{3, 3, 0, 3, \",\", 0}]])/(8*Sqrt[7])) - 
   (9*Subsuperscript[C, Row[{0, 0, \",\", 3, 3, 1, 3}], 
      Row[{3, 3, 1, 3, \",\", 0}]])/(8*Sqrt[7]) + 
   (3*Subsuperscript[C, Row[{0, 0, \",\", 6, 2, 1, 1}], 
      Row[{0, 0, 1, 1, \",\", 0}]])/(4*Sqrt[5]) - 
   Subsuperscript[C, Row[{6, 0, \",\", 0, 0, 0, 0}], 
     Row[{0, 0, 0, 0, \",\", 0}]]/Sqrt[3]}
{Subsuperscript[C, Row[{6, 0, \",\", 0, 0, 1, 1}], 
   Row[{0, 0, 1, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  (-(3/8))*Sqrt[3/7]*Subsuperscript[C, Row[{0, 0, \",\", 3, 3, 0, 3}], 
     Row[{3, 3, 0, 3, \",\", 0}]] + (3/8)*Sqrt[3/7]*
    Subsuperscript[C, Row[{0, 0, \",\", 3, 3, 1, 3}], 
     Row[{3, 3, 1, 3, \",\", 0}]] - (1/4)*Sqrt[3/5]*
    Subsuperscript[C, Row[{0, 0, \",\", 6, 2, 1, 1}], 
     Row[{0, 0, 1, 1, \",\", 0}]] - 
   Subsuperscript[C, Row[{6, 0, \",\", 0, 0, 1, 1}], 
     Row[{0, 0, 1, 1, \",\", 0}]]/Sqrt[3]}
{Subscript[C, Row[{6, 2, \",\", 0, 0, 1, 1}]]^Row[{0, 0, 1, 1, \",\", 1}], 
  \"\[LongRightArrow]\", Subsuperscript[C, Row[{0, 0, \",\", 6, 2, 1, 1}], 
     Row[{0, 0, 1, 1, \",\", 0}]]/Sqrt[3] - 
   Subsuperscript[C, Row[{6, 2, \",\", 0, 0, 1, 1}], 
     Row[{0, 0, 1, 1, \",\", 0}]]/Sqrt[3]}
{Subsuperscript[C, Row[{0, 0, \",\", 3, 3, 0, 3}], 
   Row[{3, 3, 0, 3, \",\", 1}]], \"\[LongRightArrow]\", 
  -(Subsuperscript[C, Row[{0, 0, \",\", 3, 3, 0, 3}], 
      Row[{3, 3, 0, 3, \",\", 0}]]/Sqrt[3]) - 
   (8/9)*Sqrt[7]*Subsuperscript[C, Row[{6, 0, \",\", 0, 0, 0, 0}], 
     Row[{0, 0, 0, 0, \",\", 0}]] - (8/3)*Sqrt[7/3]*
    Subsuperscript[C, Row[{6, 0, \",\", 0, 0, 1, 1}], 
     Row[{0, 0, 1, 1, \",\", 0}]]}
{Subsuperscript[C, Row[{0, 0, \",\", 6, 2, 1, 1}], 
   Row[{0, 0, 1, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  -(Subsuperscript[C, Row[{0, 0, \",\", 6, 2, 1, 1}], 
      Row[{0, 0, 1, 1, \",\", 0}]]/Sqrt[3]) + 
   (4*Subsuperscript[C, Row[{6, 2, \",\", 0, 0, 1, 1}], 
      Row[{0, 0, 1, 1, \",\", 0}]])/Sqrt[3]}
{Subsuperscript[C, Row[{0, 0, \",\", 3, 3, 1, 3}], 
   Row[{3, 3, 1, 3, \",\", 1}]], \"\[LongRightArrow]\", 
  -(Subsuperscript[C, Row[{0, 0, \",\", 3, 3, 1, 3}], 
      Row[{3, 3, 1, 3, \",\", 0}]]/Sqrt[3]) - 
   (8/9)*Sqrt[7]*Subsuperscript[C, Row[{6, 0, \",\", 0, 0, 0, 0}], 
     Row[{0, 0, 0, 0, \",\", 0}]] + (8/9)*Sqrt[7/3]*
    Subsuperscript[C, Row[{6, 0, \",\", 0, 0, 1, 1}], 
     Row[{0, 0, 1, 1, \",\", 0}]] + (8/3)*Sqrt[7/15]*
    Subsuperscript[C, Row[{6, 2, \",\", 0, 0, 1, 1}], 
     Row[{0, 0, 1, 1, \",\", 0}]]}
{Subsuperscript[C, Row[{2, 0, \",\", 2, 2, 0, 2}], 
   Row[{2, 2, 0, 2, \",\", 1}]], \"\[LongRightArrow]\", 
  -(Subsuperscript[C, Row[{2, 0, \",\", 2, 2, 0, 2}], 
      Row[{2, 2, 0, 2, \",\", 0}]]/Sqrt[3]) - 
   (2/3)*Sqrt[5/3]*Subsuperscript[C, Row[{4, 0, \",\", 1, 1, 0, 1}], 
     Row[{1, 1, 0, 1, \",\", 0}]] - 
   2*Subsuperscript[C, Row[{4, 0, \",\", 1, 1, 1, 2}], 
     Row[{1, 1, 1, 2, \",\", 0}]] - 
   (1/3)*Subsuperscript[C, Row[{4, 0, \",\", 2, 2, 1, 1}], 
     Row[{0, 0, 1, 1, \",\", 0}]]}
{Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 2}], 
   Row[{1, 1, 1, 0, \",\", 1}]], \"\[LongRightArrow]\", 
  -((4*Subsuperscript[C, Row[{2, 0, \",\", 2, 2, 1, 1}], 
       Row[{2, 0, 1, 1, \",\", 0}]])/(7*Sqrt[3])) + 
   (5*Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
      Row[{1, 1, 1, 0, \",\", 0}]])/(21*Sqrt[3]) + 
   (10*Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
      Row[{1, 1, 1, 1, \",\", 0}]])/(63*Sqrt[3]) + 
   Sqrt[5/21]*Subsuperscript[C, Row[{2, 2, \",\", 3, 3, 0, 3}], 
     Row[{1, 1, 0, 1, \",\", 0}]] - 
   (10/9)*Subsuperscript[C, Row[{2, 2, \",\", 4, 2, 1, 2}], 
     Row[{0, 0, 1, 1, \",\", 0}]] - 
   Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 2}], 
     Row[{1, 1, 1, 0, \",\", 0}]]/Sqrt[3]}
{Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
   Row[{1, 1, 1, 0, \",\", 1}]], \"\[LongRightArrow]\", 
  -(Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
      Row[{1, 1, 1, 0, \",\", 0}]]/Sqrt[3]) - 
   (8*Subsuperscript[C, Row[{4, 0, \",\", 2, 2, 1, 1}], 
      Row[{0, 0, 1, 1, \",\", 0}]])/(3*Sqrt[3]) + 
   (14/15)*Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 0, 1}], 
     Row[{1, 1, 0, 1, \",\", 0}]] + 
   (28/45)*Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 1}], 
     Row[{1, 1, 1, 1, \",\", 0}]] + 
   (7*Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 2}], 
      Row[{1, 1, 1, 0, \",\", 0}]])/(15*Sqrt[3]) - 
   (14/15)*Subsuperscript[C, Row[{4, 2, \",\", 2, 2, 1, 2}], 
     Row[{0, 0, 1, 1, \",\", 0}]]}
{Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 1}], 
   Row[{1, 1, 1, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  (1/7)*Subsuperscript[C, Row[{2, 0, \",\", 2, 2, 1, 1}], 
     Row[{2, 0, 1, 1, \",\", 0}]] + 
   (25/84)*Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
     Row[{1, 1, 1, 0, \",\", 0}]] + (25/126)*Subsuperscript[C, 
     Row[{2, 2, \",\", 3, 1, 1, 2}], Row[{1, 1, 1, 1, \",\", 0}]] - 
   (1/4)*Sqrt[5/7]*Subsuperscript[C, Row[{2, 2, \",\", 3, 3, 0, 3}], 
     Row[{1, 1, 0, 1, \",\", 0}]] - 
   (7*Subsuperscript[C, Row[{2, 2, \",\", 4, 2, 1, 2}], 
      Row[{0, 0, 1, 1, \",\", 0}]])/(6*Sqrt[3]) - 
   Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 1}], 
     Row[{1, 1, 1, 1, \",\", 0}]]/Sqrt[3]}
{Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
   Row[{1, 1, 1, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  -(Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
      Row[{1, 1, 1, 1, \",\", 0}]]/Sqrt[3]) + 
   (4*Subsuperscript[C, Row[{4, 0, \",\", 2, 2, 1, 1}], 
      Row[{0, 0, 1, 1, \",\", 0}]])/Sqrt[3] + 
   (7/5)*Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 0, 1}], 
     Row[{1, 1, 0, 1, \",\", 0}]] - 
   (14/15)*Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 1}], 
     Row[{1, 1, 1, 1, \",\", 0}]] - 
   (7*Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 2}], 
      Row[{1, 1, 1, 0, \",\", 0}]])/(10*Sqrt[3]) - 
   (7/5)*Subsuperscript[C, Row[{4, 2, \",\", 2, 2, 1, 2}], 
     Row[{0, 0, 1, 1, \",\", 0}]]}
{Subsuperscript[C, Row[{2, 2, \",\", 3, 3, 1, 3}], 
   Row[{1, 1, 1, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  -(Subsuperscript[C, Row[{2, 2, \",\", 3, 3, 1, 3}], 
      Row[{1, 1, 1, 1, \",\", 0}]]/Sqrt[3]) + (2/3)*Sqrt[14/15]*
    Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 0, 1}], 
     Row[{1, 1, 0, 1, \",\", 0}]] - (4/3)*Sqrt[10/21]*
    Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 1}], 
     Row[{1, 1, 1, 1, \",\", 0}]] - (1/3)*Sqrt[10/7]*
    Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 2}], 
     Row[{1, 1, 1, 0, \",\", 0}]] - (2/3)*Sqrt[14/15]*
    Subsuperscript[C, Row[{4, 2, \",\", 2, 2, 1, 2}], 
     Row[{0, 0, 1, 1, \",\", 0}]] + 2*Sqrt[2/7]*Subsuperscript[C, 
     Row[{4, 4, \",\", 2, 2, 1, 3}], Row[{0, 0, 1, 1, \",\", 0}]]}
{Subsuperscript[C, Row[{4, 0, \",\", 1, 1, 1, 2}], 
   Row[{1, 1, 1, 2, \",\", 1}]], \"\[LongRightArrow]\", 
  Subsuperscript[C, Row[{2, 0, \",\", 2, 0, 1, 1}], 
     Row[{2, 0, 1, 1, \",\", 0}]]/Sqrt[15] - 
   (1/2)*Subsuperscript[C, Row[{2, 0, \",\", 2, 2, 0, 2}], 
     Row[{2, 2, 0, 2, \",\", 0}]] + 
   Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
     Row[{1, 1, 1, 0, \",\", 0}]]/(12*Sqrt[3]) - 
   Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
     Row[{1, 1, 1, 1, \",\", 0}]]/(9*Sqrt[3]) + 
   (7/90)*Subsuperscript[C, Row[{2, 2, \",\", 4, 2, 1, 2}], 
     Row[{0, 0, 1, 1, \",\", 0}]] - 
   Subsuperscript[C, Row[{4, 0, \",\", 1, 1, 1, 2}], 
     Row[{1, 1, 1, 2, \",\", 0}]]/Sqrt[3]}
{Subsuperscript[C, Row[{4, 0, \",\", 1, 1, 0, 1}], 
   Row[{1, 1, 0, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  (-(3/5))*Subsuperscript[C, Row[{2, 0, \",\", 2, 0, 1, 1}], 
     Row[{2, 0, 1, 1, \",\", 0}]] - (1/2)*Sqrt[3/5]*
    Subsuperscript[C, Row[{2, 0, \",\", 2, 2, 0, 2}], 
     Row[{2, 2, 0, 2, \",\", 0}]] - 
   Subsuperscript[C, Row[{4, 0, \",\", 1, 1, 0, 1}], 
     Row[{1, 1, 0, 1, \",\", 0}]]/Sqrt[3]}
{Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 0, 1}], 
   Row[{1, 1, 0, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  (5/14)*Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
     Row[{1, 1, 1, 0, \",\", 0}]] + 
   (5/21)*Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
     Row[{1, 1, 1, 1, \",\", 0}]] + (1/2)*Sqrt[5/7]*
    Subsuperscript[C, Row[{2, 2, \",\", 3, 3, 0, 3}], 
     Row[{1, 1, 0, 1, \",\", 0}]] + 
   Subsuperscript[C, Row[{2, 2, \",\", 4, 2, 1, 2}], 
     Row[{0, 0, 1, 1, \",\", 0}]]/Sqrt[3] - 
   Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 0, 1}], 
     Row[{1, 1, 0, 1, \",\", 0}]]/Sqrt[3]}
{Subsuperscript[C, Row[{2, 2, \",\", 3, 3, 0, 3}], 
   Row[{1, 1, 0, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  -(Subsuperscript[C, Row[{2, 2, \",\", 3, 3, 0, 3}], 
      Row[{1, 1, 0, 1, \",\", 0}]]/Sqrt[3]) + 
   (2/3)*Sqrt[7/5]*Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 0, 1}], 
     Row[{1, 1, 0, 1, \",\", 0}]] + (4/3)*Sqrt[7/5]*
    Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 1}], 
     Row[{1, 1, 1, 1, \",\", 0}]] + Sqrt[7/15]*Subsuperscript[C, 
     Row[{4, 2, \",\", 1, 1, 1, 2}], Row[{1, 1, 1, 0, \",\", 0}]] + 
   2*Sqrt[7/5]*Subsuperscript[C, Row[{4, 2, \",\", 2, 2, 1, 2}], 
     Row[{0, 0, 1, 1, \",\", 0}]]}
{Subsuperscript[C, Row[{5, 1, \",\", 0, 0, 1, 1}], 
   Row[{1, 1, 0, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  (-(1/7))*Sqrt[5]*Subsuperscript[C, Row[{1, 1, \",\", 2, 2, 1, 2}], 
     Row[{3, 1, 0, 1, \",\", 0}]] - 
   Subsuperscript[C, Row[{5, 1, \",\", 0, 0, 1, 1}], 
     Row[{1, 1, 0, 1, \",\", 0}]]/Sqrt[3]}
{Subsuperscript[C, Row[{3, 1, \",\", 1, 1, 1, 2}], 
   Row[{2, 2, 0, 2, \",\", 1}]], \"\[LongRightArrow]\", 
  Subsuperscript[C, Row[{3, 1, \",\", 1, 1, 1, 2}], 
    Row[{2, 2, 0, 2, \",\", 0}]]/Sqrt[3]}
{Subsuperscript[C, Row[{3, 3, \",\", 2, 2, 1, 3}], 
   Row[{1, 1, 0, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  Subsuperscript[C, Row[{3, 3, \",\", 2, 2, 1, 3}], 
    Row[{1, 1, 0, 1, \",\", 0}]]/Sqrt[3]}
{Subsuperscript[C, Row[{1, 1, \",\", 2, 2, 1, 2}], 
   Row[{3, 1, 0, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  -(Subsuperscript[C, Row[{1, 1, \",\", 2, 2, 1, 2}], 
      Row[{3, 1, 0, 1, \",\", 0}]]/Sqrt[3]) - 
   (28*Subsuperscript[C, Row[{5, 1, \",\", 0, 0, 1, 1}], 
      Row[{1, 1, 0, 1, \",\", 0}]])/(3*Sqrt[5])}
{Subsuperscript[C, Row[{4, 0, \",\", 2, 2, 1, 1}], 
   Row[{0, 0, 1, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  -(Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
      Row[{1, 1, 1, 0, \",\", 0}]]/(2*Sqrt[3])) + 
   (2*Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
      Row[{1, 1, 1, 1, \",\", 0}]])/(3*Sqrt[3]) - 
   (7/15)*Subsuperscript[C, Row[{2, 2, \",\", 4, 2, 1, 2}], 
     Row[{0, 0, 1, 1, \",\", 0}]] - 
   Subsuperscript[C, Row[{4, 0, \",\", 2, 2, 1, 1}], 
     Row[{0, 0, 1, 1, \",\", 0}]]/Sqrt[3]}
{Subsuperscript[C, Row[{4, 2, \",\", 2, 2, 1, 2}], 
   Row[{0, 0, 1, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  (-(5/14))*Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
     Row[{1, 1, 1, 0, \",\", 0}]] - 
   (5/21)*Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
     Row[{1, 1, 1, 1, \",\", 0}]] + (1/2)*Sqrt[5/7]*
    Subsuperscript[C, Row[{2, 2, \",\", 3, 3, 0, 3}], 
     Row[{1, 1, 0, 1, \",\", 0}]] + 
   Subsuperscript[C, Row[{2, 2, \",\", 4, 2, 1, 2}], 
     Row[{0, 0, 1, 1, \",\", 0}]]/Sqrt[3] - 
   Subsuperscript[C, Row[{4, 2, \",\", 2, 2, 1, 2}], 
     Row[{0, 0, 1, 1, \",\", 0}]]/Sqrt[3]}
{Subsuperscript[C, Row[{4, 4, \",\", 2, 2, 1, 3}], 
   Row[{0, 0, 1, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  (-(2/21))*Sqrt[5/3]*Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
     Row[{1, 1, 1, 0, \",\", 0}]] - (4/63)*Sqrt[5/3]*
    Subsuperscript[C, Row[{2, 2, \",\", 3, 1, 1, 2}], 
     Row[{1, 1, 1, 1, \",\", 0}]] + (1/3)*Sqrt[14]*
    Subsuperscript[C, Row[{2, 2, \",\", 3, 3, 1, 3}], 
     Row[{1, 1, 1, 1, \",\", 0}]] - (4/9)*Sqrt[5]*
    Subsuperscript[C, Row[{2, 2, \",\", 4, 2, 1, 2}], 
     Row[{0, 0, 1, 1, \",\", 0}]] - 
   Subsuperscript[C, Row[{4, 4, \",\", 2, 2, 1, 3}], 
     Row[{0, 0, 1, 1, \",\", 0}]]/Sqrt[3]}
{Subsuperscript[C, Row[{2, 0, \",\", 2, 0, 1, 1}], 
   Row[{2, 0, 1, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  -(Subsuperscript[C, Row[{2, 0, \",\", 2, 0, 1, 1}], 
      Row[{2, 0, 1, 1, \",\", 0}]]/Sqrt[3]) - 
   (5/3)*Subsuperscript[C, Row[{4, 0, \",\", 1, 1, 0, 1}], 
     Row[{1, 1, 0, 1, \",\", 0}]] + Sqrt[5/3]*Subsuperscript[C, 
     Row[{4, 0, \",\", 1, 1, 1, 2}], Row[{1, 1, 1, 2, \",\", 0}]] + 
   (1/6)*Sqrt[5/3]*Subsuperscript[C, Row[{4, 0, \",\", 2, 2, 1, 1}], 
     Row[{0, 0, 1, 1, \",\", 0}]]}
{Subsuperscript[C, Row[{2, 0, \",\", 2, 2, 1, 1}], 
   Row[{2, 0, 1, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  -(Subsuperscript[C, Row[{2, 0, \",\", 2, 2, 1, 1}], 
      Row[{2, 0, 1, 1, \",\", 0}]]/Sqrt[3]) + 
   (56/9)*Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 1}], 
     Row[{1, 1, 1, 1, \",\", 0}]] - 
   (7*Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 2}], 
      Row[{1, 1, 1, 0, \",\", 0}]])/(3*Sqrt[3]) + 
   (14/3)*Subsuperscript[C, Row[{4, 2, \",\", 2, 2, 1, 2}], 
     Row[{0, 0, 1, 1, \",\", 0}]]}
{Subsuperscript[C, Row[{2, 2, \",\", 4, 2, 1, 2}], 
   Row[{0, 0, 1, 1, \",\", 1}]], \"\[LongRightArrow]\", 
  -(Subsuperscript[C, Row[{2, 2, \",\", 4, 2, 1, 2}], 
      Row[{0, 0, 1, 1, \",\", 0}]]/Sqrt[3]) + 
   Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 0, 1}], 
     Row[{1, 1, 0, 1, \",\", 0}]]/Sqrt[3] - 
   (2*Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 1}], 
      Row[{1, 1, 1, 1, \",\", 0}]])/Sqrt[3] - 
   (1/2)*Subsuperscript[C, Row[{4, 2, \",\", 1, 1, 1, 2}], 
     Row[{1, 1, 1, 0, \",\", 0}]] - 
   Subsuperscript[C, Row[{4, 2, \",\", 2, 2, 1, 2}], 
     Row[{0, 0, 1, 1, \",\", 0}]]/Sqrt[3]}\
\>", "Input",
 CellChangeTimes->{{3.506676877545442*^9, 3.506676892862542*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "6", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0"}],
      Row[{6, 0, ",", 0, 0, 0, 0}]], 
     InterpretationBox[
      RowBox[{
      "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{0, 0, 0, 0, ",", 1}]]],
    Subsuperscript[C, 
     Row[{6, 0, ",", 0, 0, 0, 0}], 
     Row[{0, 0, 0, 0, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       InterpretationBox[
        SubsuperscriptBox["C", 
         InterpretationBox[
          RowBox[{
          "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
           "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
           "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "3"}],
          Row[{0, 0, ",", 3, 3, 0, 3}]], 
         InterpretationBox[
          RowBox[{
          "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "0", 
           "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\",\"\>", 
           "\[InvisibleSpace]", "0"}],
          Row[{3, 3, 0, 3, ",", 0}]]],
        Subsuperscript[C, 
         Row[{0, 0, ",", 3, 3, 0, 3}], 
         Row[{3, 3, 0, 3, ",", 0}]],
        Editable->False]}], 
      RowBox[{"8", " ", 
       SqrtBox["7"]}]]}], "-", 
    FractionBox[
     RowBox[{"9", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
         Row[{0, 0, ",", 3, 3, 1, 3}]], 
        InterpretationBox[
         RowBox[{
         "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{3, 3, 1, 3, ",", 0}]]],
       Subsuperscript[C, 
        Row[{0, 0, ",", 3, 3, 1, 3}], 
        Row[{3, 3, 1, 3, ",", 0}]],
       Editable->False]}], 
     RowBox[{"8", " ", 
      SqrtBox["7"]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "6", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
         Row[{0, 0, ",", 6, 2, 1, 1}]], 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{0, 0, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{0, 0, ",", 6, 2, 1, 1}], 
        Row[{0, 0, 1, 1, ",", 0}]],
       Editable->False]}], 
     RowBox[{"4", " ", 
      SqrtBox["5"]}]], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "6", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0"}],
        Row[{6, 0, ",", 0, 0, 0, 0}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 0, 0, ",", 0}]]],
      Subsuperscript[C, 
       Row[{6, 0, ",", 0, 0, 0, 0}], 
       Row[{0, 0, 0, 0, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.5066770467650957`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "6", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
      Row[{6, 0, ",", 0, 0, 1, 1}]], 
     InterpretationBox[
      RowBox[{
      "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{0, 0, 1, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{6, 0, ",", 0, 0, 1, 1}], 
     Row[{0, 0, 1, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "8"]}], " ", 
     SqrtBox[
      FractionBox["3", "7"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "3"}],
        Row[{0, 0, ",", 3, 3, 0, 3}]], 
       InterpretationBox[
        RowBox[{
        "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{3, 3, 0, 3, ",", 0}]]],
      Subsuperscript[C, 
       Row[{0, 0, ",", 3, 3, 0, 3}], 
       Row[{3, 3, 0, 3, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     SqrtBox[
      FractionBox["3", "7"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
        Row[{0, 0, ",", 3, 3, 1, 3}]], 
       InterpretationBox[
        RowBox[{
        "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{3, 3, 1, 3, ",", 0}]]],
      Subsuperscript[C, 
       Row[{0, 0, ",", 3, 3, 1, 3}], 
       Row[{3, 3, 1, 3, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SqrtBox[
      FractionBox["3", "5"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "6", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{0, 0, ",", 6, 2, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{0, 0, ",", 6, 2, 1, 1}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "6", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{6, 0, ",", 0, 0, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{6, 0, ",", 0, 0, 1, 1}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677046839299*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox["C", 
    InterpretationBox[
     RowBox[{
     "6", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]",
       "1", "\[InvisibleSpace]", "1"}],
     Row[{6, 2, ",", 0, 0, 1, 1}]], 
    InterpretationBox[
     RowBox[{
     "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
      "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
      "\[InvisibleSpace]", "1"}],
     Row[{0, 0, 1, 1, ",", 1}]]], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "6", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{0, 0, ",", 6, 2, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{0, 0, ",", 6, 2, 1, 1}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "6", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{6, 2, ",", 0, 0, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{6, 2, ",", 0, 0, 1, 1}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.5066770469125566`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "3"}],
      Row[{0, 0, ",", 3, 3, 0, 3}]], 
     InterpretationBox[
      RowBox[{
      "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{3, 3, 0, 3, ",", 1}]]],
    Subsuperscript[C, 
     Row[{0, 0, ",", 3, 3, 0, 3}], 
     Row[{3, 3, 0, 3, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "3"}],
         Row[{0, 0, ",", 3, 3, 0, 3}]], 
        InterpretationBox[
         RowBox[{
         "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{3, 3, 0, 3, ",", 0}]]],
       Subsuperscript[C, 
        Row[{0, 0, ",", 3, 3, 0, 3}], 
        Row[{3, 3, 0, 3, ",", 0}]],
       Editable->False], 
      SqrtBox["3"]]}], "-", 
    RowBox[{
     FractionBox["8", "9"], " ", 
     SqrtBox["7"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "6", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0"}],
        Row[{6, 0, ",", 0, 0, 0, 0}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 0, 0, ",", 0}]]],
      Subsuperscript[C, 
       Row[{6, 0, ",", 0, 0, 0, 0}], 
       Row[{0, 0, 0, 0, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["8", "3"], " ", 
     SqrtBox[
      FractionBox["7", "3"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "6", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{6, 0, ",", 0, 0, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{6, 0, ",", 0, 0, 1, 1}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677046995863*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "6", "\[InvisibleSpace]", "2", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
      Row[{0, 0, ",", 6, 2, 1, 1}]], 
     InterpretationBox[
      RowBox[{
      "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{0, 0, 1, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{0, 0, ",", 6, 2, 1, 1}], 
     Row[{0, 0, 1, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "6", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
         Row[{0, 0, ",", 6, 2, 1, 1}]], 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{0, 0, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{0, 0, ",", 6, 2, 1, 1}], 
        Row[{0, 0, 1, 1, ",", 0}]],
       Editable->False], 
      SqrtBox["3"]]}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "6", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
         Row[{6, 2, ",", 0, 0, 1, 1}]], 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{0, 0, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{6, 2, ",", 0, 0, 1, 1}], 
        Row[{0, 0, 1, 1, ",", 0}]],
       Editable->False]}], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.5066770470702887`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
      Row[{0, 0, ",", 3, 3, 1, 3}]], 
     InterpretationBox[
      RowBox[{
      "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{3, 3, 1, 3, ",", 1}]]],
    Subsuperscript[C, 
     Row[{0, 0, ",", 3, 3, 1, 3}], 
     Row[{3, 3, 1, 3, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
         Row[{0, 0, ",", 3, 3, 1, 3}]], 
        InterpretationBox[
         RowBox[{
         "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{3, 3, 1, 3, ",", 0}]]],
       Subsuperscript[C, 
        Row[{0, 0, ",", 3, 3, 1, 3}], 
        Row[{3, 3, 1, 3, ",", 0}]],
       Editable->False], 
      SqrtBox["3"]]}], "-", 
    RowBox[{
     FractionBox["8", "9"], " ", 
     SqrtBox["7"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "6", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0"}],
        Row[{6, 0, ",", 0, 0, 0, 0}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 0, 0, ",", 0}]]],
      Subsuperscript[C, 
       Row[{6, 0, ",", 0, 0, 0, 0}], 
       Row[{0, 0, 0, 0, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     FractionBox["8", "9"], " ", 
     SqrtBox[
      FractionBox["7", "3"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "6", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{6, 0, ",", 0, 0, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{6, 0, ",", 0, 0, 1, 1}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     FractionBox["8", "3"], " ", 
     SqrtBox[
      FractionBox["7", "15"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "6", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{6, 2, ",", 0, 0, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{6, 2, ",", 0, 0, 1, 1}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677047147213*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "2"}],
      Row[{2, 0, ",", 2, 2, 0, 2}]], 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{2, 2, 0, 2, ",", 1}]]],
    Subsuperscript[C, 
     Row[{2, 0, ",", 2, 2, 0, 2}], 
     Row[{2, 2, 0, 2, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "2"}],
         Row[{2, 0, ",", 2, 2, 0, 2}]], 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{2, 2, 0, 2, ",", 0}]]],
       Subsuperscript[C, 
        Row[{2, 0, ",", 2, 2, 0, 2}], 
        Row[{2, 2, 0, 2, ",", 0}]],
       Editable->False], 
      SqrtBox["3"]]}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SqrtBox[
      FractionBox["5", "3"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
        Row[{4, 0, ",", 1, 1, 0, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 0, ",", 1, 1, 0, 1}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{"2", " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 0, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 2, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 0, ",", 1, 1, 1, 2}], 
       Row[{1, 1, 1, 2, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{4, 0, ",", 2, 2, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 0, ",", 2, 2, 1, 1}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677047243689*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
      Row[{4, 2, ",", 1, 1, 1, 2}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{1, 1, 1, 0, ",", 1}]]],
    Subsuperscript[C, 
     Row[{4, 2, ",", 1, 1, 1, 2}], 
     Row[{1, 1, 1, 0, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", 
       InterpretationBox[
        SubsuperscriptBox["C", 
         InterpretationBox[
          RowBox[{
          "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
           "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
           "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
          Row[{2, 0, ",", 2, 2, 1, 1}]], 
         InterpretationBox[
          RowBox[{
          "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
           "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
           "\[InvisibleSpace]", "0"}],
          Row[{2, 0, 1, 1, ",", 0}]]],
        Subsuperscript[C, 
         Row[{2, 0, ",", 2, 2, 1, 1}], 
         Row[{2, 0, 1, 1, ",", 0}]],
        Editable->False]}], 
      RowBox[{"7", " ", 
       SqrtBox["3"]}]]}], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
         Row[{2, 2, ",", 3, 1, 1, 2}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 1, 0, ",", 0}]]],
       Subsuperscript[C, 
        Row[{2, 2, ",", 3, 1, 1, 2}], 
        Row[{1, 1, 1, 0, ",", 0}]],
       Editable->False]}], 
     RowBox[{"21", " ", 
      SqrtBox["3"]}]], "+", 
    FractionBox[
     RowBox[{"10", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
         Row[{2, 2, ",", 3, 1, 1, 2}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{2, 2, ",", 3, 1, 1, 2}], 
        Row[{1, 1, 1, 1, ",", 0}]],
       Editable->False]}], 
     RowBox[{"63", " ", 
      SqrtBox["3"]}]], "+", 
    RowBox[{
     SqrtBox[
      FractionBox["5", "21"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "3"}],
        Row[{2, 2, ",", 3, 3, 0, 3}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 3, 0, 3}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["10", "9"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 4, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 4, 2, 1, 2}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 2, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 0, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 1, 2}], 
       Row[{1, 1, 1, 0, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677047476261*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
      Row[{2, 2, ",", 3, 1, 1, 2}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{1, 1, 1, 0, ",", 1}]]],
    Subsuperscript[C, 
     Row[{2, 2, ",", 3, 1, 1, 2}], 
     Row[{1, 1, 1, 0, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
         Row[{2, 2, ",", 3, 1, 1, 2}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 1, 0, ",", 0}]]],
       Subsuperscript[C, 
        Row[{2, 2, ",", 3, 1, 1, 2}], 
        Row[{1, 1, 1, 0, ",", 0}]],
       Editable->False], 
      SqrtBox["3"]]}], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
         Row[{4, 0, ",", 2, 2, 1, 1}]], 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{0, 0, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{4, 0, ",", 2, 2, 1, 1}], 
        Row[{0, 0, 1, 1, ",", 0}]],
       Editable->False]}], 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]], "+", 
    RowBox[{
     FractionBox["14", "15"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
        Row[{4, 2, ",", 1, 1, 0, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 0, 1}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     FractionBox["28", "45"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{4, 2, ",", 1, 1, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 1, 1}], 
       Row[{1, 1, 1, 1, ",", 0}]],
      Editable->False]}], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
         Row[{4, 2, ",", 1, 1, 1, 2}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 1, 0, ",", 0}]]],
       Subsuperscript[C, 
        Row[{4, 2, ",", 1, 1, 1, 2}], 
        Row[{1, 1, 1, 0, ",", 0}]],
       Editable->False]}], 
     RowBox[{"15", " ", 
      SqrtBox["3"]}]], "-", 
    RowBox[{
     FractionBox["14", "15"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 2, ",", 2, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 2, 2, 1, 2}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677047589058*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
      Row[{4, 2, ",", 1, 1, 1, 1}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{1, 1, 1, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{4, 2, ",", 1, 1, 1, 1}], 
     Row[{1, 1, 1, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "7"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{2, 0, ",", 2, 2, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{2, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 0, ",", 2, 2, 1, 1}], 
       Row[{2, 0, 1, 1, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     FractionBox["25", "84"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 3, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 0, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 1, 1, 2}], 
       Row[{1, 1, 1, 0, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     FractionBox["25", "126"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 3, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 1, 1, 2}], 
       Row[{1, 1, 1, 1, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SqrtBox[
      FractionBox["5", "7"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "3"}],
        Row[{2, 2, ",", 3, 3, 0, 3}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 3, 0, 3}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False]}], "-", 
    FractionBox[
     RowBox[{"7", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
         Row[{2, 2, ",", 4, 2, 1, 2}]], 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{0, 0, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{2, 2, ",", 4, 2, 1, 2}], 
        Row[{0, 0, 1, 1, ",", 0}]],
       Editable->False]}], 
     RowBox[{"6", " ", 
      SqrtBox["3"]}]], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{4, 2, ",", 1, 1, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 1, 1}], 
       Row[{1, 1, 1, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677047758453*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
      Row[{2, 2, ",", 3, 1, 1, 2}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{1, 1, 1, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{2, 2, ",", 3, 1, 1, 2}], 
     Row[{1, 1, 1, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
         Row[{2, 2, ",", 3, 1, 1, 2}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{2, 2, ",", 3, 1, 1, 2}], 
        Row[{1, 1, 1, 1, ",", 0}]],
       Editable->False], 
      SqrtBox["3"]]}], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
         Row[{4, 0, ",", 2, 2, 1, 1}]], 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{0, 0, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{4, 0, ",", 2, 2, 1, 1}], 
        Row[{0, 0, 1, 1, ",", 0}]],
       Editable->False]}], 
     SqrtBox["3"]], "+", 
    RowBox[{
     FractionBox["7", "5"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
        Row[{4, 2, ",", 1, 1, 0, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 0, 1}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["14", "15"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{4, 2, ",", 1, 1, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 1, 1}], 
       Row[{1, 1, 1, 1, ",", 0}]],
      Editable->False]}], "-", 
    FractionBox[
     RowBox[{"7", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
         Row[{4, 2, ",", 1, 1, 1, 2}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 1, 0, ",", 0}]]],
       Subsuperscript[C, 
        Row[{4, 2, ",", 1, 1, 1, 2}], 
        Row[{1, 1, 1, 0, ",", 0}]],
       Editable->False]}], 
     RowBox[{"10", " ", 
      SqrtBox["3"]}]], "-", 
    RowBox[{
     FractionBox["7", "5"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 2, ",", 2, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 2, 2, 1, 2}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.5066770478775167`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
      Row[{2, 2, ",", 3, 3, 1, 3}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{1, 1, 1, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{2, 2, ",", 3, 3, 1, 3}], 
     Row[{1, 1, 1, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
         Row[{2, 2, ",", 3, 3, 1, 3}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{2, 2, ",", 3, 3, 1, 3}], 
        Row[{1, 1, 1, 1, ",", 0}]],
       Editable->False], 
      SqrtBox["3"]]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SqrtBox[
      FractionBox["14", "15"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
        Row[{4, 2, ",", 1, 1, 0, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 0, 1}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     SqrtBox[
      FractionBox["10", "21"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{4, 2, ",", 1, 1, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 1, 1}], 
       Row[{1, 1, 1, 1, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SqrtBox[
      FractionBox["10", "7"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 2, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 0, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 1, 2}], 
       Row[{1, 1, 1, 0, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SqrtBox[
      FractionBox["14", "15"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 2, ",", 2, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 2, 2, 1, 2}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      FractionBox["2", "7"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
        Row[{4, 4, ",", 2, 2, 1, 3}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 4, ",", 2, 2, 1, 3}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.5066770480394993`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
      Row[{4, 0, ",", 1, 1, 1, 2}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{1, 1, 1, 2, ",", 1}]]],
    Subsuperscript[C, 
     Row[{4, 0, ",", 1, 1, 1, 2}], 
     Row[{1, 1, 1, 2, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{2, 0, ",", 2, 0, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{2, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 0, ",", 2, 0, 1, 1}], 
       Row[{2, 0, 1, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["15"]], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "2"}],
        Row[{2, 0, ",", 2, 2, 0, 2}]], 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{2, 2, 0, 2, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 0, ",", 2, 2, 0, 2}], 
       Row[{2, 2, 0, 2, ",", 0}]],
      Editable->False]}], "+", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 3, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 0, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 1, 1, 2}], 
       Row[{1, 1, 1, 0, ",", 0}]],
      Editable->False], 
     RowBox[{"12", " ", 
      SqrtBox["3"]}]], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 3, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 1, 1, 2}], 
       Row[{1, 1, 1, 1, ",", 0}]],
      Editable->False], 
     RowBox[{"9", " ", 
      SqrtBox["3"]}]], "+", 
    RowBox[{
     FractionBox["7", "90"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 4, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 4, 2, 1, 2}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 0, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 2, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 0, ",", 1, 1, 1, 2}], 
       Row[{1, 1, 1, 2, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677048147656*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
      Row[{4, 0, ",", 1, 1, 0, 1}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{1, 1, 0, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{4, 0, ",", 1, 1, 0, 1}], 
     Row[{1, 1, 0, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "5"]}], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{2, 0, ",", 2, 0, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{2, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 0, ",", 2, 0, 1, 1}], 
       Row[{2, 0, 1, 1, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SqrtBox[
      FractionBox["3", "5"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "2"}],
        Row[{2, 0, ",", 2, 2, 0, 2}]], 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{2, 2, 0, 2, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 0, ",", 2, 2, 0, 2}], 
       Row[{2, 2, 0, 2, ",", 0}]],
      Editable->False]}], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
        Row[{4, 0, ",", 1, 1, 0, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 0, ",", 1, 1, 0, 1}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677048331686*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
      Row[{4, 2, ",", 1, 1, 0, 1}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{1, 1, 0, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{4, 2, ",", 1, 1, 0, 1}], 
     Row[{1, 1, 0, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{
     FractionBox["5", "14"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 3, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 0, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 1, 1, 2}], 
       Row[{1, 1, 1, 0, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     FractionBox["5", "21"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 3, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 1, 1, 2}], 
       Row[{1, 1, 1, 1, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SqrtBox[
      FractionBox["5", "7"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "3"}],
        Row[{2, 2, ",", 3, 3, 0, 3}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 3, 0, 3}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False]}], "+", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 4, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 4, 2, 1, 2}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
        Row[{4, 2, ",", 1, 1, 0, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 0, 1}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.5066770484278927`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "3"}],
      Row[{2, 2, ",", 3, 3, 0, 3}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{1, 1, 0, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{2, 2, ",", 3, 3, 0, 3}], 
     Row[{1, 1, 0, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "3"}],
         Row[{2, 2, ",", 3, 3, 0, 3}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 0, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{2, 2, ",", 3, 3, 0, 3}], 
        Row[{1, 1, 0, 1, ",", 0}]],
       Editable->False], 
      SqrtBox["3"]]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SqrtBox[
      FractionBox["7", "5"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
        Row[{4, 2, ",", 1, 1, 0, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 0, 1}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     SqrtBox[
      FractionBox["7", "5"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{4, 2, ",", 1, 1, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 1, 1}], 
       Row[{1, 1, 1, 1, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     SqrtBox[
      FractionBox["7", "15"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 2, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 0, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 1, 2}], 
       Row[{1, 1, 1, 0, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      FractionBox["7", "5"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 2, ",", 2, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 2, 2, 1, 2}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677048578233*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "5", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
      Row[{5, 1, ",", 0, 0, 1, 1}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{1, 1, 0, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{5, 1, ",", 0, 0, 1, 1}], 
     Row[{1, 1, 0, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "7"]}], " ", 
     SqrtBox["5"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{1, 1, ",", 2, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{3, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{1, 1, ",", 2, 2, 1, 2}], 
       Row[{3, 1, 0, 1, ",", 0}]],
      Editable->False]}], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "5", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{5, 1, ",", 0, 0, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{5, 1, ",", 0, 0, 1, 1}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677048690949*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
      Row[{3, 1, ",", 1, 1, 1, 2}]], 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{2, 2, 0, 2, ",", 1}]]],
    Subsuperscript[C, 
     Row[{3, 1, ",", 1, 1, 1, 2}], 
     Row[{2, 2, 0, 2, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   FractionBox[
    InterpretationBox[
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
       Row[{3, 1, ",", 1, 1, 1, 2}]], 
      InterpretationBox[
       RowBox[{
       "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{2, 2, 0, 2, ",", 0}]]],
     Subsuperscript[C, 
      Row[{3, 1, ",", 1, 1, 1, 2}], 
      Row[{2, 2, 0, 2, ",", 0}]],
     Editable->False], 
    SqrtBox["3"]]}], "}"}]], "Output",
 CellChangeTimes->{3.506677048847847*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
      Row[{3, 3, ",", 2, 2, 1, 3}]], 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{1, 1, 0, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{3, 3, ",", 2, 2, 1, 3}], 
     Row[{1, 1, 0, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   FractionBox[
    InterpretationBox[
     SubsuperscriptBox["C", 
      InterpretationBox[
       RowBox[{
       "3", "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
       Row[{3, 3, ",", 2, 2, 1, 3}]], 
      InterpretationBox[
       RowBox[{
       "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
        "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
        "\[InvisibleSpace]", "0"}],
       Row[{1, 1, 0, 1, ",", 0}]]],
     Subsuperscript[C, 
      Row[{3, 3, ",", 2, 2, 1, 3}], 
      Row[{1, 1, 0, 1, ",", 0}]],
     Editable->False], 
    SqrtBox["3"]]}], "}"}]], "Output",
 CellChangeTimes->{3.506677048937525*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
      Row[{1, 1, ",", 2, 2, 1, 2}]], 
     InterpretationBox[
      RowBox[{
      "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{3, 1, 0, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{1, 1, ",", 2, 2, 1, 2}], 
     Row[{3, 1, 0, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
         Row[{1, 1, ",", 2, 2, 1, 2}]], 
        InterpretationBox[
         RowBox[{
         "3", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{3, 1, 0, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{1, 1, ",", 2, 2, 1, 2}], 
        Row[{3, 1, 0, 1, ",", 0}]],
       Editable->False], 
      SqrtBox["3"]]}], "-", 
    FractionBox[
     RowBox[{"28", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "5", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
         Row[{5, 1, ",", 0, 0, 1, 1}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 0, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{5, 1, ",", 0, 0, 1, 1}], 
        Row[{1, 1, 0, 1, ",", 0}]],
       Editable->False]}], 
     RowBox[{"3", " ", 
      SqrtBox["5"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677049031941*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
      Row[{4, 0, ",", 2, 2, 1, 1}]], 
     InterpretationBox[
      RowBox[{
      "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{0, 0, 1, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{4, 0, ",", 2, 2, 1, 1}], 
     Row[{0, 0, 1, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
         Row[{2, 2, ",", 3, 1, 1, 2}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 1, 0, ",", 0}]]],
       Subsuperscript[C, 
        Row[{2, 2, ",", 3, 1, 1, 2}], 
        Row[{1, 1, 1, 0, ",", 0}]],
       Editable->False], 
      RowBox[{"2", " ", 
       SqrtBox["3"]}]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
         Row[{2, 2, ",", 3, 1, 1, 2}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{2, 2, ",", 3, 1, 1, 2}], 
        Row[{1, 1, 1, 1, ",", 0}]],
       Editable->False]}], 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]], "-", 
    RowBox[{
     FractionBox["7", "15"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 4, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 4, 2, 1, 2}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{4, 0, ",", 2, 2, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 0, ",", 2, 2, 1, 1}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677049169331*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
      Row[{4, 2, ",", 2, 2, 1, 2}]], 
     InterpretationBox[
      RowBox[{
      "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{0, 0, 1, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{4, 2, ",", 2, 2, 1, 2}], 
     Row[{0, 0, 1, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["5", "14"]}], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 3, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 0, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 1, 1, 2}], 
       Row[{1, 1, 1, 0, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["5", "21"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 3, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 1, 1, 2}], 
       Row[{1, 1, 1, 1, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SqrtBox[
      FractionBox["5", "7"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "3"}],
        Row[{2, 2, ",", 3, 3, 0, 3}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 3, 0, 3}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False]}], "+", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 4, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 4, 2, 1, 2}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 2, ",", 2, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 2, 2, 1, 2}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677049273945*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "4", "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
      Row[{4, 4, ",", 2, 2, 1, 3}]], 
     InterpretationBox[
      RowBox[{
      "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{0, 0, 1, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{4, 4, ",", 2, 2, 1, 3}], 
     Row[{0, 0, 1, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "21"]}], " ", 
     SqrtBox[
      FractionBox["5", "3"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 3, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 0, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 1, 1, 2}], 
       Row[{1, 1, 1, 0, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["4", "63"], " ", 
     SqrtBox[
      FractionBox["5", "3"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 3, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 1, 1, 2}], 
       Row[{1, 1, 1, 1, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SqrtBox["14"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "3", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
        Row[{2, 2, ",", 3, 3, 1, 3}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 3, 3, 1, 3}], 
       Row[{1, 1, 1, 1, ",", 0}]],
      Editable->False]}], "-", 
    RowBox[{
     FractionBox["4", "9"], " ", 
     SqrtBox["5"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{2, 2, ",", 4, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{2, 2, ",", 4, 2, 1, 2}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "3"}],
        Row[{4, 4, ",", 2, 2, 1, 3}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 4, ",", 2, 2, 1, 3}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677049443315*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
      Row[{2, 0, ",", 2, 0, 1, 1}]], 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{2, 0, 1, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{2, 0, ",", 2, 0, 1, 1}], 
     Row[{2, 0, 1, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "0", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
         Row[{2, 0, ",", 2, 0, 1, 1}]], 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{2, 0, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{2, 0, ",", 2, 0, 1, 1}], 
        Row[{2, 0, 1, 1, ",", 0}]],
       Editable->False], 
      SqrtBox["3"]]}], "-", 
    RowBox[{
     FractionBox["5", "3"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
        Row[{4, 0, ",", 1, 1, 0, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 0, ",", 1, 1, 0, 1}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     SqrtBox[
      FractionBox["5", "3"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 0, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 2, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 0, ",", 1, 1, 1, 2}], 
       Row[{1, 1, 1, 2, ",", 0}]],
      Editable->False]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SqrtBox[
      FractionBox["5", "3"]], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{4, 0, ",", 2, 2, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 0, ",", 2, 2, 1, 1}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677049562223*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
      Row[{2, 0, ",", 2, 2, 1, 1}]], 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{2, 0, 1, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{2, 0, ",", 2, 2, 1, 1}], 
     Row[{2, 0, 1, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
         Row[{2, 0, ",", 2, 2, 1, 1}]], 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{2, 0, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{2, 0, ",", 2, 2, 1, 1}], 
        Row[{2, 0, 1, 1, ",", 0}]],
       Editable->False], 
      SqrtBox["3"]]}], "+", 
    RowBox[{
     FractionBox["56", "9"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
        Row[{4, 2, ",", 1, 1, 1, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 1, 1}], 
       Row[{1, 1, 1, 1, ",", 0}]],
      Editable->False]}], "-", 
    FractionBox[
     RowBox[{"7", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
         Row[{4, 2, ",", 1, 1, 1, 2}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 1, 0, ",", 0}]]],
       Subsuperscript[C, 
        Row[{4, 2, ",", 1, 1, 1, 2}], 
        Row[{1, 1, 1, 0, ",", 0}]],
       Editable->False]}], 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]], "+", 
    RowBox[{
     FractionBox["14", "3"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 2, ",", 2, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 2, 2, 1, 2}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677049750504*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SubsuperscriptBox["C", 
     InterpretationBox[
      RowBox[{
      "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
      Row[{2, 2, ",", 4, 2, 1, 2}]], 
     InterpretationBox[
      RowBox[{
      "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
       "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
       "\[InvisibleSpace]", "1"}],
      Row[{0, 0, 1, 1, ",", 1}]]],
    Subsuperscript[C, 
     Row[{2, 2, ",", 4, 2, 1, 2}], 
     Row[{0, 0, 1, 1, ",", 1}]],
    Editable->False], ",", "\<\"\[LongRightArrow]\"\>", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "2", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "2", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
         Row[{2, 2, ",", 4, 2, 1, 2}]], 
        InterpretationBox[
         RowBox[{
         "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{0, 0, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{2, 2, ",", 4, 2, 1, 2}], 
        Row[{0, 0, 1, 1, ",", 0}]],
       Editable->False], 
      SqrtBox["3"]]}], "+", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1"}],
        Row[{4, 2, ",", 1, 1, 0, 1}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "0", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 0, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 0, 1}], 
       Row[{1, 1, 0, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      InterpretationBox[
       SubsuperscriptBox["C", 
        InterpretationBox[
         RowBox[{
         "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1"}],
         Row[{4, 2, ",", 1, 1, 1, 1}]], 
        InterpretationBox[
         RowBox[{
         "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
          "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
          "\[InvisibleSpace]", "0"}],
         Row[{1, 1, 1, 1, ",", 0}]]],
       Subsuperscript[C, 
        Row[{4, 2, ",", 1, 1, 1, 1}], 
        Row[{1, 1, 1, 1, ",", 0}]],
       Editable->False]}], 
     SqrtBox["3"]], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 2, ",", 1, 1, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "1", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{1, 1, 1, 0, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 1, 1, 1, 2}], 
       Row[{1, 1, 1, 0, ",", 0}]],
      Editable->False]}], "-", 
    FractionBox[
     InterpretationBox[
      SubsuperscriptBox["C", 
       InterpretationBox[
        RowBox[{
        "4", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "2", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "2"}],
        Row[{4, 2, ",", 2, 2, 1, 2}]], 
       InterpretationBox[
        RowBox[{
        "0", "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "1", 
         "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\",\"\>", 
         "\[InvisibleSpace]", "0"}],
        Row[{0, 0, 1, 1, ",", 0}]]],
      Subsuperscript[C, 
       Row[{4, 2, ",", 2, 2, 1, 2}], 
       Row[{0, 0, 1, 1, ",", 0}]],
      Editable->False], 
     SqrtBox["3"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.506677049873088*^9}]
}, Open  ]]
},
WindowSize->{640, 750},
WindowMargins->{{Automatic, 193}, {54, Automatic}},
FrontEndVersion->"6.0 for Linux x86 (64-bit) (June 2, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[590, 23, 37707, 1073, 2188, "Input"],
Cell[38300, 1098, 2890, 76, 57, "Output"],
Cell[41193, 1176, 3348, 86, 57, "Output"],
Cell[44544, 1264, 1943, 49, 54, "Output"],
Cell[46490, 1315, 3602, 94, 57, "Output"],
Cell[50095, 1411, 3585, 93, 54, "Output"],
Cell[53683, 1506, 1902, 48, 54, "Output"],
Cell[55588, 1556, 2044, 52, 54, "Output"],
Cell[57635, 1610, 3363, 86, 57, "Output"],
Cell[61001, 1698, 1193, 29, 34, "Output"],
Cell[62197, 1729, 3261, 83, 57, "Output"],
Cell[65461, 1814, 3995, 102, 57, "Output"],
Cell[69459, 1918, 3919, 100, 103, "Output"],
Cell[73381, 2020, 3226, 82, 57, "Output"],
Cell[76610, 2104, 1906, 48, 54, "Output"],
Cell[78519, 2154, 1940, 49, 54, "Output"]
}, Open  ]],
Cell[80474, 2206, 1013, 21, 182, "Input"],
Cell[CellGroupData[{
Cell[81512, 2231, 13643, 259, 3612, "Input"],
Cell[95158, 2492, 4101, 109, 54, "Output"],
Cell[99262, 2603, 4049, 109, 57, "Output"],
Cell[103314, 2714, 2187, 57, 54, "Output"],
Cell[105504, 2773, 3226, 86, 57, "Output"],
Cell[108733, 2861, 2420, 64, 54, "Output"],
Cell[111156, 2927, 4043, 108, 57, "Output"],
Cell[115202, 3037, 3943, 104, 57, "Output"],
Cell[119148, 3143, 5652, 150, 84, "Output"],
Cell[124803, 3295, 5576, 147, 81, "Output"],
Cell[130382, 3444, 5524, 146, 84, "Output"],
Cell[135909, 3592, 5547, 146, 81, "Output"],
Cell[141459, 3740, 5684, 152, 103, "Output"],
Cell[147146, 3894, 5433, 144, 54, "Output"],
Cell[152582, 4040, 3183, 85, 57, "Output"],
Cell[155768, 4127, 4686, 124, 57, "Output"],
Cell[160457, 4253, 4826, 129, 84, "Output"],
Cell[165286, 4384, 2392, 64, 54, "Output"],
Cell[167681, 4450, 1545, 41, 54, "Output"],
Cell[169229, 4493, 1545, 41, 54, "Output"],
Cell[170777, 4536, 2446, 65, 54, "Output"],
Cell[173226, 4603, 3995, 106, 54, "Output"],
Cell[177224, 4711, 4706, 125, 57, "Output"],
Cell[181933, 4838, 4818, 129, 103, "Output"],
Cell[186754, 4969, 3983, 106, 57, "Output"],
Cell[190740, 5077, 3979, 105, 54, "Output"],
Cell[194722, 5184, 4694, 124, 54, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Suppl_T_Section_III.tex <==
%% AMS-LaTeX Created by Wolfram Mathematica 6.0

\documentclass{article}
\usepackage{amsmath, amssymb, graphics}

\newcommand{\mathsym}[1]{{}}
\newcommand{\unicode}{{}}

\begin{document}

\noindent\ \textbf{90 fourth-order (isoscalar and isovector) EDF coupling constants
expressed by 15 fourth-order pseudopotential parameters.}

\hspace{1.0cm}

\noindent\(C_{00,2000}^{2000,0} =  \frac{5}{64} C_{00,00}^{40}+\frac{5 C_{00,20}^{40}}{64 \sqrt{3}}+\frac{25}{192} C_{11,00}^{31}-\frac{5
C_{11,20}^{31}}{64 \sqrt{3}}+\frac{5}{64} C_{20,00}^{20}+\frac{5 C_{20,20}^{20}}{64 \sqrt{3}}+\frac{1}{32} \sqrt{5} C_{22,00}^{22}+\frac{1}{32} \sqrt{\frac{5}{3}}
C_{22,20}^{22}\),

\noindent\(C_{00,2000}^{2000,1} =  -\frac{5 C_{00,00}^{40}}{64 \sqrt{3}}+\frac{5}{64} C_{00,20}^{40}+\frac{5 C_{11,00}^{31}}{64 \sqrt{3}}-\frac{5}{64}
C_{11,20}^{31}-\frac{5 C_{20,00}^{20}}{64 \sqrt{3}}+\frac{5}{64} C_{20,20}^{20}-\frac{1}{32} \sqrt{\frac{5}{3}} C_{22,00}^{22}+\frac{1}{32} \sqrt{5}
C_{22,20}^{22}\),

\noindent\(C_{00,2011}^{2011,0} =  -\frac{5 C_{00,00}^{40}}{64 \sqrt{3}}-\frac{25}{192} C_{00,20}^{40}+\frac{5 C_{11,00}^{31}}{64 \sqrt{3}}-\frac{5}{64}
C_{11,20}^{31}-\frac{5 C_{20,00}^{20}}{64 \sqrt{3}}-\frac{25}{192} C_{20,20}^{20}-\frac{1}{32} \sqrt{\frac{5}{3}} C_{22,00}^{22}-\frac{5}{96} \sqrt{5}
C_{22,20}^{22}\),

\noindent\(C_{00,2011}^{2011,1} =  -\frac{5}{64} C_{00,00}^{40}-\frac{5 C_{00,20}^{40}}{64 \sqrt{3}}+\frac{5}{64} C_{11,00}^{31}+\frac{5
C_{11,20}^{31}}{64 \sqrt{3}}-\frac{5}{64} C_{20,00}^{20}-\frac{5 C_{20,20}^{20}}{64 \sqrt{3}}-\frac{1}{32} \sqrt{5} C_{22,00}^{22}-\frac{1}{32} \sqrt{\frac{5}{3}}
C_{22,20}^{22}\),

\noindent\(C_{00,2202}^{2202,0} =  \frac{1}{32} \sqrt{5} C_{00,00}^{40}+\frac{1}{32} \sqrt{\frac{5}{3}} C_{00,20}^{40}+\frac{5}{96} \sqrt{5}
C_{11,00}^{31}-\frac{1}{32} \sqrt{\frac{5}{3}} C_{11,20}^{31}+\frac{1}{32} \sqrt{5} C_{20,00}^{20}+\frac{1}{32} \sqrt{\frac{5}{3}} C_{20,20}^{20}+\frac{1}{16}
C_{22,00}^{22}+\frac{C_{22,20}^{22}}{16 \sqrt{3}}\),

\noindent\(C_{00,2202}^{2202,1} =  -\frac{1}{32} \sqrt{\frac{5}{3}} C_{00,00}^{40}+\frac{1}{32} \sqrt{5} C_{00,20}^{40}+\frac{1}{32}
\sqrt{\frac{5}{3}} C_{11,00}^{31}-\frac{1}{32} \sqrt{5} C_{11,20}^{31}-\frac{1}{32} \sqrt{\frac{5}{3}} C_{20,00}^{20}+\frac{1}{32} \sqrt{5} C_{20,20}^{20}-\frac{C_{22,00}^{22}}{16
\sqrt{3}}+\frac{1}{16} C_{22,20}^{22}\),

\noindent\(C_{00,2211}^{2011,0} =  -\frac{7}{96} C_{00,22}^{42}-\frac{7}{32} C_{11,22}^{31}-\frac{3}{32} \sqrt{\frac{21}{5}} C_{11,22}^{33}-\frac{7}{96}
C_{20,22}^{22}-\frac{1}{48} \sqrt{7} C_{22,22}^{22}\),

\noindent\(C_{00,2211}^{2011,1} =  \frac{7 C_{00,22}^{42}}{32 \sqrt{3}}-\frac{7 C_{11,22}^{31}}{32 \sqrt{3}}-\frac{3}{32} \sqrt{\frac{7}{5}}
C_{11,22}^{33}+\frac{7 C_{20,22}^{22}}{32 \sqrt{3}}+\frac{1}{16} \sqrt{\frac{7}{3}} C_{22,22}^{22}\),

\noindent\(C_{00,2211}^{2211,0} =  -\frac{C_{00,00}^{40}}{32 \sqrt{3}}-\frac{5}{96} C_{00,20}^{40}-\frac{7 C_{00,22}^{42}}{192 \sqrt{5}}+\frac{C_{11,00}^{31}}{32
\sqrt{3}}-\frac{1}{32} C_{11,20}^{31}-\frac{7 C_{11,22}^{31}}{64 \sqrt{5}}-\frac{3}{320} \sqrt{21} C_{11,22}^{33}-\frac{C_{20,00}^{20}}{32 \sqrt{3}}-\frac{5}{96}
C_{20,20}^{20}-\frac{7 C_{20,22}^{22}}{192 \sqrt{5}}-\frac{C_{22,00}^{22}}{16 \sqrt{15}}-\frac{1}{48} \sqrt{5} C_{22,20}^{22}-\frac{1}{96} \sqrt{\frac{7}{5}}
C_{22,22}^{22}\),

\noindent\(C_{00,2211}^{2211,1} =  -\frac{1}{32} C_{00,00}^{40}-\frac{C_{00,20}^{40}}{32 \sqrt{3}}+\frac{7 C_{00,22}^{42}}{64 \sqrt{15}}+\frac{1}{32}
C_{11,00}^{31}+\frac{C_{11,20}^{31}}{32 \sqrt{3}}-\frac{7 C_{11,22}^{31}}{64 \sqrt{15}}-\frac{3}{320} \sqrt{7} C_{11,22}^{33}-\frac{1}{32} C_{20,00}^{20}-\frac{C_{20,20}^{20}}{32
\sqrt{3}}+\frac{7 C_{20,22}^{22}}{64 \sqrt{15}}-\frac{C_{22,00}^{22}}{16 \sqrt{5}}-\frac{C_{22,20}^{22}}{16 \sqrt{15}}+\frac{1}{32} \sqrt{\frac{7}{15}}
C_{22,22}^{22}\),

\noindent\(C_{00,2212}^{2212,0} =  -\frac{1}{96} \sqrt{5} C_{00,00}^{40}-\frac{5}{96} \sqrt{\frac{5}{3}} C_{00,20}^{40}+\frac{7 C_{00,22}^{42}}{192
\sqrt{3}}+\frac{1}{96} \sqrt{5} C_{11,00}^{31}-\frac{1}{32} \sqrt{\frac{5}{3}} C_{11,20}^{31}+\frac{7 C_{11,22}^{31}}{64 \sqrt{3}}+\frac{3}{64} \sqrt{\frac{7}{5}}
C_{11,22}^{33}-\frac{1}{96} \sqrt{5} C_{20,00}^{20}-\frac{5}{96} \sqrt{\frac{5}{3}} C_{20,20}^{20}+\frac{7 C_{20,22}^{22}}{192 \sqrt{3}}-\frac{1}{48}
C_{22,00}^{22}-\frac{5 C_{22,20}^{22}}{48 \sqrt{3}}+\frac{1}{96} \sqrt{\frac{7}{3}} C_{22,22}^{22}\),

\noindent\(C_{00,2212}^{2212,1} =  -\frac{1}{32} \sqrt{\frac{5}{3}} C_{00,00}^{40}-\frac{1}{96} \sqrt{5} C_{00,20}^{40}-\frac{7}{192}
C_{00,22}^{42}+\frac{1}{32} \sqrt{\frac{5}{3}} C_{11,00}^{31}+\frac{1}{96} \sqrt{5} C_{11,20}^{31}+\frac{7}{192} C_{11,22}^{31}+\frac{1}{64} \sqrt{\frac{21}{5}}
C_{11,22}^{33}-\frac{1}{32} \sqrt{\frac{5}{3}} C_{20,00}^{20}-\frac{1}{96} \sqrt{5} C_{20,20}^{20}-\frac{7}{192} C_{20,22}^{22}-\frac{C_{22,00}^{22}}{16
\sqrt{3}}-\frac{1}{48} C_{22,20}^{22}-\frac{1}{96} \sqrt{7} C_{22,22}^{22}\),

\noindent\(C_{00,2213}^{2213,0} =  -\frac{1}{96} \sqrt{7} C_{00,00}^{40}-\frac{5}{96} \sqrt{\frac{7}{3}} C_{00,20}^{40}-\frac{1}{96}
\sqrt{\frac{7}{15}} C_{00,22}^{42}+\frac{1}{96} \sqrt{7} C_{11,00}^{31}-\frac{1}{32} \sqrt{\frac{7}{3}} C_{11,20}^{31}-\frac{1}{32} \sqrt{\frac{7}{15}}
C_{11,22}^{31}-\frac{3}{160} C_{11,22}^{33}-\frac{1}{96} \sqrt{7} C_{20,00}^{20}-\frac{5}{96} \sqrt{\frac{7}{3}} C_{20,20}^{20}-\frac{1}{96} \sqrt{\frac{7}{15}}
C_{20,22}^{22}-\frac{1}{48} \sqrt{\frac{7}{5}} C_{22,00}^{22}-\frac{1}{48} \sqrt{\frac{35}{3}} C_{22,20}^{22}-\frac{C_{22,22}^{22}}{48 \sqrt{15}}\),

\noindent\(C_{00,2213}^{2213,1} =  -\frac{1}{32} \sqrt{\frac{7}{3}} C_{00,00}^{40}-\frac{1}{96} \sqrt{7} C_{00,20}^{40}+\frac{1}{96}
\sqrt{\frac{7}{5}} C_{00,22}^{42}+\frac{1}{32} \sqrt{\frac{7}{3}} C_{11,00}^{31}+\frac{1}{96} \sqrt{7} C_{11,20}^{31}-\frac{1}{96} \sqrt{\frac{7}{5}}
C_{11,22}^{31}-\frac{1}{160} \sqrt{3} C_{11,22}^{33}-\frac{1}{32} \sqrt{\frac{7}{3}} C_{20,00}^{20}-\frac{1}{96} \sqrt{7} C_{20,20}^{20}+\frac{1}{96}
\sqrt{\frac{7}{5}} C_{20,22}^{22}-\frac{1}{16} \sqrt{\frac{7}{15}} C_{22,00}^{22}-\frac{1}{48} \sqrt{\frac{7}{5}} C_{22,20}^{22}+\frac{C_{22,22}^{22}}{48
\sqrt{5}}\),

\noindent\(C_{00,3101}^{1101,0} =  -\frac{3}{16} C_{00,00}^{40}-\frac{1}{16} \sqrt{3} C_{00,20}^{40}-\frac{5}{16} C_{11,00}^{31}+\frac{1}{16}
\sqrt{3} C_{11,20}^{31}-\frac{3}{16} C_{20,00}^{20}-\frac{1}{16} \sqrt{3} C_{20,20}^{20}-\frac{3 C_{22,00}^{22}}{8 \sqrt{5}}-\frac{1}{8} \sqrt{\frac{3}{5}}
C_{22,20}^{22}\),

\noindent\(C_{00,3101}^{1101,1} =  \frac{1}{16} \sqrt{3} C_{00,00}^{40}-\frac{3}{16} C_{00,20}^{40}-\frac{1}{16} \sqrt{3} C_{11,00}^{31}+\frac{3}{16}
C_{11,20}^{31}+\frac{1}{16} \sqrt{3} C_{20,00}^{20}-\frac{3}{16} C_{20,20}^{20}+\frac{1}{8} \sqrt{\frac{3}{5}} C_{22,00}^{22}-\frac{3 C_{22,20}^{22}}{8
\sqrt{5}}\),

\noindent\(C_{00,3110}^{1110,0} =  \frac{C_{00,00}^{40}}{16 \sqrt{3}}+\frac{5}{48} C_{00,20}^{40}+\frac{7 C_{00,22}^{42}}{48 \sqrt{5}}-\frac{C_{11,00}^{31}}{16
\sqrt{3}}+\frac{1}{16} C_{11,20}^{31}+\frac{7 C_{11,22}^{31}}{16 \sqrt{5}}+\frac{3}{80} \sqrt{21} C_{11,22}^{33}+\frac{C_{20,00}^{20}}{16 \sqrt{3}}+\frac{5}{48}
C_{20,20}^{20}+\frac{7 C_{20,22}^{22}}{48 \sqrt{5}}+\frac{C_{22,00}^{22}}{8 \sqrt{15}}+\frac{1}{24} \sqrt{5} C_{22,20}^{22}+\frac{1}{24} \sqrt{\frac{7}{5}}
C_{22,22}^{22}\),

\noindent\(C_{00,3110}^{1110,1} =  \frac{1}{16} C_{00,00}^{40}+\frac{C_{00,20}^{40}}{16 \sqrt{3}}-\frac{7 C_{00,22}^{42}}{16 \sqrt{15}}-\frac{1}{16}
C_{11,00}^{31}-\frac{C_{11,20}^{31}}{16 \sqrt{3}}+\frac{7 C_{11,22}^{31}}{16 \sqrt{15}}+\frac{3}{80} \sqrt{7} C_{11,22}^{33}+\frac{1}{16} C_{20,00}^{20}+\frac{C_{20,20}^{20}}{16
\sqrt{3}}-\frac{7 C_{20,22}^{22}}{16 \sqrt{15}}+\frac{C_{22,00}^{22}}{8 \sqrt{5}}+\frac{C_{22,20}^{22}}{8 \sqrt{15}}-\frac{1}{8} \sqrt{\frac{7}{15}}
C_{22,22}^{22}\),

\noindent\(C_{00,3111}^{1111,0} =  \frac{1}{16} C_{00,00}^{40}+\frac{5 C_{00,20}^{40}}{16 \sqrt{3}}-\frac{7 C_{00,22}^{42}}{32 \sqrt{15}}-\frac{1}{16}
C_{11,00}^{31}+\frac{1}{16} \sqrt{3} C_{11,20}^{31}-\frac{7}{32} \sqrt{\frac{3}{5}} C_{11,22}^{31}-\frac{9}{160} \sqrt{7} C_{11,22}^{33}+\frac{1}{16}
C_{20,00}^{20}+\frac{5 C_{20,20}^{20}}{16 \sqrt{3}}-\frac{7 C_{20,22}^{22}}{32 \sqrt{15}}+\frac{C_{22,00}^{22}}{8 \sqrt{5}}+\frac{1}{8} \sqrt{\frac{5}{3}}
C_{22,20}^{22}-\frac{1}{16} \sqrt{\frac{7}{15}} C_{22,22}^{22}\),

\noindent\(C_{00,3111}^{1111,1} =  \frac{1}{16} \sqrt{3} C_{00,00}^{40}+\frac{1}{16} C_{00,20}^{40}+\frac{7 C_{00,22}^{42}}{32 \sqrt{5}}-\frac{1}{16}
\sqrt{3} C_{11,00}^{31}-\frac{1}{16} C_{11,20}^{31}-\frac{7 C_{11,22}^{31}}{32 \sqrt{5}}-\frac{3}{160} \sqrt{21} C_{11,22}^{33}+\frac{1}{16} \sqrt{3}
C_{20,00}^{20}+\frac{1}{16} C_{20,20}^{20}+\frac{7 C_{20,22}^{22}}{32 \sqrt{5}}+\frac{1}{8} \sqrt{\frac{3}{5}} C_{22,00}^{22}+\frac{C_{22,20}^{22}}{8
\sqrt{5}}+\frac{1}{16} \sqrt{\frac{7}{5}} C_{22,22}^{22}\),

\noindent\(C_{00,3112}^{1112,0} =  \frac{1}{16} \sqrt{\frac{5}{3}} C_{00,00}^{40}+\frac{5}{48} \sqrt{5} C_{00,20}^{40}+\frac{7}{480}
C_{00,22}^{42}-\frac{1}{16} \sqrt{\frac{5}{3}} C_{11,00}^{31}+\frac{1}{16} \sqrt{5} C_{11,20}^{31}+\frac{7}{160} C_{11,22}^{31}+\frac{3}{160} \sqrt{\frac{21}{5}}
C_{11,22}^{33}+\frac{1}{16} \sqrt{\frac{5}{3}} C_{20,00}^{20}+\frac{5}{48} \sqrt{5} C_{20,20}^{20}+\frac{7}{480} C_{20,22}^{22}+\frac{C_{22,00}^{22}}{8
\sqrt{3}}+\frac{5}{24} C_{22,20}^{22}+\frac{1}{240} \sqrt{7} C_{22,22}^{22}\),

\noindent\(C_{00,3112}^{1112,1} =  \frac{1}{16} \sqrt{5} C_{00,00}^{40}+\frac{1}{16} \sqrt{\frac{5}{3}} C_{00,20}^{40}-\frac{7 C_{00,22}^{42}}{160
\sqrt{3}}-\frac{1}{16} \sqrt{5} C_{11,00}^{31}-\frac{1}{16} \sqrt{\frac{5}{3}} C_{11,20}^{31}+\frac{7 C_{11,22}^{31}}{160 \sqrt{3}}+\frac{3}{160}
\sqrt{\frac{7}{5}} C_{11,22}^{33}+\frac{1}{16} \sqrt{5} C_{20,00}^{20}+\frac{1}{16} \sqrt{\frac{5}{3}} C_{20,20}^{20}-\frac{7 C_{20,22}^{22}}{160
\sqrt{3}}+\frac{1}{8} C_{22,00}^{22}+\frac{C_{22,20}^{22}}{8 \sqrt{3}}-\frac{1}{80} \sqrt{\frac{7}{3}} C_{22,22}^{22}\),

\noindent\(C_{00,3312}^{1112,0} =  \frac{1}{16} \sqrt{\frac{7}{15}} C_{00,22}^{42}+\frac{1}{16} \sqrt{\frac{21}{5}} C_{11,22}^{31}+\frac{9}{80}
C_{11,22}^{33}+\frac{1}{16} \sqrt{\frac{7}{15}} C_{20,22}^{22}+\frac{C_{22,22}^{22}}{8 \sqrt{15}}\),

\noindent\(C_{00,3312}^{1112,1} =  -\frac{1}{16} \sqrt{\frac{7}{5}} C_{00,22}^{42}+\frac{1}{16} \sqrt{\frac{7}{5}} C_{11,22}^{31}+\frac{3}{80}
\sqrt{3} C_{11,22}^{33}-\frac{1}{16} \sqrt{\frac{7}{5}} C_{20,22}^{22}-\frac{C_{22,22}^{22}}{8 \sqrt{5}}\),

\noindent\(C_{00,4000}^{0000,0} =  \frac{3}{64} C_{00,00}^{40}+\frac{1}{64} \sqrt{3} C_{00,20}^{40}+\frac{5}{64} C_{11,00}^{31}-\frac{1}{64}
\sqrt{3} C_{11,20}^{31}+\frac{3}{64} C_{20,00}^{20}+\frac{1}{64} \sqrt{3} C_{20,20}^{20}+\frac{3 C_{22,00}^{22}}{32 \sqrt{5}}+\frac{1}{32} \sqrt{\frac{3}{5}}
C_{22,20}^{22}\),

\noindent\(C_{00,4000}^{0000,1} =  -\frac{1}{64} \sqrt{3} C_{00,00}^{40}+\frac{3}{64} C_{00,20}^{40}+\frac{1}{64} \sqrt{3} C_{11,00}^{31}-\frac{3}{64}
C_{11,20}^{31}-\frac{1}{64} \sqrt{3} C_{20,00}^{20}+\frac{3}{64} C_{20,20}^{20}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{22,00}^{22}+\frac{3 C_{22,20}^{22}}{32
\sqrt{5}}\),

\noindent\(C_{00,4011}^{0011,0} =  -\frac{1}{64} \sqrt{3} C_{00,00}^{40}-\frac{5}{64} C_{00,20}^{40}+\frac{1}{64} \sqrt{3} C_{11,00}^{31}-\frac{3}{64}
C_{11,20}^{31}-\frac{1}{64} \sqrt{3} C_{20,00}^{20}-\frac{5}{64} C_{20,20}^{20}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{22,00}^{22}-\frac{1}{32} \sqrt{5}
C_{22,20}^{22}\),

\noindent\(C_{00,4011}^{0011,1} =  -\frac{3}{64} C_{00,00}^{40}-\frac{1}{64} \sqrt{3} C_{00,20}^{40}+\frac{3}{64} C_{11,00}^{31}+\frac{1}{64}
\sqrt{3} C_{11,20}^{31}-\frac{3}{64} C_{20,00}^{20}-\frac{1}{64} \sqrt{3} C_{20,20}^{20}-\frac{3 C_{22,00}^{22}}{32 \sqrt{5}}-\frac{1}{32} \sqrt{\frac{3}{5}}
C_{22,20}^{22}\),

\noindent\(C_{00,4211}^{0011,0} =  -\frac{1}{32} C_{00,22}^{42}-\frac{3}{32} C_{11,22}^{31}-\frac{9}{32} \sqrt{\frac{3}{35}} C_{11,22}^{33}-\frac{1}{32}
C_{20,22}^{22}-\frac{C_{22,22}^{22}}{16 \sqrt{7}}\),

\noindent\(C_{00,4211}^{0011,1} =  \frac{1}{32} \sqrt{3} C_{00,22}^{42}-\frac{1}{32} \sqrt{3} C_{11,22}^{31}-\frac{9 C_{11,22}^{33}}{32
\sqrt{35}}+\frac{1}{32} \sqrt{3} C_{20,22}^{22}+\frac{1}{16} \sqrt{\frac{3}{7}} C_{22,22}^{22}\),

\noindent\(C_{11,0011}^{3101,0} =  -\frac{3}{16} C_{11,11}^{31}-\frac{1}{8} \sqrt{\frac{3}{5}} C_{22,11}^{22}\),

\noindent\(C_{11,0011}^{3101,1} =  -\frac{1}{16} \sqrt{3} C_{11,11}^{31}+\frac{3 C_{22,11}^{22}}{8 \sqrt{5}}\),

\noindent\(C_{11,1111}^{2000,0} =  -\frac{5}{16} C_{11,11}^{31}-\frac{1}{8} \sqrt{\frac{5}{3}} C_{22,11}^{22}\),

\noindent\(C_{11,1111}^{2000,1} =  -\frac{5 C_{11,11}^{31}}{16 \sqrt{3}}+\frac{1}{8} \sqrt{5} C_{22,11}^{22}\),

\noindent\(C_{11,1111}^{2202,0} =  \frac{1}{16} \sqrt{5} C_{11,11}^{31}+\frac{C_{22,11}^{22}}{8 \sqrt{3}}\),

\noindent\(C_{11,1111}^{2202,1} =  \frac{1}{16} \sqrt{\frac{5}{3}} C_{11,11}^{31}-\frac{1}{8} C_{22,11}^{22}\),

\noindent\(C_{11,1112}^{2202,0} =  \frac{1}{16} \sqrt{15} C_{11,11}^{31}+\frac{1}{8} C_{22,11}^{22}\),

\noindent\(C_{11,1112}^{2202,1} =  \frac{1}{16} \sqrt{5} C_{11,11}^{31}-\frac{1}{8} \sqrt{3} C_{22,11}^{22}\),

\noindent\(C_{11,2011}^{1101,0} =  -\frac{5}{16} C_{11,11}^{31}-\frac{1}{8} \sqrt{\frac{5}{3}} C_{22,11}^{22}\),

\noindent\(C_{11,2011}^{1101,1} =  -\frac{5 C_{11,11}^{31}}{16 \sqrt{3}}+\frac{1}{8} \sqrt{5} C_{22,11}^{22}\),

\noindent\(C_{11,2211}^{1101,0} =  \frac{1}{16} \sqrt{5} C_{11,11}^{31}+\frac{C_{22,11}^{22}}{8 \sqrt{3}}\),

\noindent\(C_{11,2211}^{1101,1} =  \frac{1}{16} \sqrt{\frac{5}{3}} C_{11,11}^{31}-\frac{1}{8} C_{22,11}^{22}\),

\noindent\(C_{11,2212}^{1101,0} =  \frac{1}{16} \sqrt{15} C_{11,11}^{31}+\frac{1}{8} C_{22,11}^{22}\),

\noindent\(C_{11,2212}^{1101,1} =  \frac{1}{16} \sqrt{5} C_{11,11}^{31}-\frac{1}{8} \sqrt{3} C_{22,11}^{22}\),

\noindent\(C_{11,3111}^{0000,0} =  -\frac{3}{16} C_{11,11}^{31}-\frac{1}{8} \sqrt{\frac{3}{5}} C_{22,11}^{22}\),

\noindent\(C_{11,3111}^{0000,1} =  -\frac{1}{16} \sqrt{3} C_{11,11}^{31}+\frac{3 C_{22,11}^{22}}{8 \sqrt{5}}\),

\noindent\(C_{20,1101}^{1101,0} =  \frac{5}{32} C_{00,00}^{40}+\frac{5 C_{00,20}^{40}}{32 \sqrt{3}}+\frac{1}{32} C_{20,00}^{20}+\frac{C_{20,20}^{20}}{32
\sqrt{3}}-\frac{1}{16} \sqrt{5} C_{22,00}^{22}-\frac{1}{16} \sqrt{\frac{5}{3}} C_{22,20}^{22}\),

\noindent\(C_{20,1101}^{1101,1} =  -\frac{5 C_{00,00}^{40}}{32 \sqrt{3}}+\frac{5}{32} C_{00,20}^{40}-\frac{C_{20,00}^{20}}{32 \sqrt{3}}+\frac{1}{32}
C_{20,20}^{20}+\frac{1}{16} \sqrt{\frac{5}{3}} C_{22,00}^{22}-\frac{1}{16} \sqrt{5} C_{22,20}^{22}\),

\noindent\(C_{20,1110}^{1110,0} =  -\frac{5 C_{00,00}^{40}}{96 \sqrt{3}}-\frac{25}{288} C_{00,20}^{40}-\frac{7}{288} \sqrt{5} C_{00,22}^{42}-\frac{1}{32}
\sqrt{5} C_{11,22}^{31}+\frac{1}{32} \sqrt{21} C_{11,22}^{33}-\frac{C_{20,00}^{20}}{96 \sqrt{3}}-\frac{5}{288} C_{20,20}^{20}+\frac{1}{288} \sqrt{5}
C_{20,22}^{22}+\frac{1}{48} \sqrt{\frac{5}{3}} C_{22,00}^{22}+\frac{5}{144} \sqrt{5} C_{22,20}^{22}+\frac{1}{144} \sqrt{35} C_{22,22}^{22}\),

\noindent\(C_{20,1110}^{1110,1} =  -\frac{5}{96} C_{00,00}^{40}-\frac{5 C_{00,20}^{40}}{96 \sqrt{3}}+\frac{7}{96} \sqrt{\frac{5}{3}}
C_{00,22}^{42}-\frac{1}{32} \sqrt{\frac{5}{3}} C_{11,22}^{31}+\frac{1}{32} \sqrt{7} C_{11,22}^{33}-\frac{1}{96} C_{20,00}^{20}-\frac{C_{20,20}^{20}}{96
\sqrt{3}}-\frac{1}{96} \sqrt{\frac{5}{3}} C_{20,22}^{22}+\frac{1}{48} \sqrt{5} C_{22,00}^{22}+\frac{1}{48} \sqrt{\frac{5}{3}} C_{22,20}^{22}-\frac{1}{48}
\sqrt{\frac{35}{3}} C_{22,22}^{22}\),

\noindent\(C_{20,1111}^{1111,0} =  -\frac{5}{96} C_{00,00}^{40}-\frac{25 C_{00,20}^{40}}{96 \sqrt{3}}+\frac{7}{192} \sqrt{\frac{5}{3}}
C_{00,22}^{42}+\frac{1}{64} \sqrt{15} C_{11,22}^{31}-\frac{3}{64} \sqrt{7} C_{11,22}^{33}-\frac{1}{96} C_{20,00}^{20}-\frac{5 C_{20,20}^{20}}{96
\sqrt{3}}-\frac{1}{192} \sqrt{\frac{5}{3}} C_{20,22}^{22}+\frac{1}{48} \sqrt{5} C_{22,00}^{22}+\frac{5}{48} \sqrt{\frac{5}{3}} C_{22,20}^{22}-\frac{1}{96}
\sqrt{\frac{35}{3}} C_{22,22}^{22}\),

\noindent\(C_{20,1111}^{1111,1} =  -\frac{5 C_{00,00}^{40}}{32 \sqrt{3}}-\frac{5}{96} C_{00,20}^{40}-\frac{7}{192} \sqrt{5} C_{00,22}^{42}+\frac{1}{64}
\sqrt{5} C_{11,22}^{31}-\frac{1}{64} \sqrt{21} C_{11,22}^{33}-\frac{C_{20,00}^{20}}{32 \sqrt{3}}-\frac{1}{96} C_{20,20}^{20}+\frac{1}{192} \sqrt{5}
C_{20,22}^{22}+\frac{1}{16} \sqrt{\frac{5}{3}} C_{22,00}^{22}+\frac{1}{48} \sqrt{5} C_{22,20}^{22}+\frac{1}{96} \sqrt{35} C_{22,22}^{22}\),

\noindent\(C_{20,1112}^{1112,0} =  -\frac{5}{96} \sqrt{\frac{5}{3}} C_{00,00}^{40}-\frac{25}{288} \sqrt{5} C_{00,20}^{40}-\frac{7}{576}
C_{00,22}^{42}-\frac{1}{64} C_{11,22}^{31}+\frac{1}{64} \sqrt{\frac{21}{5}} C_{11,22}^{33}-\frac{1}{96} \sqrt{\frac{5}{3}} C_{20,00}^{20}-\frac{5}{288}
\sqrt{5} C_{20,20}^{20}+\frac{1}{576} C_{20,22}^{22}+\frac{5 C_{22,00}^{22}}{48 \sqrt{3}}+\frac{25}{144} C_{22,20}^{22}+\frac{1}{288} \sqrt{7} C_{22,22}^{22}\),

\noindent\(C_{20,1112}^{1112,1} =  -\frac{5}{96} \sqrt{5} C_{00,00}^{40}-\frac{5}{96} \sqrt{\frac{5}{3}} C_{00,20}^{40}+\frac{7 C_{00,22}^{42}}{192
\sqrt{3}}-\frac{C_{11,22}^{31}}{64 \sqrt{3}}+\frac{1}{64} \sqrt{\frac{7}{5}} C_{11,22}^{33}-\frac{1}{96} \sqrt{5} C_{20,00}^{20}-\frac{1}{96} \sqrt{\frac{5}{3}}
C_{20,20}^{20}-\frac{C_{20,22}^{22}}{192 \sqrt{3}}+\frac{5}{48} C_{22,00}^{22}+\frac{5 C_{22,20}^{22}}{48 \sqrt{3}}-\frac{1}{96} \sqrt{\frac{7}{3}}
C_{22,22}^{22}\),

\noindent\(C_{20,2000}^{0000,0} =  -\frac{5}{32} C_{00,00}^{40}-\frac{5 C_{00,20}^{40}}{32 \sqrt{3}}-\frac{1}{32} C_{20,00}^{20}-\frac{C_{20,20}^{20}}{32
\sqrt{3}}+\frac{1}{16} \sqrt{5} C_{22,00}^{22}+\frac{1}{16} \sqrt{\frac{5}{3}} C_{22,20}^{22}\),

\noindent\(C_{20,2000}^{0000,1} =  \frac{5 C_{00,00}^{40}}{32 \sqrt{3}}-\frac{5}{32} C_{00,20}^{40}+\frac{C_{20,00}^{20}}{32 \sqrt{3}}-\frac{1}{32}
C_{20,20}^{20}-\frac{1}{16} \sqrt{\frac{5}{3}} C_{22,00}^{22}+\frac{1}{16} \sqrt{5} C_{22,20}^{22}\),

\noindent\(C_{20,2011}^{0011,0} =  \frac{5 C_{00,00}^{40}}{32 \sqrt{3}}+\frac{25}{96} C_{00,20}^{40}+\frac{C_{20,00}^{20}}{32 \sqrt{3}}+\frac{5}{96}
C_{20,20}^{20}-\frac{1}{16} \sqrt{\frac{5}{3}} C_{22,00}^{22}-\frac{5}{48} \sqrt{5} C_{22,20}^{22}\),

\noindent\(C_{20,2011}^{0011,1} =  \frac{5}{32} C_{00,00}^{40}+\frac{5 C_{00,20}^{40}}{32 \sqrt{3}}+\frac{1}{32} C_{20,00}^{20}+\frac{C_{20,20}^{20}}{32
\sqrt{3}}-\frac{1}{16} \sqrt{5} C_{22,00}^{22}-\frac{1}{16} \sqrt{\frac{5}{3}} C_{22,20}^{22}\),

\noindent\(C_{20,2211}^{0011,0} =  \frac{7}{96} C_{00,22}^{42}+\frac{3}{32} C_{11,22}^{31}-\frac{3}{32} \sqrt{\frac{21}{5}} C_{11,22}^{33}-\frac{1}{96}
C_{20,22}^{22}-\frac{1}{48} \sqrt{7} C_{22,22}^{22}\),

\noindent\(C_{20,2211}^{0011,1} =  -\frac{7 C_{00,22}^{42}}{32 \sqrt{3}}+\frac{1}{32} \sqrt{3} C_{11,22}^{31}-\frac{3}{32} \sqrt{\frac{7}{5}}
C_{11,22}^{33}+\frac{C_{20,22}^{22}}{32 \sqrt{3}}+\frac{1}{16} \sqrt{\frac{7}{3}} C_{22,22}^{22}\),

\noindent\(C_{22,1101}^{1101,0} =  \frac{1}{16} \sqrt{5} C_{00,00}^{40}+\frac{1}{16} \sqrt{\frac{5}{3}} C_{00,20}^{40}-\frac{1}{16} \sqrt{5}
C_{20,00}^{20}-\frac{1}{16} \sqrt{\frac{5}{3}} C_{20,20}^{20}+\frac{1}{16} C_{22,00}^{22}+\frac{C_{22,20}^{22}}{16 \sqrt{3}}\),

\noindent\(C_{22,1101}^{1101,1} =  -\frac{1}{16} \sqrt{\frac{5}{3}} C_{00,00}^{40}+\frac{1}{16} \sqrt{5} C_{00,20}^{40}+\frac{1}{16}
\sqrt{\frac{5}{3}} C_{20,00}^{20}-\frac{1}{16} \sqrt{5} C_{20,20}^{20}-\frac{C_{22,00}^{22}}{16 \sqrt{3}}+\frac{1}{16} C_{22,20}^{22}\),

\noindent\(C_{22,1111}^{1111,0} =  \frac{1}{96} \sqrt{5} C_{00,00}^{40}+\frac{5}{96} \sqrt{\frac{5}{3}} C_{00,20}^{40}-\frac{7 C_{00,22}^{42}}{192
\sqrt{3}}-\frac{1}{64} \sqrt{3} C_{11,22}^{31}+\frac{3}{64} \sqrt{\frac{7}{5}} C_{11,22}^{33}-\frac{1}{96} \sqrt{5} C_{20,00}^{20}-\frac{5}{96} \sqrt{\frac{5}{3}}
C_{20,20}^{20}+\frac{13 C_{20,22}^{22}}{192 \sqrt{3}}+\frac{1}{96} C_{22,00}^{22}+\frac{5 C_{22,20}^{22}}{96 \sqrt{3}}-\frac{5}{96} \sqrt{\frac{7}{3}}
C_{22,22}^{22}\),

\noindent\(C_{22,1111}^{1111,1} =  \frac{1}{32} \sqrt{\frac{5}{3}} C_{00,00}^{40}+\frac{1}{96} \sqrt{5} C_{00,20}^{40}+\frac{7}{192}
C_{00,22}^{42}-\frac{1}{64} C_{11,22}^{31}+\frac{1}{64} \sqrt{\frac{21}{5}} C_{11,22}^{33}-\frac{1}{32} \sqrt{\frac{5}{3}} C_{20,00}^{20}-\frac{1}{96}
\sqrt{5} C_{20,20}^{20}-\frac{13}{192} C_{20,22}^{22}+\frac{C_{22,00}^{22}}{32 \sqrt{3}}+\frac{1}{96} C_{22,20}^{22}+\frac{5}{96} \sqrt{7} C_{22,22}^{22}\),

\noindent\(C_{22,1112}^{1110,0} =  -\frac{1}{24} \sqrt{\frac{5}{3}} C_{00,00}^{40}-\frac{5}{72} \sqrt{5} C_{00,20}^{40}-\frac{7}{72}
C_{00,22}^{42}+\frac{1}{16} C_{11,22}^{31}-\frac{1}{16} \sqrt{\frac{21}{5}} C_{11,22}^{33}+\frac{1}{24} \sqrt{\frac{5}{3}} C_{20,00}^{20}+\frac{5}{72}
\sqrt{5} C_{20,20}^{20}+\frac{1}{18} C_{20,22}^{22}-\frac{C_{22,00}^{22}}{24 \sqrt{3}}-\frac{5}{72} C_{22,20}^{22}-\frac{1}{72} \sqrt{7} C_{22,22}^{22}\),

\noindent\(C_{22,1112}^{1110,1} =  -\frac{1}{24} \sqrt{5} C_{00,00}^{40}-\frac{1}{24} \sqrt{\frac{5}{3}} C_{00,20}^{40}+\frac{7 C_{00,22}^{42}}{24
\sqrt{3}}+\frac{C_{11,22}^{31}}{16 \sqrt{3}}-\frac{1}{16} \sqrt{\frac{7}{5}} C_{11,22}^{33}+\frac{1}{24} \sqrt{5} C_{20,00}^{20}+\frac{1}{24} \sqrt{\frac{5}{3}}
C_{20,20}^{20}-\frac{C_{20,22}^{22}}{6 \sqrt{3}}-\frac{1}{24} C_{22,00}^{22}-\frac{C_{22,20}^{22}}{24 \sqrt{3}}+\frac{1}{24} \sqrt{\frac{7}{3}} C_{22,22}^{22}\),

\noindent\(C_{22,1112}^{1111,0} =  -\frac{1}{16} \sqrt{\frac{5}{3}} C_{00,00}^{40}-\frac{5}{48} \sqrt{5} C_{00,20}^{40}+\frac{7}{96}
C_{00,22}^{42}-\frac{3}{32} C_{11,22}^{31}+\frac{3}{32} \sqrt{\frac{21}{5}} C_{11,22}^{33}+\frac{1}{16} \sqrt{\frac{5}{3}} C_{20,00}^{20}+\frac{5}{48}
\sqrt{5} C_{20,20}^{20}-\frac{1}{96} C_{20,22}^{22}-\frac{C_{22,00}^{22}}{16 \sqrt{3}}-\frac{5}{48} C_{22,20}^{22}-\frac{1}{48} \sqrt{7} C_{22,22}^{22}\),

\noindent\(C_{22,1112}^{1111,1} =  -\frac{1}{16} \sqrt{5} C_{00,00}^{40}-\frac{1}{16} \sqrt{\frac{5}{3}} C_{00,20}^{40}-\frac{7 C_{00,22}^{42}}{32
\sqrt{3}}-\frac{1}{32} \sqrt{3} C_{11,22}^{31}+\frac{3}{32} \sqrt{\frac{7}{5}} C_{11,22}^{33}+\frac{1}{16} \sqrt{5} C_{20,00}^{20}+\frac{1}{16} \sqrt{\frac{5}{3}}
C_{20,20}^{20}+\frac{C_{20,22}^{22}}{32 \sqrt{3}}-\frac{1}{16} C_{22,00}^{22}-\frac{C_{22,20}^{22}}{16 \sqrt{3}}+\frac{1}{16} \sqrt{\frac{7}{3}}
C_{22,22}^{22}\),

\noindent\(C_{22,1112}^{1112,0} =  -\frac{1}{96} \sqrt{\frac{35}{3}} C_{00,00}^{40}-\frac{5}{288} \sqrt{35} C_{00,20}^{40}-\frac{5}{576}
\sqrt{7} C_{00,22}^{42}+\frac{1}{64} \sqrt{7} C_{11,22}^{31}-\frac{7}{64} \sqrt{\frac{3}{5}} C_{11,22}^{33}+\frac{1}{96} \sqrt{\frac{35}{3}} C_{20,00}^{20}+\frac{5}{288}
\sqrt{35} C_{20,20}^{20}-\frac{1}{576} \sqrt{7} C_{20,22}^{22}-\frac{1}{96} \sqrt{\frac{7}{3}} C_{22,00}^{22}-\frac{5}{288} \sqrt{7} C_{22,20}^{22}+\frac{11}{288}
C_{22,22}^{22}\),

\noindent\(C_{22,1112}^{1112,1} =  -\frac{1}{96} \sqrt{35} C_{00,00}^{40}-\frac{1}{96} \sqrt{\frac{35}{3}} C_{00,20}^{40}+\frac{5}{192}
\sqrt{\frac{7}{3}} C_{00,22}^{42}+\frac{1}{64} \sqrt{\frac{7}{3}} C_{11,22}^{31}-\frac{7 C_{11,22}^{33}}{64 \sqrt{5}}+\frac{1}{96} \sqrt{35} C_{20,00}^{20}+\frac{1}{96}
\sqrt{\frac{35}{3}} C_{20,20}^{20}+\frac{1}{192} \sqrt{\frac{7}{3}} C_{20,22}^{22}-\frac{1}{96} \sqrt{7} C_{22,00}^{22}-\frac{1}{96} \sqrt{\frac{7}{3}}
C_{22,20}^{22}-\frac{11 C_{22,22}^{22}}{96 \sqrt{3}}\),

\noindent\(C_{22,2011}^{0011,0} =  \frac{7}{96} C_{00,22}^{42}-\frac{3}{32} C_{11,22}^{31}+\frac{3}{32} \sqrt{\frac{21}{5}} C_{11,22}^{33}-\frac{1}{96}
C_{20,22}^{22}-\frac{1}{48} \sqrt{7} C_{22,22}^{22}\),

\noindent\(C_{22,2011}^{0011,1} =  -\frac{7 C_{00,22}^{42}}{32 \sqrt{3}}-\frac{1}{32} \sqrt{3} C_{11,22}^{31}+\frac{3}{32} \sqrt{\frac{7}{5}}
C_{11,22}^{33}+\frac{C_{20,22}^{22}}{32 \sqrt{3}}+\frac{1}{16} \sqrt{\frac{7}{3}} C_{22,22}^{22}\),

\noindent\(C_{22,2202}^{0000,0} =  -\frac{1}{16} \sqrt{5} C_{00,00}^{40}-\frac{1}{16} \sqrt{\frac{5}{3}} C_{00,20}^{40}+\frac{1}{16}
\sqrt{5} C_{20,00}^{20}+\frac{1}{16} \sqrt{\frac{5}{3}} C_{20,20}^{20}-\frac{1}{16} C_{22,00}^{22}-\frac{C_{22,20}^{22}}{16 \sqrt{3}}\),

\noindent\(C_{22,2202}^{0000,1} =  \frac{1}{16} \sqrt{\frac{5}{3}} C_{00,00}^{40}-\frac{1}{16} \sqrt{5} C_{00,20}^{40}-\frac{1}{16} \sqrt{\frac{5}{3}}
C_{20,00}^{20}+\frac{1}{16} \sqrt{5} C_{20,20}^{20}+\frac{C_{22,00}^{22}}{16 \sqrt{3}}-\frac{1}{16} C_{22,20}^{22}\),

\noindent\(C_{22,2211}^{0011,0} =  \frac{C_{00,00}^{40}}{16 \sqrt{3}}+\frac{5}{48} C_{00,20}^{40}+\frac{7 C_{00,22}^{42}}{96 \sqrt{5}}-\frac{C_{20,00}^{20}}{16
\sqrt{3}}-\frac{5}{48} C_{20,20}^{20}-\frac{7 C_{20,22}^{22}}{96 \sqrt{5}}+\frac{C_{22,00}^{22}}{16 \sqrt{15}}+\frac{1}{48} \sqrt{5} C_{22,20}^{22}+\frac{1}{24}
\sqrt{\frac{7}{5}} C_{22,22}^{22}\),

\noindent\(C_{22,2211}^{0011,1} =  \frac{1}{16} C_{00,00}^{40}+\frac{C_{00,20}^{40}}{16 \sqrt{3}}-\frac{7 C_{00,22}^{42}}{32 \sqrt{15}}-\frac{1}{16}
C_{20,00}^{20}-\frac{C_{20,20}^{20}}{16 \sqrt{3}}+\frac{7 C_{20,22}^{22}}{32 \sqrt{15}}+\frac{C_{22,00}^{22}}{16 \sqrt{5}}+\frac{C_{22,20}^{22}}{16
\sqrt{15}}-\frac{1}{8} \sqrt{\frac{7}{15}} C_{22,22}^{22}\),

\noindent\(C_{22,2212}^{0011,0} =  -\frac{1}{48} \sqrt{5} C_{00,00}^{40}-\frac{5}{48} \sqrt{\frac{5}{3}} C_{00,20}^{40}+\frac{7 C_{00,22}^{42}}{96
\sqrt{3}}+\frac{1}{48} \sqrt{5} C_{20,00}^{20}+\frac{5}{48} \sqrt{\frac{5}{3}} C_{20,20}^{20}-\frac{7 C_{20,22}^{22}}{96 \sqrt{3}}-\frac{1}{48} C_{22,00}^{22}-\frac{5
C_{22,20}^{22}}{48 \sqrt{3}}+\frac{1}{24} \sqrt{\frac{7}{3}} C_{22,22}^{22}\),

\noindent\(C_{22,2212}^{0011,1} =  -\frac{1}{16} \sqrt{\frac{5}{3}} C_{00,00}^{40}-\frac{1}{48} \sqrt{5} C_{00,20}^{40}-\frac{7}{96}
C_{00,22}^{42}+\frac{1}{16} \sqrt{\frac{5}{3}} C_{20,00}^{20}+\frac{1}{48} \sqrt{5} C_{20,20}^{20}+\frac{7}{96} C_{20,22}^{22}-\frac{C_{22,00}^{22}}{16
\sqrt{3}}-\frac{1}{48} C_{22,20}^{22}-\frac{1}{24} \sqrt{7} C_{22,22}^{22}\),

\noindent\(C_{22,2213}^{0011,0} =  \frac{1}{48} \sqrt{7} C_{00,00}^{40}+\frac{5}{48} \sqrt{\frac{7}{3}} C_{00,20}^{40}+\frac{1}{48} \sqrt{\frac{7}{15}}
C_{00,22}^{42}-\frac{1}{48} \sqrt{7} C_{20,00}^{20}-\frac{5}{48} \sqrt{\frac{7}{3}} C_{20,20}^{20}-\frac{1}{48} \sqrt{\frac{7}{15}} C_{20,22}^{22}+\frac{1}{48}
\sqrt{\frac{7}{5}} C_{22,00}^{22}+\frac{1}{48} \sqrt{\frac{35}{3}} C_{22,20}^{22}+\frac{C_{22,22}^{22}}{12 \sqrt{15}}\),

\noindent\(C_{22,2213}^{0011,1} =  \frac{1}{16} \sqrt{\frac{7}{3}} C_{00,00}^{40}+\frac{1}{48} \sqrt{7} C_{00,20}^{40}-\frac{1}{48} \sqrt{\frac{7}{5}}
C_{00,22}^{42}-\frac{1}{16} \sqrt{\frac{7}{3}} C_{20,00}^{20}-\frac{1}{48} \sqrt{7} C_{20,20}^{20}+\frac{1}{48} \sqrt{\frac{7}{5}} C_{20,22}^{22}+\frac{1}{16}
\sqrt{\frac{7}{15}} C_{22,00}^{22}+\frac{1}{48} \sqrt{\frac{7}{5}} C_{22,20}^{22}-\frac{C_{22,22}^{22}}{12 \sqrt{5}}\),

\noindent\(C_{31,0011}^{1101,0} =  \frac{3}{16} C_{11,11}^{31}-\frac{1}{8} \sqrt{\frac{3}{5}} C_{22,11}^{22}\),

\noindent\(C_{31,0011}^{1101,1} =  \frac{1}{16} \sqrt{3} C_{11,11}^{31}+\frac{3 C_{22,11}^{22}}{8 \sqrt{5}}\),

\noindent\(C_{31,1111}^{0000,0} =  \frac{3}{16} C_{11,11}^{31}-\frac{1}{8} \sqrt{\frac{3}{5}} C_{22,11}^{22}\),

\noindent\(C_{31,1111}^{0000,1} =  \frac{1}{16} \sqrt{3} C_{11,11}^{31}+\frac{3 C_{22,11}^{22}}{8 \sqrt{5}}\),

\noindent\(C_{40,0000}^{0000,0} =  \frac{3}{128} C_{00,00}^{40}+\frac{1}{128} \sqrt{3} C_{00,20}^{40}-\frac{5}{128} C_{11,00}^{31}+\frac{1}{128}
\sqrt{3} C_{11,20}^{31}+\frac{3}{128} C_{20,00}^{20}+\frac{1}{128} \sqrt{3} C_{20,20}^{20}+\frac{3 C_{22,00}^{22}}{64 \sqrt{5}}+\frac{1}{64} \sqrt{\frac{3}{5}}
C_{22,20}^{22}\),

\noindent\(C_{40,0000}^{0000,1} =  -\frac{1}{128} \sqrt{3} C_{00,00}^{40}+\frac{3}{128} C_{00,20}^{40}-\frac{1}{128} \sqrt{3} C_{11,00}^{31}+\frac{3}{128}
C_{11,20}^{31}-\frac{1}{128} \sqrt{3} C_{20,00}^{20}+\frac{3}{128} C_{20,20}^{20}-\frac{1}{64} \sqrt{\frac{3}{5}} C_{22,00}^{22}+\frac{3 C_{22,20}^{22}}{64
\sqrt{5}}\),

\noindent\(C_{40,0011}^{0011,0} =  -\frac{1}{128} \sqrt{3} C_{00,00}^{40}-\frac{5}{128} C_{00,20}^{40}-\frac{1}{128} \sqrt{3} C_{11,00}^{31}+\frac{3}{128}
C_{11,20}^{31}-\frac{1}{128} \sqrt{3} C_{20,00}^{20}-\frac{5}{128} C_{20,20}^{20}-\frac{1}{64} \sqrt{\frac{3}{5}} C_{22,00}^{22}-\frac{1}{64} \sqrt{5}
C_{22,20}^{22}\),

\noindent\(C_{40,0011}^{0011,1} =  -\frac{3}{128} C_{00,00}^{40}-\frac{1}{128} \sqrt{3} C_{00,20}^{40}-\frac{3}{128} C_{11,00}^{31}-\frac{1}{128}
\sqrt{3} C_{11,20}^{31}-\frac{3}{128} C_{20,00}^{20}-\frac{1}{128} \sqrt{3} C_{20,20}^{20}-\frac{3 C_{22,00}^{22}}{64 \sqrt{5}}-\frac{1}{64} \sqrt{\frac{3}{5}}
C_{22,20}^{22}\),

\noindent\(C_{42,0011}^{0011,0} =  -\frac{1}{64} C_{00,22}^{42}+\frac{3}{64} C_{11,22}^{31}+\frac{9}{64} \sqrt{\frac{3}{35}} C_{11,22}^{33}-\frac{1}{64}
C_{20,22}^{22}-\frac{C_{22,22}^{22}}{32 \sqrt{7}}\),

\noindent\(C_{42,0011}^{0011,1} =  \frac{1}{64} \sqrt{3} C_{00,22}^{42}+\frac{1}{64} \sqrt{3} C_{11,22}^{31}+\frac{9 C_{11,22}^{33}}{64
\sqrt{35}}+\frac{1}{64} \sqrt{3} C_{20,22}^{22}+\frac{1}{32} \sqrt{\frac{3}{7}} C_{22,22}^{22}\),

\hspace{1.0cm}

\noindent\ \textbf{258 sixth-order (isoscalar and
    isovector) EDF coupling constants expressed by 26 sixth-order pseudopotential parameters.}

\hspace{1.0cm}

\noindent\(C_{00,3101}^{3101,0} =  -\frac{63}{640} C_{00,00}^{60}-\frac{21}{640} \sqrt{3} C_{00,20}^{60}-\frac{21}{128} C_{11,00}^{51}+\frac{21}{640}
\sqrt{3} C_{11,20}^{51}-\frac{63}{640} C_{20,00}^{40}-\frac{21}{640} \sqrt{3} C_{20,20}^{40}-\frac{63 C_{22,00}^{42}}{320 \sqrt{5}}-\frac{21}{320}
\sqrt{\frac{3}{5}} C_{22,20}^{42}-\frac{21}{128} C_{31,00}^{31}+\frac{21}{640} \sqrt{3} C_{31,20}^{31}-\frac{9}{320} \sqrt{21} C_{33,00}^{33}+\frac{27
\sqrt{7} C_{33,20}^{33}}{1600}\),

\noindent\(C_{00,3101}^{3101,1} =  \frac{21}{640} \sqrt{3} C_{00,00}^{60}-\frac{63}{640} C_{00,20}^{60}-\frac{21}{640} \sqrt{3} C_{11,00}^{51}+\frac{63}{640}
C_{11,20}^{51}+\frac{21}{640} \sqrt{3} C_{20,00}^{40}-\frac{63}{640} C_{20,20}^{40}+\frac{21}{320} \sqrt{\frac{3}{5}} C_{22,00}^{42}-\frac{63 C_{22,20}^{42}}{320
\sqrt{5}}-\frac{21}{640} \sqrt{3} C_{31,00}^{31}+\frac{63}{640} C_{31,20}^{31}-\frac{27 \sqrt{7} C_{33,00}^{33}}{1600}+\frac{27 \sqrt{21} C_{33,20}^{33}}{1600}\),

\noindent\(C_{00,3110}^{3110,0} =  \frac{7}{640} \sqrt{3} C_{00,00}^{60}+\frac{7}{128} C_{00,20}^{60}+\frac{21 C_{00,22}^{62}}{320 \sqrt{5}}-\frac{7}{640}
\sqrt{3} C_{11,00}^{51}+\frac{21}{640} C_{11,20}^{51}+\frac{63 C_{11,22}^{51}}{320 \sqrt{5}}+\frac{27 \sqrt{21} C_{11,22}^{53}}{1600}+\frac{7}{640}
\sqrt{3} C_{20,00}^{40}+\frac{7}{128} C_{20,20}^{40}+\frac{21 C_{20,22}^{42}}{320 \sqrt{5}}+\frac{7}{320} \sqrt{\frac{3}{5}} C_{22,00}^{42}+\frac{7
C_{22,20}^{42}}{64 \sqrt{5}}+\frac{21 C_{22,22}^{40}}{320 \sqrt{5}}+\frac{3}{160} \sqrt{\frac{7}{5}} C_{22,22}^{42}+\frac{9}{400} C_{22,22}^{44}-\frac{7}{640}
\sqrt{3} C_{31,00}^{31}+\frac{21}{640} C_{31,20}^{31}+\frac{63 C_{31,22}^{31}}{320 \sqrt{5}}+\frac{27 \sqrt{21} C_{31,22}^{33}}{1600}-\frac{9 \sqrt{7}
C_{33,00}^{33}}{1600}+\frac{9 \sqrt{21} C_{33,20}^{33}}{1600}+\frac{27}{400} \sqrt{\frac{7}{10}} C_{33,22}^{33}\),

\noindent\(C_{00,3110}^{3110,1} =  \frac{21}{640} C_{00,00}^{60}+\frac{7}{640} \sqrt{3} C_{00,20}^{60}-\frac{21}{320} \sqrt{\frac{3}{5}}
C_{00,22}^{62}-\frac{21}{640} C_{11,00}^{51}-\frac{7}{640} \sqrt{3} C_{11,20}^{51}+\frac{21}{320} \sqrt{\frac{3}{5}} C_{11,22}^{51}+\frac{27 \sqrt{7}
C_{11,22}^{53}}{1600}+\frac{21}{640} C_{20,00}^{40}+\frac{7}{640} \sqrt{3} C_{20,20}^{40}-\frac{21}{320} \sqrt{\frac{3}{5}} C_{20,22}^{42}+\frac{21
C_{22,00}^{42}}{320 \sqrt{5}}+\frac{7}{320} \sqrt{\frac{3}{5}} C_{22,20}^{42}-\frac{21}{320} \sqrt{\frac{3}{5}} C_{22,22}^{40}-\frac{3}{160} \sqrt{\frac{21}{5}}
C_{22,22}^{42}-\frac{9}{400} \sqrt{3} C_{22,22}^{44}-\frac{21}{640} C_{31,00}^{31}-\frac{7}{640} \sqrt{3} C_{31,20}^{31}+\frac{21}{320} \sqrt{\frac{3}{5}}
C_{31,22}^{31}+\frac{27 \sqrt{7} C_{31,22}^{33}}{1600}-\frac{9 \sqrt{21} C_{33,00}^{33}}{1600}-\frac{9 \sqrt{7} C_{33,20}^{33}}{1600}+\frac{9}{400}
\sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{00,3111}^{3111,0} =  \frac{21}{640} C_{00,00}^{60}+\frac{7}{128} \sqrt{3} C_{00,20}^{60}-\frac{21}{640} \sqrt{\frac{3}{5}}
C_{00,22}^{62}-\frac{21}{640} C_{11,00}^{51}+\frac{21}{640} \sqrt{3} C_{11,20}^{51}-\frac{63}{640} \sqrt{\frac{3}{5}} C_{11,22}^{51}-\frac{81 \sqrt{7}
C_{11,22}^{53}}{3200}+\frac{21}{640} C_{20,00}^{40}+\frac{7}{128} \sqrt{3} C_{20,20}^{40}-\frac{21}{640} \sqrt{\frac{3}{5}} C_{20,22}^{42}+\frac{21
C_{22,00}^{42}}{320 \sqrt{5}}+\frac{7}{64} \sqrt{\frac{3}{5}} C_{22,20}^{42}-\frac{21}{640} \sqrt{\frac{3}{5}} C_{22,22}^{40}-\frac{3}{320} \sqrt{\frac{21}{5}}
C_{22,22}^{42}-\frac{9}{800} \sqrt{3} C_{22,22}^{44}-\frac{21}{640} C_{31,00}^{31}+\frac{21}{640} \sqrt{3} C_{31,20}^{31}-\frac{63}{640} \sqrt{\frac{3}{5}}
C_{31,22}^{31}-\frac{81 \sqrt{7} C_{31,22}^{33}}{3200}-\frac{9 \sqrt{21} C_{33,00}^{33}}{1600}+\frac{27 \sqrt{7} C_{33,20}^{33}}{1600}-\frac{27}{800}
\sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{00,3111}^{3111,1} =  \frac{21}{640} \sqrt{3} C_{00,00}^{60}+\frac{21}{640} C_{00,20}^{60}+\frac{63 C_{00,22}^{62}}{640
\sqrt{5}}-\frac{21}{640} \sqrt{3} C_{11,00}^{51}-\frac{21}{640} C_{11,20}^{51}-\frac{63 C_{11,22}^{51}}{640 \sqrt{5}}-\frac{27 \sqrt{21} C_{11,22}^{53}}{3200}+\frac{21}{640}
\sqrt{3} C_{20,00}^{40}+\frac{21}{640} C_{20,20}^{40}+\frac{63 C_{20,22}^{42}}{640 \sqrt{5}}+\frac{21}{320} \sqrt{\frac{3}{5}} C_{22,00}^{42}+\frac{21
C_{22,20}^{42}}{320 \sqrt{5}}+\frac{63 C_{22,22}^{40}}{640 \sqrt{5}}+\frac{9}{320} \sqrt{\frac{7}{5}} C_{22,22}^{42}+\frac{27}{800} C_{22,22}^{44}-\frac{21}{640}
\sqrt{3} C_{31,00}^{31}-\frac{21}{640} C_{31,20}^{31}-\frac{63 C_{31,22}^{31}}{640 \sqrt{5}}-\frac{27 \sqrt{21} C_{31,22}^{33}}{3200}-\frac{27 \sqrt{7}
C_{33,00}^{33}}{1600}-\frac{9 \sqrt{21} C_{33,20}^{33}}{1600}-\frac{27}{800} \sqrt{\frac{7}{10}} C_{33,22}^{33}\),

\noindent\(C_{00,3112}^{3112,0} =  \frac{7}{128} \sqrt{\frac{3}{5}} C_{00,00}^{60}+\frac{7}{128} \sqrt{5} C_{00,20}^{60}+\frac{21 C_{00,22}^{62}}{3200}-\frac{7}{128}
\sqrt{\frac{3}{5}} C_{11,00}^{51}+\frac{21 C_{11,20}^{51}}{128 \sqrt{5}}+\frac{63 C_{11,22}^{51}}{3200}+\frac{27 \sqrt{\frac{21}{5}} C_{11,22}^{53}}{3200}+\frac{7}{128}
\sqrt{\frac{3}{5}} C_{20,00}^{40}+\frac{7}{128} \sqrt{5} C_{20,20}^{40}+\frac{21 C_{20,22}^{42}}{3200}+\frac{7}{320} \sqrt{3} C_{22,00}^{42}+\frac{7}{64}
C_{22,20}^{42}+\frac{21 C_{22,22}^{40}}{3200}+\frac{3 \sqrt{7} C_{22,22}^{42}}{1600}+\frac{9 C_{22,22}^{44}}{800 \sqrt{5}}-\frac{7}{128} \sqrt{\frac{3}{5}}
C_{31,00}^{31}+\frac{21 C_{31,20}^{31}}{128 \sqrt{5}}+\frac{63 C_{31,22}^{31}}{3200}+\frac{27 \sqrt{\frac{21}{5}} C_{31,22}^{33}}{3200}-\frac{9}{320}
\sqrt{\frac{7}{5}} C_{33,00}^{33}+\frac{9}{320} \sqrt{\frac{21}{5}} C_{33,20}^{33}+\frac{27 \sqrt{\frac{7}{2}} C_{33,22}^{33}}{4000}\),

\noindent\(C_{00,3112}^{3112,1} =  \frac{21 C_{00,00}^{60}}{128 \sqrt{5}}+\frac{7}{128} \sqrt{\frac{3}{5}} C_{00,20}^{60}-\frac{21 \sqrt{3}
C_{00,22}^{62}}{3200}-\frac{21 C_{11,00}^{51}}{128 \sqrt{5}}-\frac{7}{128} \sqrt{\frac{3}{5}} C_{11,20}^{51}+\frac{21 \sqrt{3} C_{11,22}^{51}}{3200}+\frac{27
\sqrt{\frac{7}{5}} C_{11,22}^{53}}{3200}+\frac{21 C_{20,00}^{40}}{128 \sqrt{5}}+\frac{7}{128} \sqrt{\frac{3}{5}} C_{20,20}^{40}-\frac{21 \sqrt{3}
C_{20,22}^{42}}{3200}+\frac{21}{320} C_{22,00}^{42}+\frac{7}{320} \sqrt{3} C_{22,20}^{42}-\frac{21 \sqrt{3} C_{22,22}^{40}}{3200}-\frac{3 \sqrt{21}
C_{22,22}^{42}}{1600}-\frac{9}{800} \sqrt{\frac{3}{5}} C_{22,22}^{44}-\frac{21 C_{31,00}^{31}}{128 \sqrt{5}}-\frac{7}{128} \sqrt{\frac{3}{5}} C_{31,20}^{31}+\frac{21
\sqrt{3} C_{31,22}^{31}}{3200}+\frac{27 \sqrt{\frac{7}{5}} C_{31,22}^{33}}{3200}-\frac{9}{320} \sqrt{\frac{21}{5}} C_{33,00}^{33}-\frac{9}{320} \sqrt{\frac{7}{5}}
C_{33,20}^{33}+\frac{9 \sqrt{\frac{21}{2}} C_{33,22}^{33}}{4000}\),

\noindent\(C_{00,3303}^{3303,0} =  -\frac{1}{64} \sqrt{\frac{7}{3}} C_{00,00}^{60}-\frac{1}{192} \sqrt{7} C_{00,20}^{60}-\frac{5}{192}
\sqrt{\frac{7}{3}} C_{11,00}^{51}+\frac{1}{192} \sqrt{7} C_{11,20}^{51}-\frac{1}{64} \sqrt{\frac{7}{3}} C_{20,00}^{40}-\frac{1}{192} \sqrt{7} C_{20,20}^{40}-\frac{1}{32}
\sqrt{\frac{7}{15}} C_{22,00}^{42}-\frac{1}{96} \sqrt{\frac{7}{5}} C_{22,20}^{42}-\frac{5}{192} \sqrt{\frac{7}{3}} C_{31,00}^{31}+\frac{1}{192} \sqrt{7}
C_{31,20}^{31}-\frac{1}{32} C_{33,00}^{33}+\frac{1}{160} \sqrt{3} C_{33,20}^{33}\),

\noindent\(C_{00,3303}^{3303,1} =  \frac{1}{192} \sqrt{7} C_{00,00}^{60}-\frac{1}{64} \sqrt{\frac{7}{3}} C_{00,20}^{60}-\frac{1}{192}
\sqrt{7} C_{11,00}^{51}+\frac{1}{64} \sqrt{\frac{7}{3}} C_{11,20}^{51}+\frac{1}{192} \sqrt{7} C_{20,00}^{40}-\frac{1}{64} \sqrt{\frac{7}{3}} C_{20,20}^{40}+\frac{1}{96}
\sqrt{\frac{7}{5}} C_{22,00}^{42}-\frac{1}{32} \sqrt{\frac{7}{15}} C_{22,20}^{42}-\frac{1}{192} \sqrt{7} C_{31,00}^{31}+\frac{1}{64} \sqrt{\frac{7}{3}}
C_{31,20}^{31}-\frac{1}{160} \sqrt{3} C_{33,00}^{33}+\frac{3}{160} C_{33,20}^{33}\),

\noindent\(C_{00,3312}^{3112,0} =  \frac{3}{160} \sqrt{\frac{21}{5}} C_{00,22}^{62}+\frac{9}{160} \sqrt{\frac{21}{5}} C_{11,22}^{51}+\frac{81}{800}
C_{11,22}^{53}+\frac{3}{160} \sqrt{\frac{21}{5}} C_{20,22}^{42}+\frac{3}{160} \sqrt{\frac{21}{5}} C_{22,22}^{40}+\frac{3}{80} \sqrt{\frac{3}{5}}
C_{22,22}^{42}+\frac{9}{200} \sqrt{\frac{3}{7}} C_{22,22}^{44}+\frac{9}{160} \sqrt{\frac{21}{5}} C_{31,22}^{31}+\frac{81}{800} C_{31,22}^{33}+\frac{27}{200}
\sqrt{\frac{3}{10}} C_{33,22}^{33}\),

\noindent\(C_{00,3312}^{3112,1} =  -\frac{9}{160} \sqrt{\frac{7}{5}} C_{00,22}^{62}+\frac{9}{160} \sqrt{\frac{7}{5}} C_{11,22}^{51}+\frac{27}{800}
\sqrt{3} C_{11,22}^{53}-\frac{9}{160} \sqrt{\frac{7}{5}} C_{20,22}^{42}-\frac{9}{160} \sqrt{\frac{7}{5}} C_{22,22}^{40}-\frac{9 C_{22,22}^{42}}{80
\sqrt{5}}-\frac{27 C_{22,22}^{44}}{200 \sqrt{7}}+\frac{9}{160} \sqrt{\frac{7}{5}} C_{31,22}^{31}+\frac{27}{800} \sqrt{3} C_{31,22}^{33}+\frac{27
C_{33,22}^{33}}{200 \sqrt{10}}\),

\noindent\(C_{00,3312}^{3312,0} =  \frac{1}{192} \sqrt{\frac{5}{3}} C_{00,00}^{60}+\frac{5}{576} \sqrt{5} C_{00,20}^{60}+\frac{1}{240}
C_{00,22}^{62}-\frac{1}{192} \sqrt{\frac{5}{3}} C_{11,00}^{51}+\frac{1}{192} \sqrt{5} C_{11,20}^{51}+\frac{1}{80} C_{11,22}^{51}+\frac{3}{80} \sqrt{\frac{3}{35}}
C_{11,22}^{53}+\frac{1}{192} \sqrt{\frac{5}{3}} C_{20,00}^{40}+\frac{5}{576} \sqrt{5} C_{20,20}^{40}+\frac{1}{240} C_{20,22}^{42}+\frac{C_{22,00}^{42}}{96
\sqrt{3}}+\frac{5}{288} C_{22,20}^{42}+\frac{1}{240} C_{22,22}^{40}+\frac{C_{22,22}^{42}}{120 \sqrt{7}}+\frac{C_{22,22}^{44}}{140 \sqrt{5}}-\frac{1}{192}
\sqrt{\frac{5}{3}} C_{31,00}^{31}+\frac{1}{192} \sqrt{5} C_{31,20}^{31}+\frac{1}{80} C_{31,22}^{31}+\frac{3}{80} \sqrt{\frac{3}{35}} C_{31,22}^{33}-\frac{C_{33,00}^{33}}{32
\sqrt{35}}+\frac{1}{32} \sqrt{\frac{3}{35}} C_{33,20}^{33}+\frac{3 C_{33,22}^{33}}{100 \sqrt{14}}\),

\noindent\(C_{00,3312}^{3312,1} =  \frac{1}{192} \sqrt{5} C_{00,00}^{60}+\frac{1}{192} \sqrt{\frac{5}{3}} C_{00,20}^{60}-\frac{C_{00,22}^{62}}{80
\sqrt{3}}-\frac{1}{192} \sqrt{5} C_{11,00}^{51}-\frac{1}{192} \sqrt{\frac{5}{3}} C_{11,20}^{51}+\frac{C_{11,22}^{51}}{80 \sqrt{3}}+\frac{3 C_{11,22}^{53}}{80
\sqrt{35}}+\frac{1}{192} \sqrt{5} C_{20,00}^{40}+\frac{1}{192} \sqrt{\frac{5}{3}} C_{20,20}^{40}-\frac{C_{20,22}^{42}}{80 \sqrt{3}}+\frac{1}{96}
C_{22,00}^{42}+\frac{C_{22,20}^{42}}{96 \sqrt{3}}-\frac{C_{22,22}^{40}}{80 \sqrt{3}}-\frac{C_{22,22}^{42}}{40 \sqrt{21}}-\frac{1}{140} \sqrt{\frac{3}{5}}
C_{22,22}^{44}-\frac{1}{192} \sqrt{5} C_{31,00}^{31}-\frac{1}{192} \sqrt{\frac{5}{3}} C_{31,20}^{31}+\frac{C_{31,22}^{31}}{80 \sqrt{3}}+\frac{3 C_{31,22}^{33}}{80
\sqrt{35}}-\frac{1}{32} \sqrt{\frac{3}{35}} C_{33,00}^{33}-\frac{C_{33,20}^{33}}{32 \sqrt{35}}+\frac{1}{100} \sqrt{\frac{3}{14}} C_{33,22}^{33}\),

\noindent\(C_{00,3313}^{3313,0} =  \frac{1}{192} \sqrt{\frac{7}{3}} C_{00,00}^{60}+\frac{5}{576} \sqrt{7} C_{00,20}^{60}-\frac{1}{192}
\sqrt{\frac{7}{5}} C_{00,22}^{62}-\frac{1}{192} \sqrt{\frac{7}{3}} C_{11,00}^{51}+\frac{1}{192} \sqrt{7} C_{11,20}^{51}-\frac{1}{64} \sqrt{\frac{7}{5}}
C_{11,22}^{51}-\frac{3}{320} \sqrt{3} C_{11,22}^{53}+\frac{1}{192} \sqrt{\frac{7}{3}} C_{20,00}^{40}+\frac{5}{576} \sqrt{7} C_{20,20}^{40}-\frac{1}{192}
\sqrt{\frac{7}{5}} C_{20,22}^{42}+\frac{1}{96} \sqrt{\frac{7}{15}} C_{22,00}^{42}+\frac{1}{288} \sqrt{35} C_{22,20}^{42}-\frac{1}{192} \sqrt{\frac{7}{5}}
C_{22,22}^{40}-\frac{C_{22,22}^{42}}{96 \sqrt{5}}-\frac{C_{22,22}^{44}}{80 \sqrt{7}}-\frac{1}{192} \sqrt{\frac{7}{3}} C_{31,00}^{31}+\frac{1}{192}
\sqrt{7} C_{31,20}^{31}-\frac{1}{64} \sqrt{\frac{7}{5}} C_{31,22}^{31}-\frac{3}{320} \sqrt{3} C_{31,22}^{33}-\frac{1}{160} C_{33,00}^{33}+\frac{1}{160}
\sqrt{3} C_{33,20}^{33}-\frac{3 C_{33,22}^{33}}{80 \sqrt{10}}\),

\noindent\(C_{00,3313}^{3313,1} =  \frac{1}{192} \sqrt{7} C_{00,00}^{60}+\frac{1}{192} \sqrt{\frac{7}{3}} C_{00,20}^{60}+\frac{1}{64}
\sqrt{\frac{7}{15}} C_{00,22}^{62}-\frac{1}{192} \sqrt{7} C_{11,00}^{51}-\frac{1}{192} \sqrt{\frac{7}{3}} C_{11,20}^{51}-\frac{1}{64} \sqrt{\frac{7}{15}}
C_{11,22}^{51}-\frac{3}{320} C_{11,22}^{53}+\frac{1}{192} \sqrt{7} C_{20,00}^{40}+\frac{1}{192} \sqrt{\frac{7}{3}} C_{20,20}^{40}+\frac{1}{64} \sqrt{\frac{7}{15}}
C_{20,22}^{42}+\frac{1}{96} \sqrt{\frac{7}{5}} C_{22,00}^{42}+\frac{1}{96} \sqrt{\frac{7}{15}} C_{22,20}^{42}+\frac{1}{64} \sqrt{\frac{7}{15}} C_{22,22}^{40}+\frac{C_{22,22}^{42}}{32
\sqrt{15}}+\frac{1}{80} \sqrt{\frac{3}{7}} C_{22,22}^{44}-\frac{1}{192} \sqrt{7} C_{31,00}^{31}-\frac{1}{192} \sqrt{\frac{7}{3}} C_{31,20}^{31}-\frac{1}{64}
\sqrt{\frac{7}{15}} C_{31,22}^{31}-\frac{3}{320} C_{31,22}^{33}-\frac{1}{160} \sqrt{3} C_{33,00}^{33}-\frac{1}{160} C_{33,20}^{33}-\frac{1}{80} \sqrt{\frac{3}{10}}
C_{33,22}^{33}\),

\noindent\(C_{00,3314}^{3314,0} =  \frac{C_{00,00}^{60}}{64 \sqrt{3}}+\frac{5}{192} C_{00,20}^{60}+\frac{C_{00,22}^{62}}{192 \sqrt{5}}-\frac{C_{11,00}^{51}}{64
\sqrt{3}}+\frac{1}{64} C_{11,20}^{51}+\frac{C_{11,22}^{51}}{64 \sqrt{5}}+\frac{3}{320} \sqrt{\frac{3}{7}} C_{11,22}^{53}+\frac{C_{20,00}^{40}}{64
\sqrt{3}}+\frac{5}{192} C_{20,20}^{40}+\frac{C_{20,22}^{42}}{192 \sqrt{5}}+\frac{C_{22,00}^{42}}{32 \sqrt{15}}+\frac{1}{96} \sqrt{5} C_{22,20}^{42}+\frac{C_{22,22}^{40}}{192
\sqrt{5}}+\frac{C_{22,22}^{42}}{96 \sqrt{35}}+\frac{1}{560} C_{22,22}^{44}-\frac{C_{31,00}^{31}}{64 \sqrt{3}}+\frac{1}{64} C_{31,20}^{31}+\frac{C_{31,22}^{31}}{64
\sqrt{5}}+\frac{3}{320} \sqrt{\frac{3}{7}} C_{31,22}^{33}-\frac{3 C_{33,00}^{33}}{160 \sqrt{7}}+\frac{3}{160} \sqrt{\frac{3}{7}} C_{33,20}^{33}+\frac{3
C_{33,22}^{33}}{80 \sqrt{70}}\),

\noindent\(C_{00,3314}^{3314,1} =  \frac{1}{64} C_{00,00}^{60}+\frac{C_{00,20}^{60}}{64 \sqrt{3}}-\frac{C_{00,22}^{62}}{64 \sqrt{15}}-\frac{1}{64}
C_{11,00}^{51}-\frac{C_{11,20}^{51}}{64 \sqrt{3}}+\frac{C_{11,22}^{51}}{64 \sqrt{15}}+\frac{3 C_{11,22}^{53}}{320 \sqrt{7}}+\frac{1}{64} C_{20,00}^{40}+\frac{C_{20,20}^{40}}{64
\sqrt{3}}-\frac{C_{20,22}^{42}}{64 \sqrt{15}}+\frac{C_{22,00}^{42}}{32 \sqrt{5}}+\frac{C_{22,20}^{42}}{32 \sqrt{15}}-\frac{C_{22,22}^{40}}{64 \sqrt{15}}-\frac{C_{22,22}^{42}}{32
\sqrt{105}}-\frac{1}{560} \sqrt{3} C_{22,22}^{44}-\frac{1}{64} C_{31,00}^{31}-\frac{C_{31,20}^{31}}{64 \sqrt{3}}+\frac{C_{31,22}^{31}}{64 \sqrt{15}}+\frac{3
C_{31,22}^{33}}{320 \sqrt{7}}-\frac{3}{160} \sqrt{\frac{3}{7}} C_{33,00}^{33}-\frac{3 C_{33,20}^{33}}{160 \sqrt{7}}+\frac{1}{80} \sqrt{\frac{3}{70}}
C_{33,22}^{33}\),

\noindent\(C_{00,4000}^{2000,0} =  \frac{21}{256} C_{00,00}^{60}+\frac{7}{256} \sqrt{3} C_{00,20}^{60}+\frac{35}{256} C_{11,00}^{51}-\frac{7}{256}
\sqrt{3} C_{11,20}^{51}+\frac{21}{256} C_{20,00}^{40}+\frac{7}{256} \sqrt{3} C_{20,20}^{40}+\frac{21 C_{22,00}^{42}}{128 \sqrt{5}}+\frac{7}{128}
\sqrt{\frac{3}{5}} C_{22,20}^{42}+\frac{35}{256} C_{31,00}^{31}-\frac{7}{256} \sqrt{3} C_{31,20}^{31}+\frac{3}{128} \sqrt{21} C_{33,00}^{33}-\frac{9}{640}
\sqrt{7} C_{33,20}^{33}\),

\noindent\(C_{00,4000}^{2000,1} =  -\frac{7}{256} \sqrt{3} C_{00,00}^{60}+\frac{21}{256} C_{00,20}^{60}+\frac{7}{256} \sqrt{3} C_{11,00}^{51}-\frac{21}{256}
C_{11,20}^{51}-\frac{7}{256} \sqrt{3} C_{20,00}^{40}+\frac{21}{256} C_{20,20}^{40}-\frac{7}{128} \sqrt{\frac{3}{5}} C_{22,00}^{42}+\frac{21 C_{22,20}^{42}}{128
\sqrt{5}}+\frac{7}{256} \sqrt{3} C_{31,00}^{31}-\frac{21}{256} C_{31,20}^{31}+\frac{9}{640} \sqrt{7} C_{33,00}^{33}-\frac{9}{640} \sqrt{21} C_{33,20}^{33}\),

\noindent\(C_{00,4011}^{2011,0} =  -\frac{7}{256} \sqrt{3} C_{00,00}^{60}-\frac{35}{256} C_{00,20}^{60}+\frac{7}{256} \sqrt{3} C_{11,00}^{51}-\frac{21}{256}
C_{11,20}^{51}-\frac{7}{256} \sqrt{3} C_{20,00}^{40}-\frac{35}{256} C_{20,20}^{40}-\frac{7}{128} \sqrt{\frac{3}{5}} C_{22,00}^{42}-\frac{7}{128}
\sqrt{5} C_{22,20}^{42}+\frac{7}{256} \sqrt{3} C_{31,00}^{31}-\frac{21}{256} C_{31,20}^{31}+\frac{9}{640} \sqrt{7} C_{33,00}^{33}-\frac{9}{640} \sqrt{21}
C_{33,20}^{33}\),

\noindent\(C_{00,4011}^{2011,1} =  -\frac{21}{256} C_{00,00}^{60}-\frac{7}{256} \sqrt{3} C_{00,20}^{60}+\frac{21}{256} C_{11,00}^{51}+\frac{7}{256}
\sqrt{3} C_{11,20}^{51}-\frac{21}{256} C_{20,00}^{40}-\frac{7}{256} \sqrt{3} C_{20,20}^{40}-\frac{21 C_{22,00}^{42}}{128 \sqrt{5}}-\frac{7}{128}
\sqrt{\frac{3}{5}} C_{22,20}^{42}+\frac{21}{256} C_{31,00}^{31}+\frac{7}{256} \sqrt{3} C_{31,20}^{31}+\frac{9}{640} \sqrt{21} C_{33,00}^{33}+\frac{9}{640}
\sqrt{7} C_{33,20}^{33}\),

\noindent\(C_{00,4011}^{2211,0} =  -\frac{21}{640} C_{00,22}^{62}-\frac{63}{640} C_{11,22}^{51}-\frac{27}{640} \sqrt{\frac{21}{5}} C_{11,22}^{53}-\frac{21}{640}
C_{20,22}^{42}-\frac{21}{640} C_{22,22}^{40}-\frac{3}{320} \sqrt{7} C_{22,22}^{42}-\frac{9 C_{22,22}^{44}}{160 \sqrt{5}}-\frac{63}{640} C_{31,22}^{31}-\frac{27}{640}
\sqrt{\frac{21}{5}} C_{31,22}^{33}-\frac{27}{800} \sqrt{\frac{7}{2}} C_{33,22}^{33}\),

\noindent\(C_{00,4011}^{2211,1} =  \frac{21}{640} \sqrt{3} C_{00,22}^{62}-\frac{21}{640} \sqrt{3} C_{11,22}^{51}-\frac{27}{640} \sqrt{\frac{7}{5}}
C_{11,22}^{53}+\frac{21}{640} \sqrt{3} C_{20,22}^{42}+\frac{21}{640} \sqrt{3} C_{22,22}^{40}+\frac{3}{320} \sqrt{21} C_{22,22}^{42}+\frac{9}{160}
\sqrt{\frac{3}{5}} C_{22,22}^{44}-\frac{21}{640} \sqrt{3} C_{31,22}^{31}-\frac{27}{640} \sqrt{\frac{7}{5}} C_{31,22}^{33}-\frac{9}{800} \sqrt{\frac{21}{2}}
C_{33,22}^{33}\),

\noindent\(C_{00,4202}^{2202,0} =  \frac{3}{64} \sqrt{5} C_{00,00}^{60}+\frac{1}{64} \sqrt{15} C_{00,20}^{60}+\frac{5}{64} \sqrt{5} C_{11,00}^{51}-\frac{1}{64}
\sqrt{15} C_{11,20}^{51}+\frac{3}{64} \sqrt{5} C_{20,00}^{40}+\frac{1}{64} \sqrt{15} C_{20,20}^{40}+\frac{3}{32} C_{22,00}^{42}+\frac{1}{32} \sqrt{3}
C_{22,20}^{42}+\frac{5}{64} \sqrt{5} C_{31,00}^{31}-\frac{1}{64} \sqrt{15} C_{31,20}^{31}+\frac{3}{32} \sqrt{\frac{15}{7}} C_{33,00}^{33}-\frac{9
C_{33,20}^{33}}{32 \sqrt{35}}\),

\noindent\(C_{00,4202}^{2202,1} =  -\frac{1}{64} \sqrt{15} C_{00,00}^{60}+\frac{3}{64} \sqrt{5} C_{00,20}^{60}+\frac{1}{64} \sqrt{15}
C_{11,00}^{51}-\frac{3}{64} \sqrt{5} C_{11,20}^{51}-\frac{1}{64} \sqrt{15} C_{20,00}^{40}+\frac{3}{64} \sqrt{5} C_{20,20}^{40}-\frac{1}{32} \sqrt{3}
C_{22,00}^{42}+\frac{3}{32} C_{22,20}^{42}+\frac{1}{64} \sqrt{15} C_{31,00}^{31}-\frac{3}{64} \sqrt{5} C_{31,20}^{31}+\frac{9 C_{33,00}^{33}}{32
\sqrt{35}}-\frac{9}{32} \sqrt{\frac{3}{35}} C_{33,20}^{33}\),

\noindent\(C_{00,4211}^{2011,0} =  -\frac{3}{64} C_{00,22}^{62}-\frac{9}{64} C_{11,22}^{51}-\frac{27}{64} \sqrt{\frac{3}{35}} C_{11,22}^{53}-\frac{3}{64}
C_{20,22}^{42}-\frac{3}{64} C_{22,22}^{40}-\frac{3 C_{22,22}^{42}}{32 \sqrt{7}}-\frac{9 C_{22,22}^{44}}{112 \sqrt{5}}-\frac{9}{64} C_{31,22}^{31}-\frac{27}{64}
\sqrt{\frac{3}{35}} C_{31,22}^{33}-\frac{27 C_{33,22}^{33}}{80 \sqrt{14}}\),

\noindent\(C_{00,4211}^{2011,1} =  \frac{3}{64} \sqrt{3} C_{00,22}^{62}-\frac{3}{64} \sqrt{3} C_{11,22}^{51}-\frac{27 C_{11,22}^{53}}{64
\sqrt{35}}+\frac{3}{64} \sqrt{3} C_{20,22}^{42}+\frac{3}{64} \sqrt{3} C_{22,22}^{40}+\frac{3}{32} \sqrt{\frac{3}{7}} C_{22,22}^{42}+\frac{9}{112}
\sqrt{\frac{3}{5}} C_{22,22}^{44}-\frac{3}{64} \sqrt{3} C_{31,22}^{31}-\frac{27 C_{31,22}^{33}}{64 \sqrt{35}}-\frac{9}{80} \sqrt{\frac{3}{14}} C_{33,22}^{33}\),

\noindent\(C_{00,4211}^{2211,0} =  -\frac{1}{64} \sqrt{3} C_{00,00}^{60}-\frac{5}{64} C_{00,20}^{60}-\frac{3 C_{00,22}^{62}}{64 \sqrt{5}}+\frac{1}{64}
\sqrt{3} C_{11,00}^{51}-\frac{3}{64} C_{11,20}^{51}-\frac{9 C_{11,22}^{51}}{64 \sqrt{5}}-\frac{27}{320} \sqrt{\frac{3}{7}} C_{11,22}^{53}-\frac{1}{64}
\sqrt{3} C_{20,00}^{40}-\frac{5}{64} C_{20,20}^{40}-\frac{3 C_{20,22}^{42}}{64 \sqrt{5}}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{22,00}^{42}-\frac{1}{32}
\sqrt{5} C_{22,20}^{42}-\frac{3 C_{22,22}^{40}}{64 \sqrt{5}}-\frac{3 C_{22,22}^{42}}{32 \sqrt{35}}-\frac{9}{560} C_{22,22}^{44}+\frac{1}{64} \sqrt{3}
C_{31,00}^{31}-\frac{3}{64} C_{31,20}^{31}-\frac{9 C_{31,22}^{31}}{64 \sqrt{5}}-\frac{27}{320} \sqrt{\frac{3}{7}} C_{31,22}^{33}+\frac{9 C_{33,00}^{33}}{160
\sqrt{7}}-\frac{9}{160} \sqrt{\frac{3}{7}} C_{33,20}^{33}-\frac{27 C_{33,22}^{33}}{80 \sqrt{70}}\),

\noindent\(C_{00,4211}^{2211,1} =  -\frac{3}{64} C_{00,00}^{60}-\frac{1}{64} \sqrt{3} C_{00,20}^{60}+\frac{3}{64} \sqrt{\frac{3}{5}}
C_{00,22}^{62}+\frac{3}{64} C_{11,00}^{51}+\frac{1}{64} \sqrt{3} C_{11,20}^{51}-\frac{3}{64} \sqrt{\frac{3}{5}} C_{11,22}^{51}-\frac{27 C_{11,22}^{53}}{320
\sqrt{7}}-\frac{3}{64} C_{20,00}^{40}-\frac{1}{64} \sqrt{3} C_{20,20}^{40}+\frac{3}{64} \sqrt{\frac{3}{5}} C_{20,22}^{42}-\frac{3 C_{22,00}^{42}}{32
\sqrt{5}}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{22,20}^{42}+\frac{3}{64} \sqrt{\frac{3}{5}} C_{22,22}^{40}+\frac{3}{32} \sqrt{\frac{3}{35}} C_{22,22}^{42}+\frac{9}{560}
\sqrt{3} C_{22,22}^{44}+\frac{3}{64} C_{31,00}^{31}+\frac{1}{64} \sqrt{3} C_{31,20}^{31}-\frac{3}{64} \sqrt{\frac{3}{5}} C_{31,22}^{31}-\frac{27
C_{31,22}^{33}}{320 \sqrt{7}}+\frac{9}{160} \sqrt{\frac{3}{7}} C_{33,00}^{33}+\frac{9 C_{33,20}^{33}}{160 \sqrt{7}}-\frac{9}{80} \sqrt{\frac{3}{70}}
C_{33,22}^{33}\),

\noindent\(C_{00,4212}^{2212,0} =  -\frac{1}{64} \sqrt{5} C_{00,00}^{60}-\frac{5}{64} \sqrt{\frac{5}{3}} C_{00,20}^{60}+\frac{1}{64}
\sqrt{3} C_{00,22}^{62}+\frac{1}{64} \sqrt{5} C_{11,00}^{51}-\frac{1}{64} \sqrt{15} C_{11,20}^{51}+\frac{3}{64} \sqrt{3} C_{11,22}^{51}+\frac{27
C_{11,22}^{53}}{64 \sqrt{35}}-\frac{1}{64} \sqrt{5} C_{20,00}^{40}-\frac{5}{64} \sqrt{\frac{5}{3}} C_{20,20}^{40}+\frac{1}{64} \sqrt{3} C_{20,22}^{42}-\frac{1}{32}
C_{22,00}^{42}-\frac{5 C_{22,20}^{42}}{32 \sqrt{3}}+\frac{1}{64} \sqrt{3} C_{22,22}^{40}+\frac{1}{32} \sqrt{\frac{3}{7}} C_{22,22}^{42}+\frac{3}{112}
\sqrt{\frac{3}{5}} C_{22,22}^{44}+\frac{1}{64} \sqrt{5} C_{31,00}^{31}-\frac{1}{64} \sqrt{15} C_{31,20}^{31}+\frac{3}{64} \sqrt{3} C_{31,22}^{31}+\frac{27
C_{31,22}^{33}}{64 \sqrt{35}}+\frac{3}{32} \sqrt{\frac{3}{35}} C_{33,00}^{33}-\frac{9 C_{33,20}^{33}}{32 \sqrt{35}}+\frac{9}{80} \sqrt{\frac{3}{14}}
C_{33,22}^{33}\),

\noindent\(C_{00,4212}^{2212,1} =  -\frac{1}{64} \sqrt{15} C_{00,00}^{60}-\frac{1}{64} \sqrt{5} C_{00,20}^{60}-\frac{3}{64} C_{00,22}^{62}+\frac{1}{64}
\sqrt{15} C_{11,00}^{51}+\frac{1}{64} \sqrt{5} C_{11,20}^{51}+\frac{3}{64} C_{11,22}^{51}+\frac{9}{64} \sqrt{\frac{3}{35}} C_{11,22}^{53}-\frac{1}{64}
\sqrt{15} C_{20,00}^{40}-\frac{1}{64} \sqrt{5} C_{20,20}^{40}-\frac{3}{64} C_{20,22}^{42}-\frac{1}{32} \sqrt{3} C_{22,00}^{42}-\frac{1}{32} C_{22,20}^{42}-\frac{3}{64}
C_{22,22}^{40}-\frac{3 C_{22,22}^{42}}{32 \sqrt{7}}-\frac{9 C_{22,22}^{44}}{112 \sqrt{5}}+\frac{1}{64} \sqrt{15} C_{31,00}^{31}+\frac{1}{64} \sqrt{5}
C_{31,20}^{31}+\frac{3}{64} C_{31,22}^{31}+\frac{9}{64} \sqrt{\frac{3}{35}} C_{31,22}^{33}+\frac{9 C_{33,00}^{33}}{32 \sqrt{35}}+\frac{3}{32} \sqrt{\frac{3}{35}}
C_{33,20}^{33}+\frac{9 C_{33,22}^{33}}{80 \sqrt{14}}\),

\noindent\(C_{00,4213}^{2213,0} =  -\frac{1}{64} \sqrt{7} C_{00,00}^{60}-\frac{5}{64} \sqrt{\frac{7}{3}} C_{00,20}^{60}-\frac{1}{32}
\sqrt{\frac{3}{35}} C_{00,22}^{62}+\frac{1}{64} \sqrt{7} C_{11,00}^{51}-\frac{1}{64} \sqrt{21} C_{11,20}^{51}-\frac{3}{32} \sqrt{\frac{3}{35}} C_{11,22}^{51}-\frac{27
C_{11,22}^{53}}{1120}-\frac{1}{64} \sqrt{7} C_{20,00}^{40}-\frac{5}{64} \sqrt{\frac{7}{3}} C_{20,20}^{40}-\frac{1}{32} \sqrt{\frac{3}{35}} C_{20,22}^{42}-\frac{1}{32}
\sqrt{\frac{7}{5}} C_{22,00}^{42}-\frac{1}{32} \sqrt{\frac{35}{3}} C_{22,20}^{42}-\frac{1}{32} \sqrt{\frac{3}{35}} C_{22,22}^{40}-\frac{1}{112} \sqrt{\frac{3}{5}}
C_{22,22}^{42}-\frac{3}{280} \sqrt{\frac{3}{7}} C_{22,22}^{44}+\frac{1}{64} \sqrt{7} C_{31,00}^{31}-\frac{1}{64} \sqrt{21} C_{31,20}^{31}-\frac{3}{32}
\sqrt{\frac{3}{35}} C_{31,22}^{31}-\frac{27 C_{31,22}^{33}}{1120}+\frac{3}{160} \sqrt{3} C_{33,00}^{33}-\frac{9}{160} C_{33,20}^{33}-\frac{9}{280}
\sqrt{\frac{3}{10}} C_{33,22}^{33}\),

\noindent\(C_{00,4213}^{2213,1} =  -\frac{1}{64} \sqrt{21} C_{00,00}^{60}-\frac{1}{64} \sqrt{7} C_{00,20}^{60}+\frac{3 C_{00,22}^{62}}{32
\sqrt{35}}+\frac{1}{64} \sqrt{21} C_{11,00}^{51}+\frac{1}{64} \sqrt{7} C_{11,20}^{51}-\frac{3 C_{11,22}^{51}}{32 \sqrt{35}}-\frac{9 \sqrt{3} C_{11,22}^{53}}{1120}-\frac{1}{64}
\sqrt{21} C_{20,00}^{40}-\frac{1}{64} \sqrt{7} C_{20,20}^{40}+\frac{3 C_{20,22}^{42}}{32 \sqrt{35}}-\frac{1}{32} \sqrt{\frac{21}{5}} C_{22,00}^{42}-\frac{1}{32}
\sqrt{\frac{7}{5}} C_{22,20}^{42}+\frac{3 C_{22,22}^{40}}{32 \sqrt{35}}+\frac{3 C_{22,22}^{42}}{112 \sqrt{5}}+\frac{9 C_{22,22}^{44}}{280 \sqrt{7}}+\frac{1}{64}
\sqrt{21} C_{31,00}^{31}+\frac{1}{64} \sqrt{7} C_{31,20}^{31}-\frac{3 C_{31,22}^{31}}{32 \sqrt{35}}-\frac{9 \sqrt{3} C_{31,22}^{33}}{1120}+\frac{9}{160}
C_{33,00}^{33}+\frac{3}{160} \sqrt{3} C_{33,20}^{33}-\frac{9 C_{33,22}^{33}}{280 \sqrt{10}}\),

\noindent\(C_{00,4413}^{2213,0} =  -\frac{C_{00,22}^{62}}{32 \sqrt{5}}-\frac{3 C_{11,22}^{51}}{32 \sqrt{5}}-\frac{9}{160} \sqrt{\frac{3}{7}}
C_{11,22}^{53}-\frac{C_{20,22}^{42}}{32 \sqrt{5}}-\frac{C_{22,22}^{40}}{32 \sqrt{5}}-\frac{C_{22,22}^{42}}{16 \sqrt{35}}-\frac{3}{280} C_{22,22}^{44}-\frac{3
C_{31,22}^{31}}{32 \sqrt{5}}-\frac{9}{160} \sqrt{\frac{3}{7}} C_{31,22}^{33}-\frac{9 C_{33,22}^{33}}{40 \sqrt{70}}\),

\noindent\(C_{00,4413}^{2213,1} =  \frac{1}{32} \sqrt{\frac{3}{5}} C_{00,22}^{62}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{11,22}^{51}-\frac{9
C_{11,22}^{53}}{160 \sqrt{7}}+\frac{1}{32} \sqrt{\frac{3}{5}} C_{20,22}^{42}+\frac{1}{32} \sqrt{\frac{3}{5}} C_{22,22}^{40}+\frac{1}{16} \sqrt{\frac{3}{35}}
C_{22,22}^{42}+\frac{3}{280} \sqrt{3} C_{22,22}^{44}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{31,22}^{31}-\frac{9 C_{31,22}^{33}}{160 \sqrt{7}}-\frac{3}{40}
\sqrt{\frac{3}{70}} C_{33,22}^{33}\),

\noindent\(C_{00,5101}^{1101,0} =  -\frac{9}{128} C_{00,00}^{60}-\frac{3}{128} \sqrt{3} C_{00,20}^{60}-\frac{15}{128} C_{11,00}^{51}+\frac{3}{128}
\sqrt{3} C_{11,20}^{51}-\frac{9}{128} C_{20,00}^{40}-\frac{3}{128} \sqrt{3} C_{20,20}^{40}-\frac{9 C_{22,00}^{42}}{64 \sqrt{5}}-\frac{3}{64} \sqrt{\frac{3}{5}}
C_{22,20}^{42}-\frac{15}{128} C_{31,00}^{31}+\frac{3}{128} \sqrt{3} C_{31,20}^{31}-\frac{9}{64} \sqrt{\frac{3}{7}} C_{33,00}^{33}+\frac{27 C_{33,20}^{33}}{320
\sqrt{7}}\),

\noindent\(C_{00,5101}^{1101,1} =  \frac{3}{128} \sqrt{3} C_{00,00}^{60}-\frac{9}{128} C_{00,20}^{60}-\frac{3}{128} \sqrt{3} C_{11,00}^{51}+\frac{9}{128}
C_{11,20}^{51}+\frac{3}{128} \sqrt{3} C_{20,00}^{40}-\frac{9}{128} C_{20,20}^{40}+\frac{3}{64} \sqrt{\frac{3}{5}} C_{22,00}^{42}-\frac{9 C_{22,20}^{42}}{64
\sqrt{5}}-\frac{3}{128} \sqrt{3} C_{31,00}^{31}+\frac{9}{128} C_{31,20}^{31}-\frac{27 C_{33,00}^{33}}{320 \sqrt{7}}+\frac{27}{320} \sqrt{\frac{3}{7}}
C_{33,20}^{33}\),

\noindent\(C_{00,5110}^{1110,0} =  \frac{1}{128} \sqrt{3} C_{00,00}^{60}+\frac{5}{128} C_{00,20}^{60}+\frac{3 C_{00,22}^{62}}{64 \sqrt{5}}-\frac{1}{128}
\sqrt{3} C_{11,00}^{51}+\frac{3}{128} C_{11,20}^{51}+\frac{9 C_{11,22}^{51}}{64 \sqrt{5}}+\frac{27}{320} \sqrt{\frac{3}{7}} C_{11,22}^{53}+\frac{1}{128}
\sqrt{3} C_{20,00}^{40}+\frac{5}{128} C_{20,20}^{40}+\frac{3 C_{20,22}^{42}}{64 \sqrt{5}}+\frac{1}{64} \sqrt{\frac{3}{5}} C_{22,00}^{42}+\frac{1}{64}
\sqrt{5} C_{22,20}^{42}+\frac{3 C_{22,22}^{40}}{64 \sqrt{5}}+\frac{3 C_{22,22}^{42}}{32 \sqrt{35}}+\frac{9}{560} C_{22,22}^{44}-\frac{1}{128} \sqrt{3}
C_{31,00}^{31}+\frac{3}{128} C_{31,20}^{31}+\frac{9 C_{31,22}^{31}}{64 \sqrt{5}}+\frac{27}{320} \sqrt{\frac{3}{7}} C_{31,22}^{33}-\frac{9 C_{33,00}^{33}}{320
\sqrt{7}}+\frac{9}{320} \sqrt{\frac{3}{7}} C_{33,20}^{33}+\frac{27 C_{33,22}^{33}}{80 \sqrt{70}}\),

\noindent\(C_{00,5110}^{1110,1} =  \frac{3}{128} C_{00,00}^{60}+\frac{1}{128} \sqrt{3} C_{00,20}^{60}-\frac{3}{64} \sqrt{\frac{3}{5}}
C_{00,22}^{62}-\frac{3}{128} C_{11,00}^{51}-\frac{1}{128} \sqrt{3} C_{11,20}^{51}+\frac{3}{64} \sqrt{\frac{3}{5}} C_{11,22}^{51}+\frac{27 C_{11,22}^{53}}{320
\sqrt{7}}+\frac{3}{128} C_{20,00}^{40}+\frac{1}{128} \sqrt{3} C_{20,20}^{40}-\frac{3}{64} \sqrt{\frac{3}{5}} C_{20,22}^{42}+\frac{3 C_{22,00}^{42}}{64
\sqrt{5}}+\frac{1}{64} \sqrt{\frac{3}{5}} C_{22,20}^{42}-\frac{3}{64} \sqrt{\frac{3}{5}} C_{22,22}^{40}-\frac{3}{32} \sqrt{\frac{3}{35}} C_{22,22}^{42}-\frac{9}{560}
\sqrt{3} C_{22,22}^{44}-\frac{3}{128} C_{31,00}^{31}-\frac{1}{128} \sqrt{3} C_{31,20}^{31}+\frac{3}{64} \sqrt{\frac{3}{5}} C_{31,22}^{31}+\frac{27
C_{31,22}^{33}}{320 \sqrt{7}}-\frac{9}{320} \sqrt{\frac{3}{7}} C_{33,00}^{33}-\frac{9 C_{33,20}^{33}}{320 \sqrt{7}}+\frac{9}{80} \sqrt{\frac{3}{70}}
C_{33,22}^{33}\),

\noindent\(C_{00,5111}^{1111,0} =  \frac{3}{128} C_{00,00}^{60}+\frac{5}{128} \sqrt{3} C_{00,20}^{60}-\frac{3}{128} \sqrt{\frac{3}{5}}
C_{00,22}^{62}-\frac{3}{128} C_{11,00}^{51}+\frac{3}{128} \sqrt{3} C_{11,20}^{51}-\frac{9}{128} \sqrt{\frac{3}{5}} C_{11,22}^{51}-\frac{81 C_{11,22}^{53}}{640
\sqrt{7}}+\frac{3}{128} C_{20,00}^{40}+\frac{5}{128} \sqrt{3} C_{20,20}^{40}-\frac{3}{128} \sqrt{\frac{3}{5}} C_{20,22}^{42}+\frac{3 C_{22,00}^{42}}{64
\sqrt{5}}+\frac{1}{64} \sqrt{15} C_{22,20}^{42}-\frac{3}{128} \sqrt{\frac{3}{5}} C_{22,22}^{40}-\frac{3}{64} \sqrt{\frac{3}{35}} C_{22,22}^{42}-\frac{9
\sqrt{3} C_{22,22}^{44}}{1120}-\frac{3}{128} C_{31,00}^{31}+\frac{3}{128} \sqrt{3} C_{31,20}^{31}-\frac{9}{128} \sqrt{\frac{3}{5}} C_{31,22}^{31}-\frac{81
C_{31,22}^{33}}{640 \sqrt{7}}-\frac{9}{320} \sqrt{\frac{3}{7}} C_{33,00}^{33}+\frac{27 C_{33,20}^{33}}{320 \sqrt{7}}-\frac{27}{160} \sqrt{\frac{3}{70}}
C_{33,22}^{33}\),

\noindent\(C_{00,5111}^{1111,1} =  \frac{3}{128} \sqrt{3} C_{00,00}^{60}+\frac{3}{128} C_{00,20}^{60}+\frac{9 C_{00,22}^{62}}{128 \sqrt{5}}-\frac{3}{128}
\sqrt{3} C_{11,00}^{51}-\frac{3}{128} C_{11,20}^{51}-\frac{9 C_{11,22}^{51}}{128 \sqrt{5}}-\frac{27}{640} \sqrt{\frac{3}{7}} C_{11,22}^{53}+\frac{3}{128}
\sqrt{3} C_{20,00}^{40}+\frac{3}{128} C_{20,20}^{40}+\frac{9 C_{20,22}^{42}}{128 \sqrt{5}}+\frac{3}{64} \sqrt{\frac{3}{5}} C_{22,00}^{42}+\frac{3
C_{22,20}^{42}}{64 \sqrt{5}}+\frac{9 C_{22,22}^{40}}{128 \sqrt{5}}+\frac{9 C_{22,22}^{42}}{64 \sqrt{35}}+\frac{27 C_{22,22}^{44}}{1120}-\frac{3}{128}
\sqrt{3} C_{31,00}^{31}-\frac{3}{128} C_{31,20}^{31}-\frac{9 C_{31,22}^{31}}{128 \sqrt{5}}-\frac{27}{640} \sqrt{\frac{3}{7}} C_{31,22}^{33}-\frac{27
C_{33,00}^{33}}{320 \sqrt{7}}-\frac{9}{320} \sqrt{\frac{3}{7}} C_{33,20}^{33}-\frac{27 C_{33,22}^{33}}{160 \sqrt{70}}\),

\noindent\(C_{00,5112}^{1112,0} =  \frac{1}{128} \sqrt{15} C_{00,00}^{60}+\frac{5}{128} \sqrt{5} C_{00,20}^{60}+\frac{3}{640} C_{00,22}^{62}-\frac{1}{128}
\sqrt{15} C_{11,00}^{51}+\frac{3}{128} \sqrt{5} C_{11,20}^{51}+\frac{9}{640} C_{11,22}^{51}+\frac{27}{640} \sqrt{\frac{3}{35}} C_{11,22}^{53}+\frac{1}{128}
\sqrt{15} C_{20,00}^{40}+\frac{5}{128} \sqrt{5} C_{20,20}^{40}+\frac{3}{640} C_{20,22}^{42}+\frac{1}{64} \sqrt{3} C_{22,00}^{42}+\frac{5}{64} C_{22,20}^{42}+\frac{3}{640}
C_{22,22}^{40}+\frac{3 C_{22,22}^{42}}{320 \sqrt{7}}+\frac{9 C_{22,22}^{44}}{1120 \sqrt{5}}-\frac{1}{128} \sqrt{15} C_{31,00}^{31}+\frac{3}{128}
\sqrt{5} C_{31,20}^{31}+\frac{9}{640} C_{31,22}^{31}+\frac{27}{640} \sqrt{\frac{3}{35}} C_{31,22}^{33}-\frac{9 C_{33,00}^{33}}{64 \sqrt{35}}+\frac{9}{64}
\sqrt{\frac{3}{35}} C_{33,20}^{33}+\frac{27 C_{33,22}^{33}}{800 \sqrt{14}}\),

\noindent\(C_{00,5112}^{1112,1} =  \frac{3}{128} \sqrt{5} C_{00,00}^{60}+\frac{1}{128} \sqrt{15} C_{00,20}^{60}-\frac{3}{640} \sqrt{3}
C_{00,22}^{62}-\frac{3}{128} \sqrt{5} C_{11,00}^{51}-\frac{1}{128} \sqrt{15} C_{11,20}^{51}+\frac{3}{640} \sqrt{3} C_{11,22}^{51}+\frac{27 C_{11,22}^{53}}{640
\sqrt{35}}+\frac{3}{128} \sqrt{5} C_{20,00}^{40}+\frac{1}{128} \sqrt{15} C_{20,20}^{40}-\frac{3}{640} \sqrt{3} C_{20,22}^{42}+\frac{3}{64} C_{22,00}^{42}+\frac{1}{64}
\sqrt{3} C_{22,20}^{42}-\frac{3}{640} \sqrt{3} C_{22,22}^{40}-\frac{3}{320} \sqrt{\frac{3}{7}} C_{22,22}^{42}-\frac{9 \sqrt{\frac{3}{5}} C_{22,22}^{44}}{1120}-\frac{3}{128}
\sqrt{5} C_{31,00}^{31}-\frac{1}{128} \sqrt{15} C_{31,20}^{31}+\frac{3}{640} \sqrt{3} C_{31,22}^{31}+\frac{27 C_{31,22}^{33}}{640 \sqrt{35}}-\frac{9}{64}
\sqrt{\frac{3}{35}} C_{33,00}^{33}-\frac{9 C_{33,20}^{33}}{64 \sqrt{35}}+\frac{9}{800} \sqrt{\frac{3}{14}} C_{33,22}^{33}\),

\noindent\(C_{00,5312}^{1112,0} =  \frac{1}{32} \sqrt{\frac{7}{15}} C_{00,22}^{62}+\frac{1}{32} \sqrt{\frac{21}{5}} C_{11,22}^{51}+\frac{9}{160}
C_{11,22}^{53}+\frac{1}{32} \sqrt{\frac{7}{15}} C_{20,22}^{42}+\frac{1}{32} \sqrt{\frac{7}{15}} C_{22,22}^{40}+\frac{C_{22,22}^{42}}{16 \sqrt{15}}+\frac{1}{40}
\sqrt{\frac{3}{7}} C_{22,22}^{44}+\frac{1}{32} \sqrt{\frac{21}{5}} C_{31,22}^{31}+\frac{9}{160} C_{31,22}^{33}+\frac{3}{40} \sqrt{\frac{3}{10}} C_{33,22}^{33}\),

\noindent\(C_{00,5312}^{1112,1} =  -\frac{1}{32} \sqrt{\frac{7}{5}} C_{00,22}^{62}+\frac{1}{32} \sqrt{\frac{7}{5}} C_{11,22}^{51}+\frac{3}{160}
\sqrt{3} C_{11,22}^{53}-\frac{1}{32} \sqrt{\frac{7}{5}} C_{20,22}^{42}-\frac{1}{32} \sqrt{\frac{7}{5}} C_{22,22}^{40}-\frac{C_{22,22}^{42}}{16 \sqrt{5}}-\frac{3
C_{22,22}^{44}}{40 \sqrt{7}}+\frac{1}{32} \sqrt{\frac{7}{5}} C_{31,22}^{31}+\frac{3}{160} \sqrt{3} C_{31,22}^{33}+\frac{3 C_{33,22}^{33}}{40 \sqrt{10}}\),

\noindent\(C_{00,6000}^{0000,0} =  \frac{3}{256} C_{00,00}^{60}+\frac{1}{256} \sqrt{3} C_{00,20}^{60}+\frac{5}{256} C_{11,00}^{51}-\frac{1}{256}
\sqrt{3} C_{11,20}^{51}+\frac{3}{256} C_{20,00}^{40}+\frac{1}{256} \sqrt{3} C_{20,20}^{40}+\frac{3 C_{22,00}^{42}}{128 \sqrt{5}}+\frac{1}{128} \sqrt{\frac{3}{5}}
C_{22,20}^{42}+\frac{5}{256} C_{31,00}^{31}-\frac{1}{256} \sqrt{3} C_{31,20}^{31}+\frac{3}{128} \sqrt{\frac{3}{7}} C_{33,00}^{33}-\frac{9 C_{33,20}^{33}}{640
\sqrt{7}}\),

\noindent\(C_{00,6000}^{0000,1} =  -\frac{1}{256} \sqrt{3} C_{00,00}^{60}+\frac{3}{256} C_{00,20}^{60}+\frac{1}{256} \sqrt{3} C_{11,00}^{51}-\frac{3}{256}
C_{11,20}^{51}-\frac{1}{256} \sqrt{3} C_{20,00}^{40}+\frac{3}{256} C_{20,20}^{40}-\frac{1}{128} \sqrt{\frac{3}{5}} C_{22,00}^{42}+\frac{3 C_{22,20}^{42}}{128
\sqrt{5}}+\frac{1}{256} \sqrt{3} C_{31,00}^{31}-\frac{3}{256} C_{31,20}^{31}+\frac{9 C_{33,00}^{33}}{640 \sqrt{7}}-\frac{9}{640} \sqrt{\frac{3}{7}}
C_{33,20}^{33}\),

\noindent\(C_{00,6011}^{0011,0} =  -\frac{1}{256} \sqrt{3} C_{00,00}^{60}-\frac{5}{256} C_{00,20}^{60}+\frac{1}{256} \sqrt{3} C_{11,00}^{51}-\frac{3}{256}
C_{11,20}^{51}-\frac{1}{256} \sqrt{3} C_{20,00}^{40}-\frac{5}{256} C_{20,20}^{40}-\frac{1}{128} \sqrt{\frac{3}{5}} C_{22,00}^{42}-\frac{1}{128} \sqrt{5}
C_{22,20}^{42}+\frac{1}{256} \sqrt{3} C_{31,00}^{31}-\frac{3}{256} C_{31,20}^{31}+\frac{9 C_{33,00}^{33}}{640 \sqrt{7}}-\frac{9}{640} \sqrt{\frac{3}{7}}
C_{33,20}^{33}\),

\noindent\(C_{00,6011}^{0011,1} =  -\frac{3}{256} C_{00,00}^{60}-\frac{1}{256} \sqrt{3} C_{00,20}^{60}+\frac{3}{256} C_{11,00}^{51}+\frac{1}{256}
\sqrt{3} C_{11,20}^{51}-\frac{3}{256} C_{20,00}^{40}-\frac{1}{256} \sqrt{3} C_{20,20}^{40}-\frac{3 C_{22,00}^{42}}{128 \sqrt{5}}-\frac{1}{128} \sqrt{\frac{3}{5}}
C_{22,20}^{42}+\frac{3}{256} C_{31,00}^{31}+\frac{1}{256} \sqrt{3} C_{31,20}^{31}+\frac{9}{640} \sqrt{\frac{3}{7}} C_{33,00}^{33}+\frac{9 C_{33,20}^{33}}{640
\sqrt{7}}\),

\noindent\(C_{00,6211}^{0011,0} =  -\frac{1}{128} C_{00,22}^{62}-\frac{3}{128} C_{11,22}^{51}-\frac{9}{128} \sqrt{\frac{3}{35}} C_{11,22}^{53}-\frac{1}{128}
C_{20,22}^{42}-\frac{1}{128} C_{22,22}^{40}-\frac{C_{22,22}^{42}}{64 \sqrt{7}}-\frac{3 C_{22,22}^{44}}{224 \sqrt{5}}-\frac{3}{128} C_{31,22}^{31}-\frac{9}{128}
\sqrt{\frac{3}{35}} C_{31,22}^{33}-\frac{9 C_{33,22}^{33}}{160 \sqrt{14}}\),

\noindent\(C_{00,6211}^{0011,1} =  \frac{1}{128} \sqrt{3} C_{00,22}^{62}-\frac{1}{128} \sqrt{3} C_{11,22}^{51}-\frac{9 C_{11,22}^{53}}{128
\sqrt{35}}+\frac{1}{128} \sqrt{3} C_{20,22}^{42}+\frac{1}{128} \sqrt{3} C_{22,22}^{40}+\frac{1}{64} \sqrt{\frac{3}{7}} C_{22,22}^{42}+\frac{3}{224}
\sqrt{\frac{3}{5}} C_{22,22}^{44}-\frac{1}{128} \sqrt{3} C_{31,22}^{31}-\frac{9 C_{31,22}^{33}}{128 \sqrt{35}}-\frac{3}{160} \sqrt{\frac{3}{14}}
C_{33,22}^{33}\),

\noindent\(C_{11,0011}^{5101,0} =  -\frac{3}{64} C_{11,11}^{51}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{22,11}^{42}-\frac{3}{64} C_{31,11}^{31}-\frac{27
C_{33,11}^{33}}{80 \sqrt{14}}\),

\noindent\(C_{11,0011}^{5101,1} =  -\frac{1}{64} \sqrt{3} C_{11,11}^{51}+\frac{3 C_{22,11}^{42}}{32 \sqrt{5}}-\frac{1}{64} \sqrt{3} C_{31,11}^{31}-\frac{9}{80}
\sqrt{\frac{3}{14}} C_{33,11}^{33}\),

\noindent\(C_{11,1111}^{4000,0} =  -\frac{7}{64} C_{11,11}^{51}-\frac{7 C_{22,11}^{42}}{32 \sqrt{15}}-\frac{7}{64} C_{31,11}^{31}-\frac{9}{80}
\sqrt{\frac{7}{2}} C_{33,11}^{33}\),

\noindent\(C_{11,1111}^{4000,1} =  -\frac{7 C_{11,11}^{51}}{64 \sqrt{3}}+\frac{7 C_{22,11}^{42}}{32 \sqrt{5}}-\frac{7 C_{31,11}^{31}}{64
\sqrt{3}}-\frac{3}{80} \sqrt{\frac{21}{2}} C_{33,11}^{33}\),

\noindent\(C_{11,1111}^{4202,0} =  \frac{1}{32} \sqrt{5} C_{11,11}^{51}+\frac{C_{22,11}^{42}}{16 \sqrt{3}}+\frac{1}{32} \sqrt{5} C_{31,11}^{31}+\frac{9
C_{33,11}^{33}}{8 \sqrt{70}}\),

\noindent\(C_{11,1111}^{4202,1} =  \frac{1}{32} \sqrt{\frac{5}{3}} C_{11,11}^{51}-\frac{1}{16} C_{22,11}^{42}+\frac{1}{32} \sqrt{\frac{5}{3}}
C_{31,11}^{31}+\frac{3}{8} \sqrt{\frac{3}{70}} C_{33,11}^{33}\),

\noindent\(C_{11,1112}^{4202,0} =  \frac{1}{32} \sqrt{15} C_{11,11}^{51}+\frac{1}{16} C_{22,11}^{42}+\frac{1}{32} \sqrt{15} C_{31,11}^{31}+\frac{9}{8}
\sqrt{\frac{3}{70}} C_{33,11}^{33}\),

\noindent\(C_{11,1112}^{4202,1} =  \frac{1}{32} \sqrt{5} C_{11,11}^{51}-\frac{1}{16} \sqrt{3} C_{22,11}^{42}+\frac{1}{32} \sqrt{5} C_{31,11}^{31}+\frac{9
C_{33,11}^{33}}{8 \sqrt{70}}\),

\noindent\(C_{11,2011}^{3101,0} =  -\frac{7}{32} C_{11,11}^{51}-\frac{7 C_{22,11}^{42}}{16 \sqrt{15}}-\frac{7}{32} C_{31,11}^{31}-\frac{9}{40}
\sqrt{\frac{7}{2}} C_{33,11}^{33}\),

\noindent\(C_{11,2011}^{3101,1} =  -\frac{7 C_{11,11}^{51}}{32 \sqrt{3}}+\frac{7 C_{22,11}^{42}}{16 \sqrt{5}}-\frac{7 C_{31,11}^{31}}{32
\sqrt{3}}-\frac{3}{40} \sqrt{\frac{21}{2}} C_{33,11}^{33}\),

\noindent\(C_{11,2211}^{3101,0} =  \frac{7 C_{11,11}^{51}}{32 \sqrt{5}}+\frac{7 C_{22,11}^{42}}{80 \sqrt{3}}+\frac{7 C_{31,11}^{31}}{32
\sqrt{5}}+\frac{9}{40} \sqrt{\frac{7}{10}} C_{33,11}^{33}\),

\noindent\(C_{11,2211}^{3101,1} =  \frac{7 C_{11,11}^{51}}{32 \sqrt{15}}-\frac{7}{80} C_{22,11}^{42}+\frac{7 C_{31,11}^{31}}{32 \sqrt{15}}+\frac{3}{40}
\sqrt{\frac{21}{10}} C_{33,11}^{33}\),

\noindent\(C_{11,2212}^{3101,0} =  \frac{7}{32} \sqrt{\frac{3}{5}} C_{11,11}^{51}+\frac{7}{80} C_{22,11}^{42}+\frac{7}{32} \sqrt{\frac{3}{5}}
C_{31,11}^{31}+\frac{9}{40} \sqrt{\frac{21}{10}} C_{33,11}^{33}\),

\noindent\(C_{11,2212}^{3101,1} =  \frac{7 C_{11,11}^{51}}{32 \sqrt{5}}-\frac{7}{80} \sqrt{3} C_{22,11}^{42}+\frac{7 C_{31,11}^{31}}{32
\sqrt{5}}+\frac{9}{40} \sqrt{\frac{7}{10}} C_{33,11}^{33}\),

\noindent\(C_{11,2212}^{3303,0} =  -\frac{1}{48} \sqrt{7} C_{11,11}^{51}-\frac{1}{24} \sqrt{\frac{7}{15}} C_{22,11}^{42}-\frac{1}{48}
\sqrt{7} C_{31,11}^{31}-\frac{3 C_{33,11}^{33}}{20 \sqrt{2}}\),

\noindent\(C_{11,2212}^{3303,1} =  -\frac{1}{48} \sqrt{\frac{7}{3}} C_{11,11}^{51}+\frac{1}{24} \sqrt{\frac{7}{5}} C_{22,11}^{42}-\frac{1}{48}
\sqrt{\frac{7}{3}} C_{31,11}^{31}-\frac{1}{20} \sqrt{\frac{3}{2}} C_{33,11}^{33}\),

\noindent\(C_{11,2213}^{3303,0} =  -\frac{1}{24} \sqrt{\frac{7}{2}} C_{11,11}^{51}-\frac{1}{12} \sqrt{\frac{7}{30}} C_{22,11}^{42}-\frac{1}{24}
\sqrt{\frac{7}{2}} C_{31,11}^{31}-\frac{3}{20} C_{33,11}^{33}\),

\noindent\(C_{11,2213}^{3303,1} =  -\frac{1}{24} \sqrt{\frac{7}{6}} C_{11,11}^{51}+\frac{1}{12} \sqrt{\frac{7}{10}} C_{22,11}^{42}-\frac{1}{24}
\sqrt{\frac{7}{6}} C_{31,11}^{31}-\frac{1}{20} \sqrt{3} C_{33,11}^{33}\),

\noindent\(C_{11,3111}^{2000,0} =  -\frac{7}{32} C_{11,11}^{51}-\frac{7 C_{22,11}^{42}}{16 \sqrt{15}}-\frac{7}{32} C_{31,11}^{31}-\frac{9}{40}
\sqrt{\frac{7}{2}} C_{33,11}^{33}\),

\noindent\(C_{11,3111}^{2000,1} =  -\frac{7 C_{11,11}^{51}}{32 \sqrt{3}}+\frac{7 C_{22,11}^{42}}{16 \sqrt{5}}-\frac{7 C_{31,11}^{31}}{32
\sqrt{3}}-\frac{3}{40} \sqrt{\frac{21}{2}} C_{33,11}^{33}\),

\noindent\(C_{11,3111}^{2202,0} =  \frac{7 C_{11,11}^{51}}{32 \sqrt{5}}+\frac{7 C_{22,11}^{42}}{80 \sqrt{3}}+\frac{7 C_{31,11}^{31}}{32
\sqrt{5}}+\frac{9}{40} \sqrt{\frac{7}{10}} C_{33,11}^{33}\),

\noindent\(C_{11,3111}^{2202,1} =  \frac{7 C_{11,11}^{51}}{32 \sqrt{15}}-\frac{7}{80} C_{22,11}^{42}+\frac{7 C_{31,11}^{31}}{32 \sqrt{15}}+\frac{3}{40}
\sqrt{\frac{21}{10}} C_{33,11}^{33}\),

\noindent\(C_{11,3112}^{2202,0} =  \frac{7}{32} \sqrt{\frac{3}{5}} C_{11,11}^{51}+\frac{7}{80} C_{22,11}^{42}+\frac{7}{32} \sqrt{\frac{3}{5}}
C_{31,11}^{31}+\frac{9}{40} \sqrt{\frac{21}{10}} C_{33,11}^{33}\),

\noindent\(C_{11,3112}^{2202,1} =  \frac{7 C_{11,11}^{51}}{32 \sqrt{5}}-\frac{7}{80} \sqrt{3} C_{22,11}^{42}+\frac{7 C_{31,11}^{31}}{32
\sqrt{5}}+\frac{9}{40} \sqrt{\frac{7}{10}} C_{33,11}^{33}\),

\noindent\(C_{11,3312}^{2202,0} =  -\frac{1}{48} \sqrt{7} C_{11,11}^{51}-\frac{1}{24} \sqrt{\frac{7}{15}} C_{22,11}^{42}-\frac{1}{48}
\sqrt{7} C_{31,11}^{31}-\frac{3 C_{33,11}^{33}}{20 \sqrt{2}}\),

\noindent\(C_{11,3312}^{2202,1} =  -\frac{1}{48} \sqrt{\frac{7}{3}} C_{11,11}^{51}+\frac{1}{24} \sqrt{\frac{7}{5}} C_{22,11}^{42}-\frac{1}{48}
\sqrt{\frac{7}{3}} C_{31,11}^{31}-\frac{1}{20} \sqrt{\frac{3}{2}} C_{33,11}^{33}\),

\noindent\(C_{11,3313}^{2202,0} =  -\frac{1}{24} \sqrt{\frac{7}{2}} C_{11,11}^{51}-\frac{1}{12} \sqrt{\frac{7}{30}} C_{22,11}^{42}-\frac{1}{24}
\sqrt{\frac{7}{2}} C_{31,11}^{31}-\frac{3}{20} C_{33,11}^{33}\),

\noindent\(C_{11,3313}^{2202,1} =  -\frac{1}{24} \sqrt{\frac{7}{6}} C_{11,11}^{51}+\frac{1}{12} \sqrt{\frac{7}{10}} C_{22,11}^{42}-\frac{1}{24}
\sqrt{\frac{7}{6}} C_{31,11}^{31}-\frac{1}{20} \sqrt{3} C_{33,11}^{33}\),

\noindent\(C_{11,4011}^{1101,0} =  -\frac{7}{64} C_{11,11}^{51}-\frac{7 C_{22,11}^{42}}{32 \sqrt{15}}-\frac{7}{64} C_{31,11}^{31}-\frac{9}{80}
\sqrt{\frac{7}{2}} C_{33,11}^{33}\),

\noindent\(C_{11,4011}^{1101,1} =  -\frac{7 C_{11,11}^{51}}{64 \sqrt{3}}+\frac{7 C_{22,11}^{42}}{32 \sqrt{5}}-\frac{7 C_{31,11}^{31}}{64
\sqrt{3}}-\frac{3}{80} \sqrt{\frac{21}{2}} C_{33,11}^{33}\),

\noindent\(C_{11,4211}^{1101,0} =  \frac{1}{32} \sqrt{5} C_{11,11}^{51}+\frac{C_{22,11}^{42}}{16 \sqrt{3}}+\frac{1}{32} \sqrt{5} C_{31,11}^{31}+\frac{9
C_{33,11}^{33}}{8 \sqrt{70}}\),

\noindent\(C_{11,4211}^{1101,1} =  \frac{1}{32} \sqrt{\frac{5}{3}} C_{11,11}^{51}-\frac{1}{16} C_{22,11}^{42}+\frac{1}{32} \sqrt{\frac{5}{3}}
C_{31,11}^{31}+\frac{3}{8} \sqrt{\frac{3}{70}} C_{33,11}^{33}\),

\noindent\(C_{11,4212}^{1101,0} =  \frac{1}{32} \sqrt{15} C_{11,11}^{51}+\frac{1}{16} C_{22,11}^{42}+\frac{1}{32} \sqrt{15} C_{31,11}^{31}+\frac{9}{8}
\sqrt{\frac{3}{70}} C_{33,11}^{33}\),

\noindent\(C_{11,4212}^{1101,1} =  \frac{1}{32} \sqrt{5} C_{11,11}^{51}-\frac{1}{16} \sqrt{3} C_{22,11}^{42}+\frac{1}{32} \sqrt{5} C_{31,11}^{31}+\frac{9
C_{33,11}^{33}}{8 \sqrt{70}}\),

\noindent\(C_{11,5111}^{0000,0} =  -\frac{3}{64} C_{11,11}^{51}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{22,11}^{42}-\frac{3}{64} C_{31,11}^{31}-\frac{27
C_{33,11}^{33}}{80 \sqrt{14}}\),

\noindent\(C_{11,5111}^{0000,1} =  -\frac{1}{64} \sqrt{3} C_{11,11}^{51}+\frac{3 C_{22,11}^{42}}{32 \sqrt{5}}-\frac{1}{64} \sqrt{3} C_{31,11}^{31}-\frac{9}{80}
\sqrt{\frac{3}{14}} C_{33,11}^{33}\),

\noindent\(C_{20,2000}^{2000,0} =  -\frac{35}{256} C_{00,00}^{60}-\frac{35 C_{00,20}^{60}}{256 \sqrt{3}}-\frac{175 C_{11,00}^{51}}{2304}+\frac{35
C_{11,20}^{51}}{768 \sqrt{3}}-\frac{25}{768} C_{20,00}^{40}-\frac{25 C_{20,20}^{40}}{768 \sqrt{3}}+\frac{7}{384} \sqrt{5} C_{22,00}^{42}+\frac{7}{384}
\sqrt{\frac{5}{3}} C_{22,20}^{42}+\frac{25 C_{31,00}^{31}}{2304}-\frac{5 C_{31,20}^{31}}{768 \sqrt{3}}+\frac{5}{128} \sqrt{21} C_{33,00}^{33}-\frac{3}{128}
\sqrt{7} C_{33,20}^{33}\),

\noindent\(C_{20,2000}^{2000,1} =  \frac{35 C_{00,00}^{60}}{256 \sqrt{3}}-\frac{35}{256} C_{00,20}^{60}-\frac{35 C_{11,00}^{51}}{768
\sqrt{3}}+\frac{35}{768} C_{11,20}^{51}+\frac{25 C_{20,00}^{40}}{768 \sqrt{3}}-\frac{25}{768} C_{20,20}^{40}-\frac{7}{384} \sqrt{\frac{5}{3}} C_{22,00}^{42}+\frac{7}{384}
\sqrt{5} C_{22,20}^{42}+\frac{5 C_{31,00}^{31}}{768 \sqrt{3}}-\frac{5}{768} C_{31,20}^{31}+\frac{3}{128} \sqrt{7} C_{33,00}^{33}-\frac{3}{128} \sqrt{21}
C_{33,20}^{33}\),

\noindent\(C_{20,2011}^{2011,0} =  \frac{35 C_{00,00}^{60}}{256 \sqrt{3}}+\frac{175}{768} C_{00,20}^{60}-\frac{35 C_{11,00}^{51}}{768
\sqrt{3}}+\frac{35}{768} C_{11,20}^{51}+\frac{25 C_{20,00}^{40}}{768 \sqrt{3}}+\frac{125 C_{20,20}^{40}}{2304}-\frac{7}{384} \sqrt{\frac{5}{3}} C_{22,00}^{42}-\frac{35
\sqrt{5} C_{22,20}^{42}}{1152}+\frac{5 C_{31,00}^{31}}{768 \sqrt{3}}-\frac{5}{768} C_{31,20}^{31}+\frac{3}{128} \sqrt{7} C_{33,00}^{33}-\frac{3}{128}
\sqrt{21} C_{33,20}^{33}\),

\noindent\(C_{20,2011}^{2011,1} =  \frac{35}{256} C_{00,00}^{60}+\frac{35 C_{00,20}^{60}}{256 \sqrt{3}}-\frac{35}{768} C_{11,00}^{51}-\frac{35
C_{11,20}^{51}}{768 \sqrt{3}}+\frac{25}{768} C_{20,00}^{40}+\frac{25 C_{20,20}^{40}}{768 \sqrt{3}}-\frac{7}{384} \sqrt{5} C_{22,00}^{42}-\frac{7}{384}
\sqrt{\frac{5}{3}} C_{22,20}^{42}+\frac{5}{768} C_{31,00}^{31}+\frac{5 C_{31,20}^{31}}{768 \sqrt{3}}+\frac{3}{128} \sqrt{21} C_{33,00}^{33}+\frac{3}{128}
\sqrt{7} C_{33,20}^{33}\),

\noindent\(C_{20,2202}^{2202,0} =  -\frac{7}{128} \sqrt{5} C_{00,00}^{60}-\frac{7}{128} \sqrt{\frac{5}{3}} C_{00,20}^{60}-\frac{35 \sqrt{5}
C_{11,00}^{51}}{1152}+\frac{7}{384} \sqrt{\frac{5}{3}} C_{11,20}^{51}-\frac{5}{384} \sqrt{5} C_{20,00}^{40}-\frac{5}{384} \sqrt{\frac{5}{3}} C_{20,20}^{40}+\frac{7}{192}
C_{22,00}^{42}+\frac{7 C_{22,20}^{42}}{192 \sqrt{3}}+\frac{5 \sqrt{5} C_{31,00}^{31}}{1152}-\frac{1}{384} \sqrt{\frac{5}{3}} C_{31,20}^{31}+\frac{1}{64}
\sqrt{105} C_{33,00}^{33}-\frac{3}{64} \sqrt{\frac{7}{5}} C_{33,20}^{33}\),

\noindent\(C_{20,2202}^{2202,1} =  \frac{7}{128} \sqrt{\frac{5}{3}} C_{00,00}^{60}-\frac{7}{128} \sqrt{5} C_{00,20}^{60}-\frac{7}{384}
\sqrt{\frac{5}{3}} C_{11,00}^{51}+\frac{7}{384} \sqrt{5} C_{11,20}^{51}+\frac{5}{384} \sqrt{\frac{5}{3}} C_{20,00}^{40}-\frac{5}{384} \sqrt{5} C_{20,20}^{40}-\frac{7
C_{22,00}^{42}}{192 \sqrt{3}}+\frac{7}{192} C_{22,20}^{42}+\frac{1}{384} \sqrt{\frac{5}{3}} C_{31,00}^{31}-\frac{1}{384} \sqrt{5} C_{31,20}^{31}+\frac{3}{64}
\sqrt{\frac{7}{5}} C_{33,00}^{33}-\frac{3}{64} \sqrt{\frac{21}{5}} C_{33,20}^{33}\),

\noindent\(C_{20,2211}^{2011,0} =  \frac{7}{64} C_{00,22}^{62}+\frac{35}{192} C_{11,22}^{51}+\frac{7}{576} C_{20,22}^{42}+\frac{7}{576}
C_{22,22}^{40}-\frac{1}{144} \sqrt{7} C_{22,22}^{42}-\frac{3 C_{22,22}^{44}}{16 \sqrt{5}}+\frac{7}{192} C_{31,22}^{31}-\frac{1}{16} \sqrt{\frac{21}{5}}
C_{31,22}^{33}-\frac{9}{80} \sqrt{\frac{7}{2}} C_{33,22}^{33}\),

\noindent\(C_{20,2211}^{2011,1} =  -\frac{7}{64} \sqrt{3} C_{00,22}^{62}+\frac{35 C_{11,22}^{51}}{192 \sqrt{3}}-\frac{7 C_{20,22}^{42}}{192
\sqrt{3}}-\frac{7 C_{22,22}^{40}}{192 \sqrt{3}}+\frac{1}{48} \sqrt{\frac{7}{3}} C_{22,22}^{42}+\frac{3}{16} \sqrt{\frac{3}{5}} C_{22,22}^{44}+\frac{7
C_{31,22}^{31}}{192 \sqrt{3}}-\frac{1}{16} \sqrt{\frac{7}{5}} C_{31,22}^{33}-\frac{3}{80} \sqrt{\frac{21}{2}} C_{33,22}^{33}\),

\noindent\(C_{20,2211}^{2211,0} =  \frac{7 C_{00,00}^{60}}{128 \sqrt{3}}+\frac{35}{384} C_{00,20}^{60}+\frac{7 C_{00,22}^{62}}{128 \sqrt{5}}-\frac{7
C_{11,00}^{51}}{384 \sqrt{3}}+\frac{7}{384} C_{11,20}^{51}+\frac{7}{384} \sqrt{5} C_{11,22}^{51}+\frac{5 C_{20,00}^{40}}{384 \sqrt{3}}+\frac{25 C_{20,20}^{40}}{1152}+\frac{7
C_{20,22}^{42}}{1152 \sqrt{5}}-\frac{7 C_{22,00}^{42}}{192 \sqrt{15}}-\frac{7}{576} \sqrt{5} C_{22,20}^{42}+\frac{7 C_{22,22}^{40}}{1152 \sqrt{5}}-\frac{1}{288}
\sqrt{\frac{7}{5}} C_{22,22}^{42}-\frac{3}{160} C_{22,22}^{44}+\frac{C_{31,00}^{31}}{384 \sqrt{3}}-\frac{1}{384} C_{31,20}^{31}+\frac{7 C_{31,22}^{31}}{384
\sqrt{5}}-\frac{1}{160} \sqrt{21} C_{31,22}^{33}+\frac{3}{320} \sqrt{7} C_{33,00}^{33}-\frac{3}{320} \sqrt{21} C_{33,20}^{33}-\frac{9}{160} \sqrt{\frac{7}{10}}
C_{33,22}^{33}\),

\noindent\(C_{20,2211}^{2211,1} =  \frac{7}{128} C_{00,00}^{60}+\frac{7 C_{00,20}^{60}}{128 \sqrt{3}}-\frac{7}{128} \sqrt{\frac{3}{5}}
C_{00,22}^{62}-\frac{7}{384} C_{11,00}^{51}-\frac{7 C_{11,20}^{51}}{384 \sqrt{3}}+\frac{7}{384} \sqrt{\frac{5}{3}} C_{11,22}^{51}+\frac{5}{384} C_{20,00}^{40}+\frac{5
C_{20,20}^{40}}{384 \sqrt{3}}-\frac{7 C_{20,22}^{42}}{384 \sqrt{15}}-\frac{7 C_{22,00}^{42}}{192 \sqrt{5}}-\frac{7 C_{22,20}^{42}}{192 \sqrt{15}}-\frac{7
C_{22,22}^{40}}{384 \sqrt{15}}+\frac{1}{96} \sqrt{\frac{7}{15}} C_{22,22}^{42}+\frac{3}{160} \sqrt{3} C_{22,22}^{44}+\frac{1}{384} C_{31,00}^{31}+\frac{C_{31,20}^{31}}{384
\sqrt{3}}+\frac{7 C_{31,22}^{31}}{384 \sqrt{15}}-\frac{1}{160} \sqrt{7} C_{31,22}^{33}+\frac{3}{320} \sqrt{21} C_{33,00}^{33}+\frac{3}{320} \sqrt{7}
C_{33,20}^{33}-\frac{3}{160} \sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{20,2212}^{2212,0} =  \frac{7}{384} \sqrt{5} C_{00,00}^{60}+\frac{35}{384} \sqrt{\frac{5}{3}} C_{00,20}^{60}-\frac{7 C_{00,22}^{62}}{128
\sqrt{3}}-\frac{7 \sqrt{5} C_{11,00}^{51}}{1152}+\frac{7}{384} \sqrt{\frac{5}{3}} C_{11,20}^{51}-\frac{35 C_{11,22}^{51}}{384 \sqrt{3}}+\frac{5 \sqrt{5}
C_{20,00}^{40}}{1152}+\frac{25 \sqrt{\frac{5}{3}} C_{20,20}^{40}}{1152}-\frac{7 C_{20,22}^{42}}{1152 \sqrt{3}}-\frac{7}{576} C_{22,00}^{42}-\frac{35
C_{22,20}^{42}}{576 \sqrt{3}}-\frac{7 C_{22,22}^{40}}{1152 \sqrt{3}}+\frac{1}{288} \sqrt{\frac{7}{3}} C_{22,22}^{42}+\frac{1}{32} \sqrt{\frac{3}{5}}
C_{22,22}^{44}+\frac{\sqrt{5} C_{31,00}^{31}}{1152}-\frac{1}{384} \sqrt{\frac{5}{3}} C_{31,20}^{31}-\frac{7 C_{31,22}^{31}}{384 \sqrt{3}}+\frac{1}{32}
\sqrt{\frac{7}{5}} C_{31,22}^{33}+\frac{1}{64} \sqrt{\frac{21}{5}} C_{33,00}^{33}-\frac{3}{64} \sqrt{\frac{7}{5}} C_{33,20}^{33}+\frac{3}{160} \sqrt{\frac{21}{2}}
C_{33,22}^{33}\),

\noindent\(C_{20,2212}^{2212,1} =  \frac{7}{128} \sqrt{\frac{5}{3}} C_{00,00}^{60}+\frac{7}{384} \sqrt{5} C_{00,20}^{60}+\frac{7}{128}
C_{00,22}^{62}-\frac{7}{384} \sqrt{\frac{5}{3}} C_{11,00}^{51}-\frac{7 \sqrt{5} C_{11,20}^{51}}{1152}-\frac{35 C_{11,22}^{51}}{1152}+\frac{5}{384}
\sqrt{\frac{5}{3}} C_{20,00}^{40}+\frac{5 \sqrt{5} C_{20,20}^{40}}{1152}+\frac{7 C_{20,22}^{42}}{1152}-\frac{7 C_{22,00}^{42}}{192 \sqrt{3}}-\frac{7}{576}
C_{22,20}^{42}+\frac{7 C_{22,22}^{40}}{1152}-\frac{1}{288} \sqrt{7} C_{22,22}^{42}-\frac{3 C_{22,22}^{44}}{32 \sqrt{5}}+\frac{1}{384} \sqrt{\frac{5}{3}}
C_{31,00}^{31}+\frac{\sqrt{5} C_{31,20}^{31}}{1152}-\frac{7 C_{31,22}^{31}}{1152}+\frac{1}{32} \sqrt{\frac{7}{15}} C_{31,22}^{33}+\frac{3}{64} \sqrt{\frac{7}{5}}
C_{33,00}^{33}+\frac{1}{64} \sqrt{\frac{21}{5}} C_{33,20}^{33}+\frac{3}{160} \sqrt{\frac{7}{2}} C_{33,22}^{33}\),

\noindent\(C_{20,2213}^{2213,0} =  \frac{7}{384} \sqrt{7} C_{00,00}^{60}+\frac{35}{384} \sqrt{\frac{7}{3}} C_{00,20}^{60}+\frac{1}{64}
\sqrt{\frac{7}{15}} C_{00,22}^{62}-\frac{7 \sqrt{7} C_{11,00}^{51}}{1152}+\frac{7}{384} \sqrt{\frac{7}{3}} C_{11,20}^{51}+\frac{1}{192} \sqrt{\frac{35}{3}}
C_{11,22}^{51}+\frac{5 \sqrt{7} C_{20,00}^{40}}{1152}+\frac{25 \sqrt{\frac{7}{3}} C_{20,20}^{40}}{1152}+\frac{1}{576} \sqrt{\frac{7}{15}} C_{20,22}^{42}-\frac{7}{576}
\sqrt{\frac{7}{5}} C_{22,00}^{42}-\frac{7}{576} \sqrt{\frac{35}{3}} C_{22,20}^{42}+\frac{1}{576} \sqrt{\frac{7}{15}} C_{22,22}^{40}-\frac{C_{22,22}^{42}}{144
\sqrt{15}}-\frac{1}{80} \sqrt{\frac{3}{7}} C_{22,22}^{44}+\frac{\sqrt{7} C_{31,00}^{31}}{1152}-\frac{1}{384} \sqrt{\frac{7}{3}} C_{31,20}^{31}+\frac{1}{192}
\sqrt{\frac{7}{15}} C_{31,22}^{31}-\frac{1}{80} C_{31,22}^{33}+\frac{7}{320} \sqrt{3} C_{33,00}^{33}-\frac{21}{320} C_{33,20}^{33}-\frac{3}{80} \sqrt{\frac{3}{10}}
C_{33,22}^{33}\),

\noindent\(C_{20,2213}^{2213,1} =  \frac{7}{128} \sqrt{\frac{7}{3}} C_{00,00}^{60}+\frac{7}{384} \sqrt{7} C_{00,20}^{60}-\frac{1}{64}
\sqrt{\frac{7}{5}} C_{00,22}^{62}-\frac{7}{384} \sqrt{\frac{7}{3}} C_{11,00}^{51}-\frac{7 \sqrt{7} C_{11,20}^{51}}{1152}+\frac{1}{576} \sqrt{35}
C_{11,22}^{51}+\frac{5}{384} \sqrt{\frac{7}{3}} C_{20,00}^{40}+\frac{5 \sqrt{7} C_{20,20}^{40}}{1152}-\frac{1}{576} \sqrt{\frac{7}{5}} C_{20,22}^{42}-\frac{7}{192}
\sqrt{\frac{7}{15}} C_{22,00}^{42}-\frac{7}{576} \sqrt{\frac{7}{5}} C_{22,20}^{42}-\frac{1}{576} \sqrt{\frac{7}{5}} C_{22,22}^{40}+\frac{C_{22,22}^{42}}{144
\sqrt{5}}+\frac{3 C_{22,22}^{44}}{80 \sqrt{7}}+\frac{1}{384} \sqrt{\frac{7}{3}} C_{31,00}^{31}+\frac{\sqrt{7} C_{31,20}^{31}}{1152}+\frac{1}{576}
\sqrt{\frac{7}{5}} C_{31,22}^{31}-\frac{C_{31,22}^{33}}{80 \sqrt{3}}+\frac{21}{320} C_{33,00}^{33}+\frac{7}{320} \sqrt{3} C_{33,20}^{33}-\frac{3
C_{33,22}^{33}}{80 \sqrt{10}}\),

\noindent\(C_{20,3101}^{1101,0} =  \frac{21}{64} C_{00,00}^{60}+\frac{7}{64} \sqrt{3} C_{00,20}^{60}+\frac{35}{192} C_{11,00}^{51}-\frac{7
C_{11,20}^{51}}{64 \sqrt{3}}+\frac{5}{64} C_{20,00}^{40}+\frac{5 C_{20,20}^{40}}{64 \sqrt{3}}-\frac{7 C_{22,00}^{42}}{32 \sqrt{5}}-\frac{7 C_{22,20}^{42}}{32
\sqrt{15}}-\frac{5}{192} C_{31,00}^{31}+\frac{C_{31,20}^{31}}{64 \sqrt{3}}-\frac{3}{32} \sqrt{21} C_{33,00}^{33}+\frac{9}{160} \sqrt{7} C_{33,20}^{33}\),

\noindent\(C_{20,3101}^{1101,1} =  -\frac{7}{64} \sqrt{3} C_{00,00}^{60}+\frac{21}{64} C_{00,20}^{60}+\frac{7 C_{11,00}^{51}}{64 \sqrt{3}}-\frac{7}{64}
C_{11,20}^{51}-\frac{5 C_{20,00}^{40}}{64 \sqrt{3}}+\frac{5}{64} C_{20,20}^{40}+\frac{7 C_{22,00}^{42}}{32 \sqrt{15}}-\frac{7 C_{22,20}^{42}}{32
\sqrt{5}}-\frac{C_{31,00}^{31}}{64 \sqrt{3}}+\frac{1}{64} C_{31,20}^{31}-\frac{9}{160} \sqrt{7} C_{33,00}^{33}+\frac{9}{160} \sqrt{21} C_{33,20}^{33}\),

\noindent\(C_{20,3110}^{1110,0} =  -\frac{7 C_{00,00}^{60}}{64 \sqrt{3}}-\frac{35}{192} C_{00,20}^{60}-\frac{7 C_{00,22}^{62}}{32 \sqrt{5}}+\frac{7
C_{11,00}^{51}}{192 \sqrt{3}}-\frac{7}{192} C_{11,20}^{51}-\frac{7}{96} \sqrt{5} C_{11,22}^{51}-\frac{5 C_{20,00}^{40}}{192 \sqrt{3}}-\frac{25}{576}
C_{20,20}^{40}-\frac{7 C_{20,22}^{42}}{288 \sqrt{5}}+\frac{7 C_{22,00}^{42}}{96 \sqrt{15}}+\frac{7}{288} \sqrt{5} C_{22,20}^{42}-\frac{7 C_{22,22}^{40}}{288
\sqrt{5}}+\frac{1}{72} \sqrt{\frac{7}{5}} C_{22,22}^{42}+\frac{3}{40} C_{22,22}^{44}-\frac{C_{31,00}^{31}}{192 \sqrt{3}}+\frac{1}{192} C_{31,20}^{31}-\frac{7
C_{31,22}^{31}}{96 \sqrt{5}}+\frac{1}{40} \sqrt{21} C_{31,22}^{33}-\frac{3}{160} \sqrt{7} C_{33,00}^{33}+\frac{3}{160} \sqrt{21} C_{33,20}^{33}+\frac{9}{40}
\sqrt{\frac{7}{10}} C_{33,22}^{33}\),

\noindent\(C_{20,3110}^{1110,1} =  -\frac{7}{64} C_{00,00}^{60}-\frac{7 C_{00,20}^{60}}{64 \sqrt{3}}+\frac{7}{32} \sqrt{\frac{3}{5}}
C_{00,22}^{62}+\frac{7}{192} C_{11,00}^{51}+\frac{7 C_{11,20}^{51}}{192 \sqrt{3}}-\frac{7}{96} \sqrt{\frac{5}{3}} C_{11,22}^{51}-\frac{5}{192} C_{20,00}^{40}-\frac{5
C_{20,20}^{40}}{192 \sqrt{3}}+\frac{7 C_{20,22}^{42}}{96 \sqrt{15}}+\frac{7 C_{22,00}^{42}}{96 \sqrt{5}}+\frac{7 C_{22,20}^{42}}{96 \sqrt{15}}+\frac{7
C_{22,22}^{40}}{96 \sqrt{15}}-\frac{1}{24} \sqrt{\frac{7}{15}} C_{22,22}^{42}-\frac{3}{40} \sqrt{3} C_{22,22}^{44}-\frac{1}{192} C_{31,00}^{31}-\frac{C_{31,20}^{31}}{192
\sqrt{3}}-\frac{7 C_{31,22}^{31}}{96 \sqrt{15}}+\frac{1}{40} \sqrt{7} C_{31,22}^{33}-\frac{3}{160} \sqrt{21} C_{33,00}^{33}-\frac{3}{160} \sqrt{7}
C_{33,20}^{33}+\frac{3}{40} \sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{20,3111}^{1111,0} =  -\frac{7}{64} C_{00,00}^{60}-\frac{35 C_{00,20}^{60}}{64 \sqrt{3}}+\frac{7}{64} \sqrt{\frac{3}{5}}
C_{00,22}^{62}+\frac{7}{192} C_{11,00}^{51}-\frac{7 C_{11,20}^{51}}{64 \sqrt{3}}+\frac{7}{64} \sqrt{\frac{5}{3}} C_{11,22}^{51}-\frac{5}{192} C_{20,00}^{40}-\frac{25
C_{20,20}^{40}}{192 \sqrt{3}}+\frac{7 C_{20,22}^{42}}{192 \sqrt{15}}+\frac{7 C_{22,00}^{42}}{96 \sqrt{5}}+\frac{7}{96} \sqrt{\frac{5}{3}} C_{22,20}^{42}+\frac{7
C_{22,22}^{40}}{192 \sqrt{15}}-\frac{1}{48} \sqrt{\frac{7}{15}} C_{22,22}^{42}-\frac{3}{80} \sqrt{3} C_{22,22}^{44}-\frac{1}{192} C_{31,00}^{31}+\frac{C_{31,20}^{31}}{64
\sqrt{3}}+\frac{7 C_{31,22}^{31}}{64 \sqrt{15}}-\frac{3}{80} \sqrt{7} C_{31,22}^{33}-\frac{3}{160} \sqrt{21} C_{33,00}^{33}+\frac{9}{160} \sqrt{7}
C_{33,20}^{33}-\frac{9}{80} \sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{20,3111}^{1111,1} =  -\frac{7}{64} \sqrt{3} C_{00,00}^{60}-\frac{7}{64} C_{00,20}^{60}-\frac{21 C_{00,22}^{62}}{64 \sqrt{5}}+\frac{7
C_{11,00}^{51}}{64 \sqrt{3}}+\frac{7}{192} C_{11,20}^{51}+\frac{7}{192} \sqrt{5} C_{11,22}^{51}-\frac{5 C_{20,00}^{40}}{64 \sqrt{3}}-\frac{5}{192}
C_{20,20}^{40}-\frac{7 C_{20,22}^{42}}{192 \sqrt{5}}+\frac{7 C_{22,00}^{42}}{32 \sqrt{15}}+\frac{7 C_{22,20}^{42}}{96 \sqrt{5}}-\frac{7 C_{22,22}^{40}}{192
\sqrt{5}}+\frac{1}{48} \sqrt{\frac{7}{5}} C_{22,22}^{42}+\frac{9}{80} C_{22,22}^{44}-\frac{C_{31,00}^{31}}{64 \sqrt{3}}-\frac{1}{192} C_{31,20}^{31}+\frac{7
C_{31,22}^{31}}{192 \sqrt{5}}-\frac{1}{80} \sqrt{21} C_{31,22}^{33}-\frac{9}{160} \sqrt{7} C_{33,00}^{33}-\frac{3}{160} \sqrt{21} C_{33,20}^{33}-\frac{9}{80}
\sqrt{\frac{7}{10}} C_{33,22}^{33}\),

\noindent\(C_{20,3112}^{1112,0} =  -\frac{7}{64} \sqrt{\frac{5}{3}} C_{00,00}^{60}-\frac{35}{192} \sqrt{5} C_{00,20}^{60}-\frac{7}{320}
C_{00,22}^{62}+\frac{7}{192} \sqrt{\frac{5}{3}} C_{11,00}^{51}-\frac{7}{192} \sqrt{5} C_{11,20}^{51}-\frac{7}{192} C_{11,22}^{51}-\frac{5}{192} \sqrt{\frac{5}{3}}
C_{20,00}^{40}-\frac{25}{576} \sqrt{5} C_{20,20}^{40}-\frac{7 C_{20,22}^{42}}{2880}+\frac{7 C_{22,00}^{42}}{96 \sqrt{3}}+\frac{35}{288} C_{22,20}^{42}-\frac{7
C_{22,22}^{40}}{2880}+\frac{1}{720} \sqrt{7} C_{22,22}^{42}+\frac{3 C_{22,22}^{44}}{80 \sqrt{5}}-\frac{1}{192} \sqrt{\frac{5}{3}} C_{31,00}^{31}+\frac{1}{192}
\sqrt{5} C_{31,20}^{31}-\frac{7}{960} C_{31,22}^{31}+\frac{1}{80} \sqrt{\frac{21}{5}} C_{31,22}^{33}-\frac{3}{32} \sqrt{\frac{7}{5}} C_{33,00}^{33}+\frac{3}{32}
\sqrt{\frac{21}{5}} C_{33,20}^{33}+\frac{9}{400} \sqrt{\frac{7}{2}} C_{33,22}^{33}\),

\noindent\(C_{20,3112}^{1112,1} =  -\frac{7}{64} \sqrt{5} C_{00,00}^{60}-\frac{7}{64} \sqrt{\frac{5}{3}} C_{00,20}^{60}+\frac{7}{320}
\sqrt{3} C_{00,22}^{62}+\frac{7}{192} \sqrt{5} C_{11,00}^{51}+\frac{7}{192} \sqrt{\frac{5}{3}} C_{11,20}^{51}-\frac{7 C_{11,22}^{51}}{192 \sqrt{3}}-\frac{5}{192}
\sqrt{5} C_{20,00}^{40}-\frac{5}{192} \sqrt{\frac{5}{3}} C_{20,20}^{40}+\frac{7 C_{20,22}^{42}}{960 \sqrt{3}}+\frac{7}{96} C_{22,00}^{42}+\frac{7
C_{22,20}^{42}}{96 \sqrt{3}}+\frac{7 C_{22,22}^{40}}{960 \sqrt{3}}-\frac{1}{240} \sqrt{\frac{7}{3}} C_{22,22}^{42}-\frac{3}{80} \sqrt{\frac{3}{5}}
C_{22,22}^{44}-\frac{1}{192} \sqrt{5} C_{31,00}^{31}-\frac{1}{192} \sqrt{\frac{5}{3}} C_{31,20}^{31}-\frac{7 C_{31,22}^{31}}{960 \sqrt{3}}+\frac{1}{80}
\sqrt{\frac{7}{5}} C_{31,22}^{33}-\frac{3}{32} \sqrt{\frac{21}{5}} C_{33,00}^{33}-\frac{3}{32} \sqrt{\frac{7}{5}} C_{33,20}^{33}+\frac{3}{400} \sqrt{\frac{21}{2}}
C_{33,22}^{33}\),

\noindent\(C_{20,3312}^{1112,0} =  -\frac{1}{32} \sqrt{\frac{21}{5}} C_{00,22}^{62}-\frac{1}{32} \sqrt{\frac{35}{3}} C_{11,22}^{51}-\frac{1}{96}
\sqrt{\frac{7}{15}} C_{20,22}^{42}-\frac{1}{96} \sqrt{\frac{7}{15}} C_{22,22}^{40}+\frac{C_{22,22}^{42}}{24 \sqrt{15}}+\frac{3}{40} \sqrt{\frac{3}{7}}
C_{22,22}^{44}-\frac{1}{32} \sqrt{\frac{7}{15}} C_{31,22}^{31}+\frac{3}{40} C_{31,22}^{33}+\frac{9}{40} \sqrt{\frac{3}{10}} C_{33,22}^{33}\),

\noindent\(C_{20,3312}^{1112,1} =  \frac{3}{32} \sqrt{\frac{7}{5}} C_{00,22}^{62}-\frac{1}{96} \sqrt{35} C_{11,22}^{51}+\frac{1}{96}
\sqrt{\frac{7}{5}} C_{20,22}^{42}+\frac{1}{96} \sqrt{\frac{7}{5}} C_{22,22}^{40}-\frac{C_{22,22}^{42}}{24 \sqrt{5}}-\frac{9 C_{22,22}^{44}}{40 \sqrt{7}}-\frac{1}{96}
\sqrt{\frac{7}{5}} C_{31,22}^{31}+\frac{1}{40} \sqrt{3} C_{31,22}^{33}+\frac{9 C_{33,22}^{33}}{40 \sqrt{10}}\),

\noindent\(C_{20,4000}^{0000,0} =  -\frac{21}{256} C_{00,00}^{60}-\frac{7}{256} \sqrt{3} C_{00,20}^{60}-\frac{35}{768} C_{11,00}^{51}+\frac{7
C_{11,20}^{51}}{256 \sqrt{3}}-\frac{5}{256} C_{20,00}^{40}-\frac{5 C_{20,20}^{40}}{256 \sqrt{3}}+\frac{7 C_{22,00}^{42}}{128 \sqrt{5}}+\frac{7 C_{22,20}^{42}}{128
\sqrt{15}}+\frac{5}{768} C_{31,00}^{31}-\frac{C_{31,20}^{31}}{256 \sqrt{3}}+\frac{3}{128} \sqrt{21} C_{33,00}^{33}-\frac{9}{640} \sqrt{7} C_{33,20}^{33}\),

\noindent\(C_{20,4000}^{0000,1} =  \frac{7}{256} \sqrt{3} C_{00,00}^{60}-\frac{21}{256} C_{00,20}^{60}-\frac{7 C_{11,00}^{51}}{256 \sqrt{3}}+\frac{7}{256}
C_{11,20}^{51}+\frac{5 C_{20,00}^{40}}{256 \sqrt{3}}-\frac{5}{256} C_{20,20}^{40}-\frac{7 C_{22,00}^{42}}{128 \sqrt{15}}+\frac{7 C_{22,20}^{42}}{128
\sqrt{5}}+\frac{C_{31,00}^{31}}{256 \sqrt{3}}-\frac{1}{256} C_{31,20}^{31}+\frac{9}{640} \sqrt{7} C_{33,00}^{33}-\frac{9}{640} \sqrt{21} C_{33,20}^{33}\),

\noindent\(C_{20,4011}^{0011,0} =  \frac{7}{256} \sqrt{3} C_{00,00}^{60}+\frac{35}{256} C_{00,20}^{60}-\frac{7 C_{11,00}^{51}}{256 \sqrt{3}}+\frac{7}{256}
C_{11,20}^{51}+\frac{5 C_{20,00}^{40}}{256 \sqrt{3}}+\frac{25}{768} C_{20,20}^{40}-\frac{7 C_{22,00}^{42}}{128 \sqrt{15}}-\frac{7}{384} \sqrt{5}
C_{22,20}^{42}+\frac{C_{31,00}^{31}}{256 \sqrt{3}}-\frac{1}{256} C_{31,20}^{31}+\frac{9}{640} \sqrt{7} C_{33,00}^{33}-\frac{9}{640} \sqrt{21} C_{33,20}^{33}\),

\noindent\(C_{20,4011}^{0011,1} =  \frac{21}{256} C_{00,00}^{60}+\frac{7}{256} \sqrt{3} C_{00,20}^{60}-\frac{7}{256} C_{11,00}^{51}-\frac{7
C_{11,20}^{51}}{256 \sqrt{3}}+\frac{5}{256} C_{20,00}^{40}+\frac{5 C_{20,20}^{40}}{256 \sqrt{3}}-\frac{7 C_{22,00}^{42}}{128 \sqrt{5}}-\frac{7 C_{22,20}^{42}}{128
\sqrt{15}}+\frac{1}{256} C_{31,00}^{31}+\frac{C_{31,20}^{31}}{256 \sqrt{3}}+\frac{9}{640} \sqrt{21} C_{33,00}^{33}+\frac{9}{640} \sqrt{7} C_{33,20}^{33}\),

\noindent\(C_{20,4211}^{0011,0} =  \frac{3}{64} C_{00,22}^{62}+\frac{5}{64} C_{11,22}^{51}+\frac{1}{192} C_{20,22}^{42}+\frac{1}{192}
C_{22,22}^{40}-\frac{C_{22,22}^{42}}{48 \sqrt{7}}-\frac{9 C_{22,22}^{44}}{112 \sqrt{5}}+\frac{1}{64} C_{31,22}^{31}-\frac{3}{16} \sqrt{\frac{3}{35}}
C_{31,22}^{33}-\frac{27 C_{33,22}^{33}}{80 \sqrt{14}}\),

\noindent\(C_{20,4211}^{0011,1} =  -\frac{3}{64} \sqrt{3} C_{00,22}^{62}+\frac{5 C_{11,22}^{51}}{64 \sqrt{3}}-\frac{C_{20,22}^{42}}{64
\sqrt{3}}-\frac{C_{22,22}^{40}}{64 \sqrt{3}}+\frac{C_{22,22}^{42}}{16 \sqrt{21}}+\frac{9}{112} \sqrt{\frac{3}{5}} C_{22,22}^{44}+\frac{C_{31,22}^{31}}{64
\sqrt{3}}-\frac{3 C_{31,22}^{33}}{16 \sqrt{35}}-\frac{9}{80} \sqrt{\frac{3}{14}} C_{33,22}^{33}\),

\noindent\(C_{22,2011}^{2011,0} =  \frac{7}{128} C_{00,22}^{62}-\frac{7}{384} C_{11,22}^{51}+\frac{9}{128} \sqrt{\frac{21}{5}} C_{11,22}^{53}+\frac{7
C_{20,22}^{42}}{1152}-\frac{17 C_{22,22}^{40}}{1152}-\frac{5}{576} \sqrt{7} C_{22,22}^{42}+\frac{3 C_{22,22}^{44}}{32 \sqrt{5}}-\frac{23}{384} C_{31,22}^{31}+\frac{1}{128}
\sqrt{\frac{21}{5}} C_{31,22}^{33}-\frac{9}{160} \sqrt{\frac{7}{2}} C_{33,22}^{33}\),

\noindent\(C_{22,2011}^{2011,1} =  -\frac{7}{128} \sqrt{3} C_{00,22}^{62}-\frac{7 C_{11,22}^{51}}{384 \sqrt{3}}+\frac{9}{128} \sqrt{\frac{7}{5}}
C_{11,22}^{53}-\frac{7 C_{20,22}^{42}}{384 \sqrt{3}}+\frac{17 C_{22,22}^{40}}{384 \sqrt{3}}+\frac{5}{192} \sqrt{\frac{7}{3}} C_{22,22}^{42}-\frac{3}{32}
\sqrt{\frac{3}{5}} C_{22,22}^{44}-\frac{23 C_{31,22}^{31}}{384 \sqrt{3}}+\frac{1}{128} \sqrt{\frac{7}{5}} C_{31,22}^{33}-\frac{3}{160} \sqrt{\frac{21}{2}}
C_{33,22}^{33}\),

\noindent\(C_{22,2202}^{2000,0} =  -\frac{7}{64} \sqrt{5} C_{00,00}^{60}-\frac{7}{64} \sqrt{\frac{5}{3}} C_{00,20}^{60}-\frac{35}{576}
\sqrt{5} C_{11,00}^{51}+\frac{7}{192} \sqrt{\frac{5}{3}} C_{11,20}^{51}+\frac{7}{192} \sqrt{5} C_{20,00}^{40}+\frac{7}{192} \sqrt{\frac{5}{3}} C_{20,20}^{40}-\frac{7}{192}
C_{22,00}^{42}-\frac{7 C_{22,20}^{42}}{192 \sqrt{3}}+\frac{35}{576} \sqrt{5} C_{31,00}^{31}-\frac{7}{192} \sqrt{\frac{5}{3}} C_{31,20}^{31}-\frac{1}{64}
\sqrt{105} C_{33,00}^{33}+\frac{3}{64} \sqrt{\frac{7}{5}} C_{33,20}^{33}\),

\noindent\(C_{22,2202}^{2000,1} =  \frac{7}{64} \sqrt{\frac{5}{3}} C_{00,00}^{60}-\frac{7}{64} \sqrt{5} C_{00,20}^{60}-\frac{7}{192}
\sqrt{\frac{5}{3}} C_{11,00}^{51}+\frac{7}{192} \sqrt{5} C_{11,20}^{51}-\frac{7}{192} \sqrt{\frac{5}{3}} C_{20,00}^{40}+\frac{7}{192} \sqrt{5} C_{20,20}^{40}+\frac{7
C_{22,00}^{42}}{192 \sqrt{3}}-\frac{7}{192} C_{22,20}^{42}+\frac{7}{192} \sqrt{\frac{5}{3}} C_{31,00}^{31}-\frac{7}{192} \sqrt{5} C_{31,20}^{31}-\frac{3}{64}
\sqrt{\frac{7}{5}} C_{33,00}^{33}+\frac{3}{64} \sqrt{\frac{21}{5}} C_{33,20}^{33}\),

\noindent\(C_{22,2202}^{2202,0} =  -\frac{1}{64} \sqrt{35} C_{00,00}^{60}-\frac{1}{64} \sqrt{\frac{35}{3}} C_{00,20}^{60}-\frac{5}{576}
\sqrt{35} C_{11,00}^{51}+\frac{1}{192} \sqrt{\frac{35}{3}} C_{11,20}^{51}+\frac{1}{192} \sqrt{35} C_{20,00}^{40}+\frac{1}{192} \sqrt{\frac{35}{3}}
C_{20,20}^{40}-\frac{1}{192} \sqrt{7} C_{22,00}^{42}-\frac{1}{192} \sqrt{\frac{7}{3}} C_{22,20}^{42}+\frac{5}{576} \sqrt{35} C_{31,00}^{31}-\frac{1}{192}
\sqrt{\frac{35}{3}} C_{31,20}^{31}-\frac{1}{64} \sqrt{15} C_{33,00}^{33}+\frac{3 C_{33,20}^{33}}{64 \sqrt{5}}\),

\noindent\(C_{22,2202}^{2202,1} =  \frac{1}{64} \sqrt{\frac{35}{3}} C_{00,00}^{60}-\frac{1}{64} \sqrt{35} C_{00,20}^{60}-\frac{1}{192}
\sqrt{\frac{35}{3}} C_{11,00}^{51}+\frac{1}{192} \sqrt{35} C_{11,20}^{51}-\frac{1}{192} \sqrt{\frac{35}{3}} C_{20,00}^{40}+\frac{1}{192} \sqrt{35}
C_{20,20}^{40}+\frac{1}{192} \sqrt{\frac{7}{3}} C_{22,00}^{42}-\frac{1}{192} \sqrt{7} C_{22,20}^{42}+\frac{1}{192} \sqrt{\frac{35}{3}} C_{31,00}^{31}-\frac{1}{192}
\sqrt{35} C_{31,20}^{31}-\frac{3 C_{33,00}^{33}}{64 \sqrt{5}}+\frac{3}{64} \sqrt{\frac{3}{5}} C_{33,20}^{33}\),

\noindent\(C_{22,2211}^{2011,0} =  \frac{7 C_{00,00}^{60}}{64 \sqrt{3}}+\frac{35}{192} C_{00,20}^{60}+\frac{7 C_{00,22}^{62}}{64 \sqrt{5}}-\frac{7
C_{11,00}^{51}}{192 \sqrt{3}}+\frac{7}{192} C_{11,20}^{51}+\frac{7 C_{11,22}^{51}}{96 \sqrt{5}}+\frac{9}{640} \sqrt{21} C_{11,22}^{53}-\frac{7 C_{20,00}^{40}}{192
\sqrt{3}}-\frac{35}{576} C_{20,20}^{40}-\frac{7 C_{20,22}^{42}}{288 \sqrt{5}}+\frac{7 C_{22,00}^{42}}{192 \sqrt{15}}+\frac{7}{576} \sqrt{5} C_{22,20}^{42}-\frac{7}{576}
\sqrt{5} C_{22,22}^{40}+\frac{7}{288} \sqrt{\frac{7}{5}} C_{22,22}^{42}+\frac{7 C_{31,00}^{31}}{192 \sqrt{3}}-\frac{7}{192} C_{31,20}^{31}-\frac{7
C_{31,22}^{31}}{96 \sqrt{5}}-\frac{9}{640} \sqrt{21} C_{31,22}^{33}-\frac{3}{320} \sqrt{7} C_{33,00}^{33}+\frac{3}{320} \sqrt{21} C_{33,20}^{33}+\frac{9}{40}
\sqrt{\frac{7}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,2211}^{2011,1} =  \frac{7}{64} C_{00,00}^{60}+\frac{7 C_{00,20}^{60}}{64 \sqrt{3}}-\frac{7}{64} \sqrt{\frac{3}{5}} C_{00,22}^{62}-\frac{7}{192}
C_{11,00}^{51}-\frac{7 C_{11,20}^{51}}{192 \sqrt{3}}+\frac{7 C_{11,22}^{51}}{96 \sqrt{15}}+\frac{9}{640} \sqrt{7} C_{11,22}^{53}-\frac{7}{192} C_{20,00}^{40}-\frac{7
C_{20,20}^{40}}{192 \sqrt{3}}+\frac{7 C_{20,22}^{42}}{96 \sqrt{15}}+\frac{7 C_{22,00}^{42}}{192 \sqrt{5}}+\frac{7 C_{22,20}^{42}}{192 \sqrt{15}}+\frac{7}{192}
\sqrt{\frac{5}{3}} C_{22,22}^{40}-\frac{7}{96} \sqrt{\frac{7}{15}} C_{22,22}^{42}+\frac{7}{192} C_{31,00}^{31}+\frac{7 C_{31,20}^{31}}{192 \sqrt{3}}-\frac{7
C_{31,22}^{31}}{96 \sqrt{15}}-\frac{9}{640} \sqrt{7} C_{31,22}^{33}-\frac{3}{320} \sqrt{21} C_{33,00}^{33}-\frac{3}{320} \sqrt{7} C_{33,20}^{33}+\frac{3}{40}
\sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,2211}^{2211,0} =  \frac{7 C_{00,00}^{60}}{128 \sqrt{15}}+\frac{7}{384} \sqrt{5} C_{00,20}^{60}+\frac{21}{640} C_{00,22}^{62}-\frac{7
C_{11,00}^{51}}{384 \sqrt{15}}+\frac{7 C_{11,20}^{51}}{384 \sqrt{5}}+\frac{63}{640} C_{11,22}^{51}-\frac{9}{320} \sqrt{\frac{21}{5}} C_{11,22}^{53}-\frac{7
C_{20,00}^{40}}{384 \sqrt{15}}-\frac{7 \sqrt{5} C_{20,20}^{40}}{1152}-\frac{21}{640} C_{20,22}^{42}+\frac{7 C_{22,00}^{42}}{1920 \sqrt{3}}+\frac{7
C_{22,20}^{42}}{1152}+\frac{67 C_{22,22}^{40}}{1920}-\frac{1}{960} \sqrt{7} C_{22,22}^{42}+\frac{3 C_{22,22}^{44}}{80 \sqrt{5}}+\frac{7 C_{31,00}^{31}}{384
\sqrt{15}}-\frac{7 C_{31,20}^{31}}{384 \sqrt{5}}-\frac{13}{128} C_{31,22}^{31}+\frac{1}{32} \sqrt{\frac{21}{5}} C_{31,22}^{33}-\frac{3}{640} \sqrt{\frac{7}{5}}
C_{33,00}^{33}+\frac{3}{640} \sqrt{\frac{21}{5}} C_{33,20}^{33}\),

\noindent\(C_{22,2211}^{2211,1} =  \frac{7 C_{00,00}^{60}}{128 \sqrt{5}}+\frac{7 C_{00,20}^{60}}{128 \sqrt{15}}-\frac{21}{640} \sqrt{3}
C_{00,22}^{62}-\frac{7 C_{11,00}^{51}}{384 \sqrt{5}}-\frac{7 C_{11,20}^{51}}{384 \sqrt{15}}+\frac{21}{640} \sqrt{3} C_{11,22}^{51}-\frac{9}{320}
\sqrt{\frac{7}{5}} C_{11,22}^{53}-\frac{7 C_{20,00}^{40}}{384 \sqrt{5}}-\frac{7 C_{20,20}^{40}}{384 \sqrt{15}}+\frac{21}{640} \sqrt{3} C_{20,22}^{42}+\frac{7
C_{22,00}^{42}}{1920}+\frac{7 C_{22,20}^{42}}{1920 \sqrt{3}}-\frac{67 C_{22,22}^{40}}{640 \sqrt{3}}+\frac{1}{320} \sqrt{\frac{7}{3}} C_{22,22}^{42}-\frac{3}{80}
\sqrt{\frac{3}{5}} C_{22,22}^{44}+\frac{7 C_{31,00}^{31}}{384 \sqrt{5}}+\frac{7 C_{31,20}^{31}}{384 \sqrt{15}}-\frac{13 C_{31,22}^{31}}{128 \sqrt{3}}+\frac{1}{32}
\sqrt{\frac{7}{5}} C_{31,22}^{33}-\frac{3}{640} \sqrt{\frac{21}{5}} C_{33,00}^{33}-\frac{3}{640} \sqrt{\frac{7}{5}} C_{33,20}^{33}\),

\noindent\(C_{22,2212}^{2011,0} =  -\frac{7}{192} \sqrt{5} C_{00,00}^{60}-\frac{35}{192} \sqrt{\frac{5}{3}} C_{00,20}^{60}+\frac{7 C_{00,22}^{62}}{64
\sqrt{3}}+\frac{7}{576} \sqrt{5} C_{11,00}^{51}-\frac{7}{192} \sqrt{\frac{5}{3}} C_{11,20}^{51}+\frac{7 C_{11,22}^{51}}{96 \sqrt{3}}+\frac{9}{128}
\sqrt{\frac{7}{5}} C_{11,22}^{53}+\frac{7}{576} \sqrt{5} C_{20,00}^{40}+\frac{35}{576} \sqrt{\frac{5}{3}} C_{20,20}^{40}-\frac{7 C_{20,22}^{42}}{288
\sqrt{3}}-\frac{7}{576} C_{22,00}^{42}-\frac{35 C_{22,20}^{42}}{576 \sqrt{3}}-\frac{35 C_{22,22}^{40}}{576 \sqrt{3}}+\frac{7}{288} \sqrt{\frac{7}{3}}
C_{22,22}^{42}-\frac{7}{576} \sqrt{5} C_{31,00}^{31}+\frac{7}{192} \sqrt{\frac{5}{3}} C_{31,20}^{31}-\frac{7 C_{31,22}^{31}}{96 \sqrt{3}}-\frac{9}{128}
\sqrt{\frac{7}{5}} C_{31,22}^{33}+\frac{1}{64} \sqrt{\frac{21}{5}} C_{33,00}^{33}-\frac{3}{64} \sqrt{\frac{7}{5}} C_{33,20}^{33}+\frac{3}{40} \sqrt{\frac{21}{2}}
C_{33,22}^{33}\),

\noindent\(C_{22,2212}^{2011,1} =  -\frac{7}{64} \sqrt{\frac{5}{3}} C_{00,00}^{60}-\frac{7}{192} \sqrt{5} C_{00,20}^{60}-\frac{7}{64}
C_{00,22}^{62}+\frac{7}{192} \sqrt{\frac{5}{3}} C_{11,00}^{51}+\frac{7}{576} \sqrt{5} C_{11,20}^{51}+\frac{7}{288} C_{11,22}^{51}+\frac{3}{128} \sqrt{\frac{21}{5}}
C_{11,22}^{53}+\frac{7}{192} \sqrt{\frac{5}{3}} C_{20,00}^{40}+\frac{7}{576} \sqrt{5} C_{20,20}^{40}+\frac{7}{288} C_{20,22}^{42}-\frac{7 C_{22,00}^{42}}{192
\sqrt{3}}-\frac{7}{576} C_{22,20}^{42}+\frac{35}{576} C_{22,22}^{40}-\frac{7}{288} \sqrt{7} C_{22,22}^{42}-\frac{7}{192} \sqrt{\frac{5}{3}} C_{31,00}^{31}-\frac{7}{576}
\sqrt{5} C_{31,20}^{31}-\frac{7}{288} C_{31,22}^{31}-\frac{3}{128} \sqrt{\frac{21}{5}} C_{31,22}^{33}+\frac{3}{64} \sqrt{\frac{7}{5}} C_{33,00}^{33}+\frac{1}{64}
\sqrt{\frac{21}{5}} C_{33,20}^{33}+\frac{3}{40} \sqrt{\frac{7}{2}} C_{33,22}^{33}\),

\noindent\(C_{22,2212}^{2211,0} =  \frac{7}{192} C_{00,00}^{60}+\frac{35 C_{00,20}^{60}}{192 \sqrt{3}}-\frac{7 C_{00,22}^{62}}{64 \sqrt{15}}-\frac{7}{576}
C_{11,00}^{51}+\frac{7 C_{11,20}^{51}}{192 \sqrt{3}}-\frac{77 C_{11,22}^{51}}{192 \sqrt{15}}+\frac{9}{320} \sqrt{7} C_{11,22}^{53}-\frac{7}{576}
C_{20,00}^{40}-\frac{35 C_{20,20}^{40}}{576 \sqrt{3}}+\frac{77 C_{20,22}^{42}}{576 \sqrt{15}}+\frac{7 C_{22,00}^{42}}{576 \sqrt{5}}+\frac{7}{576}
\sqrt{\frac{5}{3}} C_{22,20}^{42}-\frac{11}{576} \sqrt{\frac{5}{3}} C_{22,22}^{40}-\frac{7}{288} \sqrt{\frac{7}{15}} C_{22,22}^{42}+\frac{7}{576}
C_{31,00}^{31}-\frac{7 C_{31,20}^{31}}{192 \sqrt{3}}+\frac{59 C_{31,22}^{31}}{192 \sqrt{15}}-\frac{3}{320} \sqrt{7} C_{31,22}^{33}-\frac{1}{320}
\sqrt{21} C_{33,00}^{33}+\frac{3}{320} \sqrt{7} C_{33,20}^{33}-\frac{3}{40} \sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,2212}^{2211,1} =  \frac{7 C_{00,00}^{60}}{64 \sqrt{3}}+\frac{7}{192} C_{00,20}^{60}+\frac{7 C_{00,22}^{62}}{64 \sqrt{5}}-\frac{7
C_{11,00}^{51}}{192 \sqrt{3}}-\frac{7}{576} C_{11,20}^{51}-\frac{77 C_{11,22}^{51}}{576 \sqrt{5}}+\frac{3}{320} \sqrt{21} C_{11,22}^{53}-\frac{7
C_{20,00}^{40}}{192 \sqrt{3}}-\frac{7}{576} C_{20,20}^{40}-\frac{77 C_{20,22}^{42}}{576 \sqrt{5}}+\frac{7 C_{22,00}^{42}}{192 \sqrt{15}}+\frac{7
C_{22,20}^{42}}{576 \sqrt{5}}+\frac{11}{576} \sqrt{5} C_{22,22}^{40}+\frac{7}{288} \sqrt{\frac{7}{5}} C_{22,22}^{42}+\frac{7 C_{31,00}^{31}}{192
\sqrt{3}}+\frac{7}{576} C_{31,20}^{31}+\frac{59 C_{31,22}^{31}}{576 \sqrt{5}}-\frac{1}{320} \sqrt{21} C_{31,22}^{33}-\frac{3}{320} \sqrt{7} C_{33,00}^{33}-\frac{1}{320}
\sqrt{21} C_{33,20}^{33}-\frac{3}{40} \sqrt{\frac{7}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,2212}^{2212,0} =  \frac{1}{384} \sqrt{35} C_{00,00}^{60}+\frac{5}{384} \sqrt{\frac{35}{3}} C_{00,20}^{60}-\frac{1}{128}
\sqrt{\frac{7}{3}} C_{00,22}^{62}-\frac{\sqrt{35} C_{11,00}^{51}}{1152}+\frac{1}{384} \sqrt{\frac{35}{3}} C_{11,20}^{51}-\frac{5}{384} \sqrt{\frac{7}{3}}
C_{11,22}^{51}-\frac{\sqrt{35} C_{20,00}^{40}}{1152}-\frac{5 \sqrt{\frac{35}{3}} C_{20,20}^{40}}{1152}+\frac{5 \sqrt{\frac{7}{3}} C_{20,22}^{42}}{1152}+\frac{\sqrt{7}
C_{22,00}^{42}}{1152}+\frac{5 \sqrt{\frac{7}{3}} C_{22,20}^{42}}{1152}-\frac{13 \sqrt{\frac{7}{3}} C_{22,22}^{40}}{1152}+\frac{17 C_{22,22}^{42}}{576
\sqrt{3}}-\frac{1}{16} \sqrt{\frac{3}{35}} C_{22,22}^{44}+\frac{\sqrt{35} C_{31,00}^{31}}{1152}-\frac{1}{384} \sqrt{\frac{35}{3}} C_{31,20}^{31}+\frac{11}{384}
\sqrt{\frac{7}{3}} C_{31,22}^{31}-\frac{7 C_{31,22}^{33}}{64 \sqrt{5}}-\frac{1}{128} \sqrt{\frac{3}{5}} C_{33,00}^{33}+\frac{3 C_{33,20}^{33}}{128
\sqrt{5}}+\frac{3}{40} \sqrt{\frac{3}{2}} C_{33,22}^{33}\),

\noindent\(C_{22,2212}^{2212,1} =  \frac{1}{128} \sqrt{\frac{35}{3}} C_{00,00}^{60}+\frac{1}{384} \sqrt{35} C_{00,20}^{60}+\frac{1}{128}
\sqrt{7} C_{00,22}^{62}-\frac{1}{384} \sqrt{\frac{35}{3}} C_{11,00}^{51}-\frac{\sqrt{35} C_{11,20}^{51}}{1152}-\frac{5 \sqrt{7} C_{11,22}^{51}}{1152}-\frac{1}{384}
\sqrt{\frac{35}{3}} C_{20,00}^{40}-\frac{\sqrt{35} C_{20,20}^{40}}{1152}-\frac{5 \sqrt{7} C_{20,22}^{42}}{1152}+\frac{1}{384} \sqrt{\frac{7}{3}}
C_{22,00}^{42}+\frac{\sqrt{7} C_{22,20}^{42}}{1152}+\frac{13 \sqrt{7} C_{22,22}^{40}}{1152}-\frac{17}{576} C_{22,22}^{42}+\frac{3 C_{22,22}^{44}}{16
\sqrt{35}}+\frac{1}{384} \sqrt{\frac{35}{3}} C_{31,00}^{31}+\frac{\sqrt{35} C_{31,20}^{31}}{1152}+\frac{11 \sqrt{7} C_{31,22}^{31}}{1152}-\frac{7
C_{31,22}^{33}}{64 \sqrt{15}}-\frac{3 C_{33,00}^{33}}{128 \sqrt{5}}-\frac{1}{128} \sqrt{\frac{3}{5}} C_{33,20}^{33}+\frac{3 C_{33,22}^{33}}{40 \sqrt{2}}\),

\noindent\(C_{22,2213}^{2011,0} =  \frac{7}{192} \sqrt{7} C_{00,00}^{60}+\frac{35}{192} \sqrt{\frac{7}{3}} C_{00,20}^{60}+\frac{1}{32}
\sqrt{\frac{7}{15}} C_{00,22}^{62}-\frac{7}{576} \sqrt{7} C_{11,00}^{51}+\frac{7}{192} \sqrt{\frac{7}{3}} C_{11,20}^{51}+\frac{1}{48} \sqrt{\frac{7}{15}}
C_{11,22}^{51}+\frac{9}{320} C_{11,22}^{53}-\frac{7}{576} \sqrt{7} C_{20,00}^{40}-\frac{35}{576} \sqrt{\frac{7}{3}} C_{20,20}^{40}-\frac{1}{144}
\sqrt{\frac{7}{15}} C_{20,22}^{42}+\frac{7}{576} \sqrt{\frac{7}{5}} C_{22,00}^{42}+\frac{7}{576} \sqrt{\frac{35}{3}} C_{22,20}^{42}-\frac{1}{288}
\sqrt{\frac{35}{3}} C_{22,22}^{40}+\frac{7 C_{22,22}^{42}}{144 \sqrt{15}}+\frac{7}{576} \sqrt{7} C_{31,00}^{31}-\frac{7}{192} \sqrt{\frac{7}{3}}
C_{31,20}^{31}-\frac{1}{48} \sqrt{\frac{7}{15}} C_{31,22}^{31}-\frac{9}{320} C_{31,22}^{33}-\frac{7}{320} \sqrt{3} C_{33,00}^{33}+\frac{21}{320}
C_{33,20}^{33}+\frac{3}{20} \sqrt{\frac{3}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,2213}^{2011,1} =  \frac{7}{64} \sqrt{\frac{7}{3}} C_{00,00}^{60}+\frac{7}{192} \sqrt{7} C_{00,20}^{60}-\frac{1}{32}
\sqrt{\frac{7}{5}} C_{00,22}^{62}-\frac{7}{192} \sqrt{\frac{7}{3}} C_{11,00}^{51}-\frac{7}{576} \sqrt{7} C_{11,20}^{51}+\frac{1}{144} \sqrt{\frac{7}{5}}
C_{11,22}^{51}+\frac{3}{320} \sqrt{3} C_{11,22}^{53}-\frac{7}{192} \sqrt{\frac{7}{3}} C_{20,00}^{40}-\frac{7}{576} \sqrt{7} C_{20,20}^{40}+\frac{1}{144}
\sqrt{\frac{7}{5}} C_{20,22}^{42}+\frac{7}{192} \sqrt{\frac{7}{15}} C_{22,00}^{42}+\frac{7}{576} \sqrt{\frac{7}{5}} C_{22,20}^{42}+\frac{1}{288}
\sqrt{35} C_{22,22}^{40}-\frac{7 C_{22,22}^{42}}{144 \sqrt{5}}+\frac{7}{192} \sqrt{\frac{7}{3}} C_{31,00}^{31}+\frac{7}{576} \sqrt{7} C_{31,20}^{31}-\frac{1}{144}
\sqrt{\frac{7}{5}} C_{31,22}^{31}-\frac{3}{320} \sqrt{3} C_{31,22}^{33}-\frac{21}{320} C_{33,00}^{33}-\frac{7}{320} \sqrt{3} C_{33,20}^{33}+\frac{3
C_{33,22}^{33}}{20 \sqrt{10}}\),

\noindent\(C_{22,2213}^{2211,0} =  \frac{1}{96} \sqrt{\frac{7}{5}} C_{00,00}^{60}+\frac{1}{96} \sqrt{\frac{35}{3}} C_{00,20}^{60}+\frac{1}{20}
\sqrt{\frac{7}{3}} C_{00,22}^{62}-\frac{1}{288} \sqrt{\frac{7}{5}} C_{11,00}^{51}+\frac{1}{96} \sqrt{\frac{7}{15}} C_{11,20}^{51}+\frac{7}{480} \sqrt{\frac{7}{3}}
C_{11,22}^{51}+\frac{99 C_{11,22}^{53}}{320 \sqrt{5}}-\frac{1}{288} \sqrt{\frac{7}{5}} C_{20,00}^{40}-\frac{1}{288} \sqrt{\frac{35}{3}} C_{20,20}^{40}-\frac{7
\sqrt{\frac{7}{3}} C_{20,22}^{42}}{1440}+\frac{\sqrt{7} C_{22,00}^{42}}{1440}+\frac{1}{288} \sqrt{\frac{7}{3}} C_{22,20}^{42}-\frac{11}{720} \sqrt{\frac{7}{3}}
C_{22,22}^{40}+\frac{C_{22,22}^{42}}{360 \sqrt{3}}+\frac{9}{80} \sqrt{\frac{3}{35}} C_{22,22}^{44}+\frac{1}{288} \sqrt{\frac{7}{5}} C_{31,00}^{31}-\frac{1}{96}
\sqrt{\frac{7}{15}} C_{31,20}^{31}-\frac{5}{96} \sqrt{\frac{7}{3}} C_{31,22}^{31}-\frac{3 C_{31,22}^{33}}{64 \sqrt{5}}-\frac{1}{160} \sqrt{\frac{3}{5}}
C_{33,00}^{33}+\frac{3 C_{33,20}^{33}}{160 \sqrt{5}}+\frac{3}{80} \sqrt{\frac{3}{2}} C_{33,22}^{33}\),

\noindent\(C_{22,2213}^{2211,1} =  \frac{1}{32} \sqrt{\frac{7}{15}} C_{00,00}^{60}+\frac{1}{96} \sqrt{\frac{7}{5}} C_{00,20}^{60}-\frac{1}{20}
\sqrt{7} C_{00,22}^{62}-\frac{1}{96} \sqrt{\frac{7}{15}} C_{11,00}^{51}-\frac{1}{288} \sqrt{\frac{7}{5}} C_{11,20}^{51}+\frac{7 \sqrt{7} C_{11,22}^{51}}{1440}+\frac{33}{320}
\sqrt{\frac{3}{5}} C_{11,22}^{53}-\frac{1}{96} \sqrt{\frac{7}{15}} C_{20,00}^{40}-\frac{1}{288} \sqrt{\frac{7}{5}} C_{20,20}^{40}+\frac{7 \sqrt{7}
C_{20,22}^{42}}{1440}+\frac{1}{480} \sqrt{\frac{7}{3}} C_{22,00}^{42}+\frac{\sqrt{7} C_{22,20}^{42}}{1440}+\frac{11}{720} \sqrt{7} C_{22,22}^{40}-\frac{1}{360}
C_{22,22}^{42}-\frac{27 C_{22,22}^{44}}{80 \sqrt{35}}+\frac{1}{96} \sqrt{\frac{7}{15}} C_{31,00}^{31}+\frac{1}{288} \sqrt{\frac{7}{5}} C_{31,20}^{31}-\frac{5}{288}
\sqrt{7} C_{31,22}^{31}-\frac{1}{64} \sqrt{\frac{3}{5}} C_{31,22}^{33}-\frac{3 C_{33,00}^{33}}{160 \sqrt{5}}-\frac{1}{160} \sqrt{\frac{3}{5}} C_{33,20}^{33}+\frac{3
C_{33,22}^{33}}{80 \sqrt{2}}\),

\noindent\(C_{22,2213}^{2212,0} =  \frac{1}{48} \sqrt{\frac{7}{2}} C_{00,00}^{60}+\frac{5}{48} \sqrt{\frac{7}{6}} C_{00,20}^{60}-\frac{1}{16}
\sqrt{\frac{7}{30}} C_{00,22}^{62}-\frac{1}{144} \sqrt{\frac{7}{2}} C_{11,00}^{51}+\frac{1}{48} \sqrt{\frac{7}{6}} C_{11,20}^{51}+\frac{1}{12} \sqrt{\frac{7}{30}}
C_{11,22}^{51}-\frac{27 C_{11,22}^{53}}{160 \sqrt{2}}-\frac{1}{144} \sqrt{\frac{7}{2}} C_{20,00}^{40}-\frac{5}{144} \sqrt{\frac{7}{6}} C_{20,20}^{40}-\frac{1}{36}
\sqrt{\frac{7}{30}} C_{20,22}^{42}+\frac{1}{144} \sqrt{\frac{7}{10}} C_{22,00}^{42}+\frac{1}{144} \sqrt{\frac{35}{6}} C_{22,20}^{42}+\frac{1}{144}
\sqrt{\frac{35}{6}} C_{22,22}^{40}+\frac{C_{22,22}^{42}}{9 \sqrt{30}}-\frac{1}{16} \sqrt{\frac{3}{14}} C_{22,22}^{44}+\frac{1}{144} \sqrt{\frac{7}{2}}
C_{31,00}^{31}-\frac{1}{48} \sqrt{\frac{7}{6}} C_{31,20}^{31}+\frac{1}{24} \sqrt{\frac{7}{30}} C_{31,22}^{31}-\frac{C_{31,22}^{33}}{160 \sqrt{2}}-\frac{1}{80}
\sqrt{\frac{3}{2}} C_{33,00}^{33}+\frac{3 C_{33,20}^{33}}{80 \sqrt{2}}+\frac{21}{160} \sqrt{\frac{3}{5}} C_{33,22}^{33}\),

\noindent\(C_{22,2213}^{2212,1} =  \frac{1}{16} \sqrt{\frac{7}{6}} C_{00,00}^{60}+\frac{1}{48} \sqrt{\frac{7}{2}} C_{00,20}^{60}+\frac{1}{16}
\sqrt{\frac{7}{10}} C_{00,22}^{62}-\frac{1}{48} \sqrt{\frac{7}{6}} C_{11,00}^{51}-\frac{1}{144} \sqrt{\frac{7}{2}} C_{11,20}^{51}+\frac{1}{36} \sqrt{\frac{7}{10}}
C_{11,22}^{51}-\frac{9}{160} \sqrt{\frac{3}{2}} C_{11,22}^{53}-\frac{1}{48} \sqrt{\frac{7}{6}} C_{20,00}^{40}-\frac{1}{144} \sqrt{\frac{7}{2}} C_{20,20}^{40}+\frac{1}{36}
\sqrt{\frac{7}{10}} C_{20,22}^{42}+\frac{1}{48} \sqrt{\frac{7}{30}} C_{22,00}^{42}+\frac{1}{144} \sqrt{\frac{7}{10}} C_{22,20}^{42}-\frac{1}{144}
\sqrt{\frac{35}{2}} C_{22,22}^{40}-\frac{C_{22,22}^{42}}{9 \sqrt{10}}+\frac{3 C_{22,22}^{44}}{16 \sqrt{14}}+\frac{1}{48} \sqrt{\frac{7}{6}} C_{31,00}^{31}+\frac{1}{144}
\sqrt{\frac{7}{2}} C_{31,20}^{31}+\frac{1}{72} \sqrt{\frac{7}{10}} C_{31,22}^{31}-\frac{C_{31,22}^{33}}{160 \sqrt{6}}-\frac{3 C_{33,00}^{33}}{80
\sqrt{2}}-\frac{1}{80} \sqrt{\frac{3}{2}} C_{33,20}^{33}+\frac{21 C_{33,22}^{33}}{160 \sqrt{5}}\),

\noindent\(C_{22,2213}^{2213,0} =  \frac{1}{16} \sqrt{\frac{7}{30}} C_{00,00}^{60}+\frac{1}{48} \sqrt{\frac{35}{2}} C_{00,20}^{60}+\frac{1}{160}
\sqrt{\frac{7}{2}} C_{00,22}^{62}-\frac{1}{48} \sqrt{\frac{7}{30}} C_{11,00}^{51}+\frac{1}{48} \sqrt{\frac{7}{10}} C_{11,20}^{51}-\frac{1}{480} \sqrt{\frac{7}{2}}
C_{11,22}^{51}+\frac{9}{160} \sqrt{\frac{3}{10}} C_{11,22}^{53}-\frac{1}{48} \sqrt{\frac{7}{30}} C_{20,00}^{40}-\frac{1}{144} \sqrt{\frac{35}{2}}
C_{20,20}^{40}+\frac{\sqrt{\frac{7}{2}} C_{20,22}^{42}}{1440}+\frac{1}{240} \sqrt{\frac{7}{6}} C_{22,00}^{42}+\frac{1}{144} \sqrt{\frac{7}{2}} C_{22,20}^{42}+\frac{\sqrt{\frac{7}{2}}
C_{22,22}^{40}}{1440}-\frac{11 C_{22,22}^{42}}{720 \sqrt{2}}+\frac{9 C_{22,22}^{44}}{80 \sqrt{70}}+\frac{1}{48} \sqrt{\frac{7}{30}} C_{31,00}^{31}-\frac{1}{48}
\sqrt{\frac{7}{10}} C_{31,20}^{31}-\frac{1}{96} \sqrt{\frac{7}{2}} C_{31,22}^{31}+\frac{1}{32} \sqrt{\frac{3}{10}} C_{31,22}^{33}-\frac{3 C_{33,00}^{33}}{80
\sqrt{10}}+\frac{3}{80} \sqrt{\frac{3}{10}} C_{33,20}^{33}-\frac{9}{160} C_{33,22}^{33}\),

\noindent\(C_{22,2213}^{2213,1} =  \frac{1}{16} \sqrt{\frac{7}{10}} C_{00,00}^{60}+\frac{1}{16} \sqrt{\frac{7}{30}} C_{00,20}^{60}-\frac{1}{160}
\sqrt{\frac{21}{2}} C_{00,22}^{62}-\frac{1}{48} \sqrt{\frac{7}{10}} C_{11,00}^{51}-\frac{1}{48} \sqrt{\frac{7}{30}} C_{11,20}^{51}-\frac{1}{480}
\sqrt{\frac{7}{6}} C_{11,22}^{51}+\frac{9 C_{11,22}^{53}}{160 \sqrt{10}}-\frac{1}{48} \sqrt{\frac{7}{10}} C_{20,00}^{40}-\frac{1}{48} \sqrt{\frac{7}{30}}
C_{20,20}^{40}-\frac{1}{480} \sqrt{\frac{7}{6}} C_{20,22}^{42}+\frac{1}{240} \sqrt{\frac{7}{2}} C_{22,00}^{42}+\frac{1}{240} \sqrt{\frac{7}{6}} C_{22,20}^{42}-\frac{1}{480}
\sqrt{\frac{7}{6}} C_{22,22}^{40}+\frac{11 C_{22,22}^{42}}{240 \sqrt{6}}-\frac{9}{80} \sqrt{\frac{3}{70}} C_{22,22}^{44}+\frac{1}{48} \sqrt{\frac{7}{10}}
C_{31,00}^{31}+\frac{1}{48} \sqrt{\frac{7}{30}} C_{31,20}^{31}-\frac{1}{96} \sqrt{\frac{7}{6}} C_{31,22}^{31}+\frac{C_{31,22}^{33}}{32 \sqrt{10}}-\frac{3}{80}
\sqrt{\frac{3}{10}} C_{33,00}^{33}-\frac{3 C_{33,20}^{33}}{80 \sqrt{10}}-\frac{3}{160} \sqrt{3} C_{33,22}^{33}\),

\noindent\(C_{22,3101}^{1101,0} =  \frac{21 C_{00,00}^{60}}{32 \sqrt{5}}+\frac{7}{32} \sqrt{\frac{3}{5}} C_{00,20}^{60}+\frac{7}{96}
\sqrt{5} C_{11,00}^{51}-\frac{7 C_{11,20}^{51}}{32 \sqrt{15}}-\frac{7 C_{20,00}^{40}}{32 \sqrt{5}}-\frac{7 C_{20,20}^{40}}{32 \sqrt{15}}+\frac{7}{160}
C_{22,00}^{42}+\frac{7 C_{22,20}^{42}}{160 \sqrt{3}}-\frac{7}{96} \sqrt{5} C_{31,00}^{31}+\frac{7 C_{31,20}^{31}}{32 \sqrt{15}}+\frac{3}{32} \sqrt{\frac{21}{5}}
C_{33,00}^{33}-\frac{9}{160} \sqrt{\frac{7}{5}} C_{33,20}^{33}\),

\noindent\(C_{22,3101}^{1101,1} =  -\frac{7}{32} \sqrt{\frac{3}{5}} C_{00,00}^{60}+\frac{21 C_{00,20}^{60}}{32 \sqrt{5}}+\frac{7 C_{11,00}^{51}}{32
\sqrt{15}}-\frac{7 C_{11,20}^{51}}{32 \sqrt{5}}+\frac{7 C_{20,00}^{40}}{32 \sqrt{15}}-\frac{7 C_{20,20}^{40}}{32 \sqrt{5}}-\frac{7 C_{22,00}^{42}}{160
\sqrt{3}}+\frac{7}{160} C_{22,20}^{42}-\frac{7 C_{31,00}^{31}}{32 \sqrt{15}}+\frac{7 C_{31,20}^{31}}{32 \sqrt{5}}+\frac{9}{160} \sqrt{\frac{7}{5}}
C_{33,00}^{33}-\frac{9}{160} \sqrt{\frac{21}{5}} C_{33,20}^{33}\),

\noindent\(C_{22,3110}^{1112,0} =  -\frac{7 C_{00,00}^{60}}{32 \sqrt{15}}-\frac{7}{96} \sqrt{5} C_{00,20}^{60}-\frac{7}{80} C_{00,22}^{62}+\frac{7
C_{11,00}^{51}}{96 \sqrt{15}}-\frac{7 C_{11,20}^{51}}{96 \sqrt{5}}-\frac{7}{480} C_{11,22}^{51}-\frac{27}{320} \sqrt{\frac{21}{5}} C_{11,22}^{53}+\frac{7
C_{20,00}^{40}}{96 \sqrt{15}}+\frac{7}{288} \sqrt{5} C_{20,20}^{40}+\frac{7 C_{20,22}^{42}}{1440}-\frac{7 C_{22,00}^{42}}{480 \sqrt{3}}-\frac{7}{288}
C_{22,20}^{42}+\frac{13}{360} C_{22,22}^{40}-\frac{1}{360} \sqrt{7} C_{22,22}^{42}-\frac{3 C_{22,22}^{44}}{40 \sqrt{5}}-\frac{7 C_{31,00}^{31}}{96
\sqrt{15}}+\frac{7 C_{31,20}^{31}}{96 \sqrt{5}}+\frac{37}{480} C_{31,22}^{31}+\frac{7}{320} \sqrt{\frac{21}{5}} C_{31,22}^{33}+\frac{3}{160} \sqrt{\frac{7}{5}}
C_{33,00}^{33}-\frac{3}{160} \sqrt{\frac{21}{5}} C_{33,20}^{33}-\frac{9}{200} \sqrt{\frac{7}{2}} C_{33,22}^{33}\),

\noindent\(C_{22,3110}^{1112,1} =  -\frac{7 C_{00,00}^{60}}{32 \sqrt{5}}-\frac{7 C_{00,20}^{60}}{32 \sqrt{15}}+\frac{7}{80} \sqrt{3}
C_{00,22}^{62}+\frac{7 C_{11,00}^{51}}{96 \sqrt{5}}+\frac{7 C_{11,20}^{51}}{96 \sqrt{15}}-\frac{7 C_{11,22}^{51}}{480 \sqrt{3}}-\frac{27}{320} \sqrt{\frac{7}{5}}
C_{11,22}^{53}+\frac{7 C_{20,00}^{40}}{96 \sqrt{5}}+\frac{7 C_{20,20}^{40}}{96 \sqrt{15}}-\frac{7 C_{20,22}^{42}}{480 \sqrt{3}}-\frac{7}{480} C_{22,00}^{42}-\frac{7
C_{22,20}^{42}}{480 \sqrt{3}}-\frac{13 C_{22,22}^{40}}{120 \sqrt{3}}+\frac{1}{120} \sqrt{\frac{7}{3}} C_{22,22}^{42}+\frac{3}{40} \sqrt{\frac{3}{5}}
C_{22,22}^{44}-\frac{7 C_{31,00}^{31}}{96 \sqrt{5}}-\frac{7 C_{31,20}^{31}}{96 \sqrt{15}}+\frac{37 C_{31,22}^{31}}{480 \sqrt{3}}+\frac{7}{320} \sqrt{\frac{7}{5}}
C_{31,22}^{33}+\frac{3}{160} \sqrt{\frac{21}{5}} C_{33,00}^{33}+\frac{3}{160} \sqrt{\frac{7}{5}} C_{33,20}^{33}-\frac{3}{200} \sqrt{\frac{21}{2}}
C_{33,22}^{33}\),

\noindent\(C_{22,3111}^{1111,0} =  \frac{7 C_{00,00}^{60}}{64 \sqrt{5}}+\frac{7}{64} \sqrt{\frac{5}{3}} C_{00,20}^{60}-\frac{7}{320}
\sqrt{3} C_{00,22}^{62}-\frac{7 C_{11,00}^{51}}{192 \sqrt{5}}+\frac{7 C_{11,20}^{51}}{64 \sqrt{15}}-\frac{7 C_{11,22}^{51}}{64 \sqrt{3}}-\frac{7
C_{20,00}^{40}}{192 \sqrt{5}}-\frac{7}{192} \sqrt{\frac{5}{3}} C_{20,20}^{40}+\frac{7 C_{20,22}^{42}}{192 \sqrt{3}}+\frac{7}{960} C_{22,00}^{42}+\frac{7
C_{22,20}^{42}}{192 \sqrt{3}}+\frac{53 C_{22,22}^{40}}{960 \sqrt{3}}-\frac{19}{480} \sqrt{\frac{7}{3}} C_{22,22}^{42}+\frac{3}{80} \sqrt{\frac{3}{5}}
C_{22,22}^{44}+\frac{7 C_{31,00}^{31}}{192 \sqrt{5}}-\frac{7 C_{31,20}^{31}}{64 \sqrt{15}}+\frac{C_{31,22}^{31}}{64 \sqrt{3}}+\frac{3}{32} \sqrt{\frac{7}{5}}
C_{31,22}^{33}-\frac{3}{320} \sqrt{\frac{21}{5}} C_{33,00}^{33}+\frac{9}{320} \sqrt{\frac{7}{5}} C_{33,20}^{33}-\frac{9}{80} \sqrt{\frac{21}{2}}
C_{33,22}^{33}\),

\noindent\(C_{22,3111}^{1111,1} =  \frac{7}{64} \sqrt{\frac{3}{5}} C_{00,00}^{60}+\frac{7 C_{00,20}^{60}}{64 \sqrt{5}}+\frac{21}{320}
C_{00,22}^{62}-\frac{7 C_{11,00}^{51}}{64 \sqrt{15}}-\frac{7 C_{11,20}^{51}}{192 \sqrt{5}}-\frac{7}{192} C_{11,22}^{51}-\frac{7 C_{20,00}^{40}}{64
\sqrt{15}}-\frac{7 C_{20,20}^{40}}{192 \sqrt{5}}-\frac{7}{192} C_{20,22}^{42}+\frac{7 C_{22,00}^{42}}{320 \sqrt{3}}+\frac{7}{960} C_{22,20}^{42}-\frac{53}{960}
C_{22,22}^{40}+\frac{19}{480} \sqrt{7} C_{22,22}^{42}-\frac{9 C_{22,22}^{44}}{80 \sqrt{5}}+\frac{7 C_{31,00}^{31}}{64 \sqrt{15}}+\frac{7 C_{31,20}^{31}}{192
\sqrt{5}}+\frac{1}{192} C_{31,22}^{31}+\frac{1}{32} \sqrt{\frac{21}{5}} C_{31,22}^{33}-\frac{9}{320} \sqrt{\frac{7}{5}} C_{33,00}^{33}-\frac{3}{320}
\sqrt{\frac{21}{5}} C_{33,20}^{33}-\frac{9}{80} \sqrt{\frac{7}{2}} C_{33,22}^{33}\),

\noindent\(C_{22,3111}^{1112,0} =  \frac{7}{64} \sqrt{\frac{3}{5}} C_{00,00}^{60}+\frac{7}{64} \sqrt{5} C_{00,20}^{60}-\frac{21}{320}
C_{00,22}^{62}-\frac{7 C_{11,00}^{51}}{64 \sqrt{15}}+\frac{7 C_{11,20}^{51}}{64 \sqrt{5}}+\frac{7}{320} C_{11,22}^{51}-\frac{27}{320} \sqrt{\frac{21}{5}}
C_{11,22}^{53}-\frac{7 C_{20,00}^{40}}{64 \sqrt{15}}-\frac{7}{192} \sqrt{5} C_{20,20}^{40}-\frac{7}{960} C_{20,22}^{42}+\frac{7 C_{22,00}^{42}}{320
\sqrt{3}}+\frac{7}{192} C_{22,20}^{42}+\frac{17}{960} C_{22,22}^{40}+\frac{1}{96} \sqrt{7} C_{22,22}^{42}-\frac{9 C_{22,22}^{44}}{80 \sqrt{5}}+\frac{7
C_{31,00}^{31}}{64 \sqrt{15}}-\frac{7 C_{31,20}^{31}}{64 \sqrt{5}}+\frac{23}{320} C_{31,22}^{31}-\frac{3}{320} \sqrt{\frac{21}{5}} C_{31,22}^{33}-\frac{9}{320}
\sqrt{\frac{7}{5}} C_{33,00}^{33}+\frac{9}{320} \sqrt{\frac{21}{5}} C_{33,20}^{33}+\frac{27}{400} \sqrt{\frac{7}{2}} C_{33,22}^{33}\),

\noindent\(C_{22,3111}^{1112,1} =  \frac{21 C_{00,00}^{60}}{64 \sqrt{5}}+\frac{7}{64} \sqrt{\frac{3}{5}} C_{00,20}^{60}+\frac{21}{320}
\sqrt{3} C_{00,22}^{62}-\frac{7 C_{11,00}^{51}}{64 \sqrt{5}}-\frac{7 C_{11,20}^{51}}{64 \sqrt{15}}+\frac{7 C_{11,22}^{51}}{320 \sqrt{3}}-\frac{27}{320}
\sqrt{\frac{7}{5}} C_{11,22}^{53}-\frac{7 C_{20,00}^{40}}{64 \sqrt{5}}-\frac{7 C_{20,20}^{40}}{64 \sqrt{15}}+\frac{7 C_{20,22}^{42}}{320 \sqrt{3}}+\frac{7}{320}
C_{22,00}^{42}+\frac{7 C_{22,20}^{42}}{320 \sqrt{3}}-\frac{17 C_{22,22}^{40}}{320 \sqrt{3}}-\frac{1}{32} \sqrt{\frac{7}{3}} C_{22,22}^{42}+\frac{9}{80}
\sqrt{\frac{3}{5}} C_{22,22}^{44}+\frac{7 C_{31,00}^{31}}{64 \sqrt{5}}+\frac{7 C_{31,20}^{31}}{64 \sqrt{15}}+\frac{23 C_{31,22}^{31}}{320 \sqrt{3}}-\frac{3}{320}
\sqrt{\frac{7}{5}} C_{31,22}^{33}-\frac{9}{320} \sqrt{\frac{21}{5}} C_{33,00}^{33}-\frac{9}{320} \sqrt{\frac{7}{5}} C_{33,20}^{33}+\frac{9}{400}
\sqrt{\frac{21}{2}} C_{33,22}^{33}\),

\noindent\(C_{22,3112}^{1110,0} =  -\frac{7 C_{00,00}^{60}}{32 \sqrt{15}}-\frac{7}{96} \sqrt{5} C_{00,20}^{60}-\frac{7}{80} C_{00,22}^{62}+\frac{7
C_{11,00}^{51}}{96 \sqrt{15}}-\frac{7 C_{11,20}^{51}}{96 \sqrt{5}}-\frac{7}{480} C_{11,22}^{51}-\frac{27}{320} \sqrt{\frac{21}{5}} C_{11,22}^{53}+\frac{7
C_{20,00}^{40}}{96 \sqrt{15}}+\frac{7}{288} \sqrt{5} C_{20,20}^{40}+\frac{7 C_{20,22}^{42}}{1440}-\frac{7 C_{22,00}^{42}}{480 \sqrt{3}}-\frac{7}{288}
C_{22,20}^{42}+\frac{13}{360} C_{22,22}^{40}-\frac{1}{360} \sqrt{7} C_{22,22}^{42}-\frac{3 C_{22,22}^{44}}{40 \sqrt{5}}-\frac{7 C_{31,00}^{31}}{96
\sqrt{15}}+\frac{7 C_{31,20}^{31}}{96 \sqrt{5}}+\frac{37}{480} C_{31,22}^{31}+\frac{7}{320} \sqrt{\frac{21}{5}} C_{31,22}^{33}+\frac{3}{160} \sqrt{\frac{7}{5}}
C_{33,00}^{33}-\frac{3}{160} \sqrt{\frac{21}{5}} C_{33,20}^{33}-\frac{9}{200} \sqrt{\frac{7}{2}} C_{33,22}^{33}\),

\noindent\(C_{22,3112}^{1110,1} =  -\frac{7 C_{00,00}^{60}}{32 \sqrt{5}}-\frac{7 C_{00,20}^{60}}{32 \sqrt{15}}+\frac{7}{80} \sqrt{3}
C_{00,22}^{62}+\frac{7 C_{11,00}^{51}}{96 \sqrt{5}}+\frac{7 C_{11,20}^{51}}{96 \sqrt{15}}-\frac{7 C_{11,22}^{51}}{480 \sqrt{3}}-\frac{27}{320} \sqrt{\frac{7}{5}}
C_{11,22}^{53}+\frac{7 C_{20,00}^{40}}{96 \sqrt{5}}+\frac{7 C_{20,20}^{40}}{96 \sqrt{15}}-\frac{7 C_{20,22}^{42}}{480 \sqrt{3}}-\frac{7}{480} C_{22,00}^{42}-\frac{7
C_{22,20}^{42}}{480 \sqrt{3}}-\frac{13 C_{22,22}^{40}}{120 \sqrt{3}}+\frac{1}{120} \sqrt{\frac{7}{3}} C_{22,22}^{42}+\frac{3}{40} \sqrt{\frac{3}{5}}
C_{22,22}^{44}-\frac{7 C_{31,00}^{31}}{96 \sqrt{5}}-\frac{7 C_{31,20}^{31}}{96 \sqrt{15}}+\frac{37 C_{31,22}^{31}}{480 \sqrt{3}}+\frac{7}{320} \sqrt{\frac{7}{5}}
C_{31,22}^{33}+\frac{3}{160} \sqrt{\frac{21}{5}} C_{33,00}^{33}+\frac{3}{160} \sqrt{\frac{7}{5}} C_{33,20}^{33}-\frac{3}{200} \sqrt{\frac{21}{2}}
C_{33,22}^{33}\),

\noindent\(C_{22,3112}^{1111,0} =  -\frac{7}{64} \sqrt{\frac{3}{5}} C_{00,00}^{60}-\frac{7}{64} \sqrt{5} C_{00,20}^{60}+\frac{21}{320}
C_{00,22}^{62}+\frac{7 C_{11,00}^{51}}{64 \sqrt{15}}-\frac{7 C_{11,20}^{51}}{64 \sqrt{5}}-\frac{7}{320} C_{11,22}^{51}+\frac{27}{320} \sqrt{\frac{21}{5}}
C_{11,22}^{53}+\frac{7 C_{20,00}^{40}}{64 \sqrt{15}}+\frac{7}{192} \sqrt{5} C_{20,20}^{40}+\frac{7}{960} C_{20,22}^{42}-\frac{7 C_{22,00}^{42}}{320
\sqrt{3}}-\frac{7}{192} C_{22,20}^{42}-\frac{17}{960} C_{22,22}^{40}-\frac{1}{96} \sqrt{7} C_{22,22}^{42}+\frac{9 C_{22,22}^{44}}{80 \sqrt{5}}-\frac{7
C_{31,00}^{31}}{64 \sqrt{15}}+\frac{7 C_{31,20}^{31}}{64 \sqrt{5}}-\frac{23}{320} C_{31,22}^{31}+\frac{3}{320} \sqrt{\frac{21}{5}} C_{31,22}^{33}+\frac{9}{320}
\sqrt{\frac{7}{5}} C_{33,00}^{33}-\frac{9}{320} \sqrt{\frac{21}{5}} C_{33,20}^{33}-\frac{27}{400} \sqrt{\frac{7}{2}} C_{33,22}^{33}\),

\noindent\(C_{22,3112}^{1111,1} =  -\frac{21 C_{00,00}^{60}}{64 \sqrt{5}}-\frac{7}{64} \sqrt{\frac{3}{5}} C_{00,20}^{60}-\frac{21}{320}
\sqrt{3} C_{00,22}^{62}+\frac{7 C_{11,00}^{51}}{64 \sqrt{5}}+\frac{7 C_{11,20}^{51}}{64 \sqrt{15}}-\frac{7 C_{11,22}^{51}}{320 \sqrt{3}}+\frac{27}{320}
\sqrt{\frac{7}{5}} C_{11,22}^{53}+\frac{7 C_{20,00}^{40}}{64 \sqrt{5}}+\frac{7 C_{20,20}^{40}}{64 \sqrt{15}}-\frac{7 C_{20,22}^{42}}{320 \sqrt{3}}-\frac{7}{320}
C_{22,00}^{42}-\frac{7 C_{22,20}^{42}}{320 \sqrt{3}}+\frac{17 C_{22,22}^{40}}{320 \sqrt{3}}+\frac{1}{32} \sqrt{\frac{7}{3}} C_{22,22}^{42}-\frac{9}{80}
\sqrt{\frac{3}{5}} C_{22,22}^{44}-\frac{7 C_{31,00}^{31}}{64 \sqrt{5}}-\frac{7 C_{31,20}^{31}}{64 \sqrt{15}}-\frac{23 C_{31,22}^{31}}{320 \sqrt{3}}+\frac{3}{320}
\sqrt{\frac{7}{5}} C_{31,22}^{33}+\frac{9}{320} \sqrt{\frac{21}{5}} C_{33,00}^{33}+\frac{9}{320} \sqrt{\frac{7}{5}} C_{33,20}^{33}-\frac{9}{400}
\sqrt{\frac{21}{2}} C_{33,22}^{33}\),

\noindent\(C_{22,3112}^{1112,0} =  -\frac{7}{64} \sqrt{\frac{7}{15}} C_{00,00}^{60}-\frac{7}{192} \sqrt{35} C_{00,20}^{60}-\frac{1}{64}
\sqrt{7} C_{00,22}^{62}+\frac{7}{192} \sqrt{\frac{7}{15}} C_{11,00}^{51}-\frac{7}{192} \sqrt{\frac{7}{5}} C_{11,20}^{51}+\frac{11}{960} \sqrt{7}
C_{11,22}^{51}-\frac{27}{160} \sqrt{\frac{3}{5}} C_{11,22}^{53}+\frac{7}{192} \sqrt{\frac{7}{15}} C_{20,00}^{40}+\frac{7}{576} \sqrt{35} C_{20,20}^{40}-\frac{11
\sqrt{7} C_{20,22}^{42}}{2880}-\frac{7}{960} \sqrt{\frac{7}{3}} C_{22,00}^{42}-\frac{7}{576} \sqrt{7} C_{22,20}^{42}+\frac{7 \sqrt{7} C_{22,22}^{40}}{2880}+\frac{49
C_{22,22}^{42}}{1440}-\frac{3}{80} \sqrt{\frac{7}{5}} C_{22,22}^{44}-\frac{7}{192} \sqrt{\frac{7}{15}} C_{31,00}^{31}+\frac{7}{192} \sqrt{\frac{7}{5}}
C_{31,20}^{31}+\frac{19}{960} \sqrt{7} C_{31,22}^{31}-\frac{1}{20} \sqrt{\frac{3}{5}} C_{31,22}^{33}+\frac{21 C_{33,00}^{33}}{320 \sqrt{5}}-\frac{21}{320}
\sqrt{\frac{3}{5}} C_{33,20}^{33}+\frac{99 C_{33,22}^{33}}{400 \sqrt{2}}\),

\noindent\(C_{22,3112}^{1112,1} =  -\frac{7}{64} \sqrt{\frac{7}{5}} C_{00,00}^{60}-\frac{7}{64} \sqrt{\frac{7}{15}} C_{00,20}^{60}+\frac{1}{64}
\sqrt{21} C_{00,22}^{62}+\frac{7}{192} \sqrt{\frac{7}{5}} C_{11,00}^{51}+\frac{7}{192} \sqrt{\frac{7}{15}} C_{11,20}^{51}+\frac{11}{960} \sqrt{\frac{7}{3}}
C_{11,22}^{51}-\frac{27 C_{11,22}^{53}}{160 \sqrt{5}}+\frac{7}{192} \sqrt{\frac{7}{5}} C_{20,00}^{40}+\frac{7}{192} \sqrt{\frac{7}{15}} C_{20,20}^{40}+\frac{11}{960}
\sqrt{\frac{7}{3}} C_{20,22}^{42}-\frac{7}{960} \sqrt{7} C_{22,00}^{42}-\frac{7}{960} \sqrt{\frac{7}{3}} C_{22,20}^{42}-\frac{7}{960} \sqrt{\frac{7}{3}}
C_{22,22}^{40}-\frac{49 C_{22,22}^{42}}{480 \sqrt{3}}+\frac{3}{80} \sqrt{\frac{21}{5}} C_{22,22}^{44}-\frac{7}{192} \sqrt{\frac{7}{5}} C_{31,00}^{31}-\frac{7}{192}
\sqrt{\frac{7}{15}} C_{31,20}^{31}+\frac{19}{960} \sqrt{\frac{7}{3}} C_{31,22}^{31}-\frac{C_{31,22}^{33}}{20 \sqrt{5}}+\frac{21}{320} \sqrt{\frac{3}{5}}
C_{33,00}^{33}+\frac{21 C_{33,20}^{33}}{320 \sqrt{5}}+\frac{33}{400} \sqrt{\frac{3}{2}} C_{33,22}^{33}\),

\noindent\(C_{22,3303}^{1101,0} =  \frac{1}{32} \sqrt{21} C_{00,00}^{60}+\frac{1}{32} \sqrt{7} C_{00,20}^{60}+\frac{5}{96} \sqrt{\frac{7}{3}}
C_{11,00}^{51}-\frac{1}{96} \sqrt{7} C_{11,20}^{51}-\frac{1}{32} \sqrt{\frac{7}{3}} C_{20,00}^{40}-\frac{1}{96} \sqrt{7} C_{20,20}^{40}+\frac{1}{32}
\sqrt{\frac{7}{15}} C_{22,00}^{42}+\frac{1}{96} \sqrt{\frac{7}{5}} C_{22,20}^{42}-\frac{5}{96} \sqrt{\frac{7}{3}} C_{31,00}^{31}+\frac{1}{96} \sqrt{7}
C_{31,20}^{31}+\frac{3}{32} C_{33,00}^{33}-\frac{3}{160} \sqrt{3} C_{33,20}^{33}\),

\noindent\(C_{22,3303}^{1101,1} =  -\frac{1}{32} \sqrt{7} C_{00,00}^{60}+\frac{1}{32} \sqrt{21} C_{00,20}^{60}+\frac{1}{96} \sqrt{7}
C_{11,00}^{51}-\frac{1}{32} \sqrt{\frac{7}{3}} C_{11,20}^{51}+\frac{1}{96} \sqrt{7} C_{20,00}^{40}-\frac{1}{32} \sqrt{\frac{7}{3}} C_{20,20}^{40}-\frac{1}{96}
\sqrt{\frac{7}{5}} C_{22,00}^{42}+\frac{1}{32} \sqrt{\frac{7}{15}} C_{22,20}^{42}-\frac{1}{96} \sqrt{7} C_{31,00}^{31}+\frac{1}{32} \sqrt{\frac{7}{3}}
C_{31,20}^{31}+\frac{3}{160} \sqrt{3} C_{33,00}^{33}-\frac{9}{160} C_{33,20}^{33}\),

\noindent\(C_{22,3312}^{1110,0} =  -\frac{1}{96} \sqrt{7} C_{00,00}^{60}-\frac{5}{96} \sqrt{\frac{7}{3}} C_{00,20}^{60}-\frac{1}{16}
\sqrt{\frac{7}{15}} C_{00,22}^{62}+\frac{1}{288} \sqrt{7} C_{11,00}^{51}-\frac{1}{96} \sqrt{\frac{7}{3}} C_{11,20}^{51}-\frac{1}{6} \sqrt{\frac{7}{15}}
C_{11,22}^{51}+\frac{9}{160} C_{11,22}^{53}+\frac{1}{288} \sqrt{7} C_{20,00}^{40}+\frac{5}{288} \sqrt{\frac{7}{3}} C_{20,20}^{40}+\frac{1}{18} \sqrt{\frac{7}{15}}
C_{20,22}^{42}-\frac{1}{288} \sqrt{\frac{7}{5}} C_{22,00}^{42}-\frac{1}{288} \sqrt{\frac{35}{3}} C_{22,20}^{42}-\frac{7}{144} \sqrt{\frac{7}{15}}
C_{22,22}^{40}-\frac{C_{22,22}^{42}}{72 \sqrt{15}}-\frac{1}{40} \sqrt{\frac{3}{7}} C_{22,22}^{44}-\frac{1}{288} \sqrt{7} C_{31,00}^{31}+\frac{1}{96}
\sqrt{\frac{7}{3}} C_{31,20}^{31}+\frac{1}{6} \sqrt{\frac{7}{15}} C_{31,22}^{31}-\frac{9}{160} C_{31,22}^{33}+\frac{1}{160} \sqrt{3} C_{33,00}^{33}-\frac{3}{160}
C_{33,20}^{33}-\frac{3}{40} \sqrt{\frac{3}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,3312}^{1110,1} =  -\frac{1}{32} \sqrt{\frac{7}{3}} C_{00,00}^{60}-\frac{1}{96} \sqrt{7} C_{00,20}^{60}+\frac{1}{16}
\sqrt{\frac{7}{5}} C_{00,22}^{62}+\frac{1}{96} \sqrt{\frac{7}{3}} C_{11,00}^{51}+\frac{1}{288} \sqrt{7} C_{11,20}^{51}-\frac{1}{18} \sqrt{\frac{7}{5}}
C_{11,22}^{51}+\frac{3}{160} \sqrt{3} C_{11,22}^{53}+\frac{1}{96} \sqrt{\frac{7}{3}} C_{20,00}^{40}+\frac{1}{288} \sqrt{7} C_{20,20}^{40}-\frac{1}{18}
\sqrt{\frac{7}{5}} C_{20,22}^{42}-\frac{1}{96} \sqrt{\frac{7}{15}} C_{22,00}^{42}-\frac{1}{288} \sqrt{\frac{7}{5}} C_{22,20}^{42}+\frac{7}{144} \sqrt{\frac{7}{5}}
C_{22,22}^{40}+\frac{C_{22,22}^{42}}{72 \sqrt{5}}+\frac{3 C_{22,22}^{44}}{40 \sqrt{7}}-\frac{1}{96} \sqrt{\frac{7}{3}} C_{31,00}^{31}-\frac{1}{288}
\sqrt{7} C_{31,20}^{31}+\frac{1}{18} \sqrt{\frac{7}{5}} C_{31,22}^{31}-\frac{3}{160} \sqrt{3} C_{31,22}^{33}+\frac{3}{160} C_{33,00}^{33}+\frac{1}{160}
\sqrt{3} C_{33,20}^{33}-\frac{3 C_{33,22}^{33}}{40 \sqrt{10}}\),

\noindent\(C_{22,3312}^{1111,0} =  \frac{1}{96} \sqrt{7} C_{00,00}^{60}+\frac{5}{96} \sqrt{\frac{7}{3}} C_{00,20}^{60}-\frac{1}{32} \sqrt{\frac{7}{15}}
C_{00,22}^{62}-\frac{1}{288} \sqrt{7} C_{11,00}^{51}+\frac{1}{96} \sqrt{\frac{7}{3}} C_{11,20}^{51}-\frac{7}{48} \sqrt{\frac{7}{15}} C_{11,22}^{51}+\frac{27}{320}
C_{11,22}^{53}-\frac{1}{288} \sqrt{7} C_{20,00}^{40}-\frac{5}{288} \sqrt{\frac{7}{3}} C_{20,20}^{40}+\frac{7}{144} \sqrt{\frac{7}{15}} C_{20,22}^{42}+\frac{1}{288}
\sqrt{\frac{7}{5}} C_{22,00}^{42}+\frac{1}{288} \sqrt{\frac{35}{3}} C_{22,20}^{42}-\frac{19}{288} \sqrt{\frac{7}{15}} C_{22,22}^{40}+\frac{1}{144}
\sqrt{\frac{5}{3}} C_{22,22}^{42}-\frac{1}{40} \sqrt{\frac{3}{7}} C_{22,22}^{44}+\frac{1}{288} \sqrt{7} C_{31,00}^{31}-\frac{1}{96} \sqrt{\frac{7}{3}}
C_{31,20}^{31}+\frac{7}{48} \sqrt{\frac{7}{15}} C_{31,22}^{31}-\frac{27}{320} C_{31,22}^{33}-\frac{1}{160} \sqrt{3} C_{33,00}^{33}+\frac{3}{160}
C_{33,20}^{33}+\frac{3}{40} \sqrt{\frac{3}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,3312}^{1111,1} =  \frac{1}{32} \sqrt{\frac{7}{3}} C_{00,00}^{60}+\frac{1}{96} \sqrt{7} C_{00,20}^{60}+\frac{1}{32} \sqrt{\frac{7}{5}}
C_{00,22}^{62}-\frac{1}{96} \sqrt{\frac{7}{3}} C_{11,00}^{51}-\frac{1}{288} \sqrt{7} C_{11,20}^{51}-\frac{7}{144} \sqrt{\frac{7}{5}} C_{11,22}^{51}+\frac{9}{320}
\sqrt{3} C_{11,22}^{53}-\frac{1}{96} \sqrt{\frac{7}{3}} C_{20,00}^{40}-\frac{1}{288} \sqrt{7} C_{20,20}^{40}-\frac{7}{144} \sqrt{\frac{7}{5}} C_{20,22}^{42}+\frac{1}{96}
\sqrt{\frac{7}{15}} C_{22,00}^{42}+\frac{1}{288} \sqrt{\frac{7}{5}} C_{22,20}^{42}+\frac{19}{288} \sqrt{\frac{7}{5}} C_{22,22}^{40}-\frac{1}{144}
\sqrt{5} C_{22,22}^{42}+\frac{3 C_{22,22}^{44}}{40 \sqrt{7}}+\frac{1}{96} \sqrt{\frac{7}{3}} C_{31,00}^{31}+\frac{1}{288} \sqrt{7} C_{31,20}^{31}+\frac{7}{144}
\sqrt{\frac{7}{5}} C_{31,22}^{31}-\frac{9}{320} \sqrt{3} C_{31,22}^{33}-\frac{3}{160} C_{33,00}^{33}-\frac{1}{160} \sqrt{3} C_{33,20}^{33}+\frac{3
C_{33,22}^{33}}{40 \sqrt{10}}\),

\noindent\(C_{22,3312}^{1112,0} =  -\frac{1}{96} C_{00,00}^{60}-\frac{5 C_{00,20}^{60}}{96 \sqrt{3}}-\frac{1}{32} \sqrt{\frac{5}{3}}
C_{00,22}^{62}+\frac{1}{288} C_{11,00}^{51}-\frac{C_{11,20}^{51}}{96 \sqrt{3}}-\frac{11 C_{11,22}^{51}}{48 \sqrt{15}}-\frac{9 C_{11,22}^{53}}{320
\sqrt{7}}+\frac{1}{288} C_{20,00}^{40}+\frac{5 C_{20,20}^{40}}{288 \sqrt{3}}+\frac{11 C_{20,22}^{42}}{144 \sqrt{15}}-\frac{C_{22,00}^{42}}{288 \sqrt{5}}-\frac{1}{288}
\sqrt{\frac{5}{3}} C_{22,20}^{42}+\frac{C_{22,22}^{40}}{288 \sqrt{15}}-\frac{23 C_{22,22}^{42}}{144 \sqrt{105}}-\frac{1}{280} \sqrt{3} C_{22,22}^{44}-\frac{1}{288}
C_{31,00}^{31}+\frac{C_{31,20}^{31}}{96 \sqrt{3}}+\frac{11 C_{31,22}^{31}}{48 \sqrt{15}}+\frac{9 C_{31,22}^{33}}{320 \sqrt{7}}+\frac{1}{160} \sqrt{\frac{3}{7}}
C_{33,00}^{33}-\frac{3 C_{33,20}^{33}}{160 \sqrt{7}}-\frac{3}{40} \sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,3312}^{1112,1} =  -\frac{C_{00,00}^{60}}{32 \sqrt{3}}-\frac{1}{96} C_{00,20}^{60}+\frac{1}{32} \sqrt{5} C_{00,22}^{62}+\frac{C_{11,00}^{51}}{96
\sqrt{3}}+\frac{1}{288} C_{11,20}^{51}-\frac{11 C_{11,22}^{51}}{144 \sqrt{5}}-\frac{3}{320} \sqrt{\frac{3}{7}} C_{11,22}^{53}+\frac{C_{20,00}^{40}}{96
\sqrt{3}}+\frac{1}{288} C_{20,20}^{40}-\frac{11 C_{20,22}^{42}}{144 \sqrt{5}}-\frac{C_{22,00}^{42}}{96 \sqrt{15}}-\frac{C_{22,20}^{42}}{288 \sqrt{5}}-\frac{C_{22,22}^{40}}{288
\sqrt{5}}+\frac{23 C_{22,22}^{42}}{144 \sqrt{35}}+\frac{3}{280} C_{22,22}^{44}-\frac{C_{31,00}^{31}}{96 \sqrt{3}}-\frac{1}{288} C_{31,20}^{31}+\frac{11
C_{31,22}^{31}}{144 \sqrt{5}}+\frac{3}{320} \sqrt{\frac{3}{7}} C_{31,22}^{33}+\frac{3 C_{33,00}^{33}}{160 \sqrt{7}}+\frac{1}{160} \sqrt{\frac{3}{7}}
C_{33,20}^{33}-\frac{3}{40} \sqrt{\frac{7}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,3313}^{1111,0} =  -\frac{1}{48} \sqrt{\frac{7}{2}} C_{00,00}^{60}-\frac{5}{48} \sqrt{\frac{7}{6}} C_{00,20}^{60}+\frac{1}{16}
\sqrt{\frac{7}{30}} C_{00,22}^{62}+\frac{1}{144} \sqrt{\frac{7}{2}} C_{11,00}^{51}-\frac{1}{48} \sqrt{\frac{7}{6}} C_{11,20}^{51}+\frac{1}{48} \sqrt{\frac{35}{6}}
C_{11,22}^{51}+\frac{1}{144} \sqrt{\frac{7}{2}} C_{20,00}^{40}+\frac{5}{144} \sqrt{\frac{7}{6}} C_{20,20}^{40}-\frac{1}{144} \sqrt{\frac{35}{6}}
C_{20,22}^{42}-\frac{1}{144} \sqrt{\frac{7}{10}} C_{22,00}^{42}-\frac{1}{144} \sqrt{\frac{35}{6}} C_{22,20}^{42}+\frac{1}{144} \sqrt{\frac{7}{30}}
C_{22,22}^{40}+\frac{C_{22,22}^{42}}{18 \sqrt{30}}+\frac{1}{80} \sqrt{\frac{3}{14}} C_{22,22}^{44}-\frac{1}{144} \sqrt{\frac{7}{2}} C_{31,00}^{31}+\frac{1}{48}
\sqrt{\frac{7}{6}} C_{31,20}^{31}-\frac{1}{48} \sqrt{\frac{35}{6}} C_{31,22}^{31}+\frac{1}{80} \sqrt{\frac{3}{2}} C_{33,00}^{33}-\frac{3 C_{33,20}^{33}}{80
\sqrt{2}}+\frac{3}{32} \sqrt{\frac{3}{5}} C_{33,22}^{33}\),

\noindent\(C_{22,3313}^{1111,1} =  -\frac{1}{16} \sqrt{\frac{7}{6}} C_{00,00}^{60}-\frac{1}{48} \sqrt{\frac{7}{2}} C_{00,20}^{60}-\frac{1}{16}
\sqrt{\frac{7}{10}} C_{00,22}^{62}+\frac{1}{48} \sqrt{\frac{7}{6}} C_{11,00}^{51}+\frac{1}{144} \sqrt{\frac{7}{2}} C_{11,20}^{51}+\frac{1}{144} \sqrt{\frac{35}{2}}
C_{11,22}^{51}+\frac{1}{48} \sqrt{\frac{7}{6}} C_{20,00}^{40}+\frac{1}{144} \sqrt{\frac{7}{2}} C_{20,20}^{40}+\frac{1}{144} \sqrt{\frac{35}{2}} C_{20,22}^{42}-\frac{1}{48}
\sqrt{\frac{7}{30}} C_{22,00}^{42}-\frac{1}{144} \sqrt{\frac{7}{10}} C_{22,20}^{42}-\frac{1}{144} \sqrt{\frac{7}{10}} C_{22,22}^{40}-\frac{C_{22,22}^{42}}{18
\sqrt{10}}-\frac{3 C_{22,22}^{44}}{80 \sqrt{14}}-\frac{1}{48} \sqrt{\frac{7}{6}} C_{31,00}^{31}-\frac{1}{144} \sqrt{\frac{7}{2}} C_{31,20}^{31}-\frac{1}{144}
\sqrt{\frac{35}{2}} C_{31,22}^{31}+\frac{3 C_{33,00}^{33}}{80 \sqrt{2}}+\frac{1}{80} \sqrt{\frac{3}{2}} C_{33,20}^{33}+\frac{3 C_{33,22}^{33}}{32
\sqrt{5}}\),

\noindent\(C_{22,3313}^{1112,0} =  \frac{1}{96} \sqrt{7} C_{00,00}^{60}+\frac{5}{96} \sqrt{\frac{7}{3}} C_{00,20}^{60}-\frac{1}{32} \sqrt{\frac{7}{15}}
C_{00,22}^{62}-\frac{1}{288} \sqrt{7} C_{11,00}^{51}+\frac{1}{96} \sqrt{\frac{7}{3}} C_{11,20}^{51}+\frac{1}{96} \sqrt{\frac{7}{15}} C_{11,22}^{51}-\frac{9}{160}
C_{11,22}^{53}-\frac{1}{288} \sqrt{7} C_{20,00}^{40}-\frac{5}{288} \sqrt{\frac{7}{3}} C_{20,20}^{40}-\frac{1}{288} \sqrt{\frac{7}{15}} C_{20,22}^{42}+\frac{1}{288}
\sqrt{\frac{7}{5}} C_{22,00}^{42}+\frac{1}{288} \sqrt{\frac{35}{3}} C_{22,20}^{42}+\frac{11}{288} \sqrt{\frac{7}{15}} C_{22,22}^{40}-\frac{1}{72}
\sqrt{\frac{5}{3}} C_{22,22}^{42}+\frac{1}{160} \sqrt{\frac{3}{7}} C_{22,22}^{44}+\frac{1}{288} \sqrt{7} C_{31,00}^{31}-\frac{1}{96} \sqrt{\frac{7}{3}}
C_{31,20}^{31}-\frac{1}{96} \sqrt{\frac{7}{15}} C_{31,22}^{31}+\frac{9}{160} C_{31,22}^{33}-\frac{1}{160} \sqrt{3} C_{33,00}^{33}+\frac{3}{160} C_{33,20}^{33}-\frac{33}{160}
\sqrt{\frac{3}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,3313}^{1112,1} =  \frac{1}{32} \sqrt{\frac{7}{3}} C_{00,00}^{60}+\frac{1}{96} \sqrt{7} C_{00,20}^{60}+\frac{1}{32} \sqrt{\frac{7}{5}}
C_{00,22}^{62}-\frac{1}{96} \sqrt{\frac{7}{3}} C_{11,00}^{51}-\frac{1}{288} \sqrt{7} C_{11,20}^{51}+\frac{1}{288} \sqrt{\frac{7}{5}} C_{11,22}^{51}-\frac{3}{160}
\sqrt{3} C_{11,22}^{53}-\frac{1}{96} \sqrt{\frac{7}{3}} C_{20,00}^{40}-\frac{1}{288} \sqrt{7} C_{20,20}^{40}+\frac{1}{288} \sqrt{\frac{7}{5}} C_{20,22}^{42}+\frac{1}{96}
\sqrt{\frac{7}{15}} C_{22,00}^{42}+\frac{1}{288} \sqrt{\frac{7}{5}} C_{22,20}^{42}-\frac{11}{288} \sqrt{\frac{7}{5}} C_{22,22}^{40}+\frac{1}{72}
\sqrt{5} C_{22,22}^{42}-\frac{3 C_{22,22}^{44}}{160 \sqrt{7}}+\frac{1}{96} \sqrt{\frac{7}{3}} C_{31,00}^{31}+\frac{1}{288} \sqrt{7} C_{31,20}^{31}-\frac{1}{288}
\sqrt{\frac{7}{5}} C_{31,22}^{31}+\frac{3}{160} \sqrt{3} C_{31,22}^{33}-\frac{3}{160} C_{33,00}^{33}-\frac{1}{160} \sqrt{3} C_{33,20}^{33}-\frac{33
C_{33,22}^{33}}{160 \sqrt{10}}\),

\noindent\(C_{22,3314}^{1112,0} =  -\frac{1}{32} \sqrt{3} C_{00,00}^{60}-\frac{5}{32} C_{00,20}^{60}-\frac{C_{00,22}^{62}}{32 \sqrt{5}}+\frac{C_{11,00}^{51}}{32
\sqrt{3}}-\frac{1}{32} C_{11,20}^{51}-\frac{C_{11,22}^{51}}{32 \sqrt{5}}-\frac{3}{160} \sqrt{\frac{3}{7}} C_{11,22}^{53}+\frac{C_{20,00}^{40}}{32
\sqrt{3}}+\frac{5}{96} C_{20,20}^{40}+\frac{C_{20,22}^{42}}{96 \sqrt{5}}-\frac{C_{22,00}^{42}}{32 \sqrt{15}}-\frac{1}{96} \sqrt{5} C_{22,20}^{42}+\frac{C_{22,22}^{40}}{96
\sqrt{5}}-\frac{C_{22,22}^{42}}{24 \sqrt{35}}-\frac{C_{22,22}^{44}}{1120}-\frac{C_{31,00}^{31}}{32 \sqrt{3}}+\frac{1}{32} C_{31,20}^{31}+\frac{C_{31,22}^{31}}{32
\sqrt{5}}+\frac{3}{160} \sqrt{\frac{3}{7}} C_{31,22}^{33}+\frac{9 C_{33,00}^{33}}{160 \sqrt{7}}-\frac{9}{160} \sqrt{\frac{3}{7}} C_{33,20}^{33}-\frac{9}{160}
\sqrt{\frac{7}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,3314}^{1112,1} =  -\frac{3}{32} C_{00,00}^{60}-\frac{1}{32} \sqrt{3} C_{00,20}^{60}+\frac{1}{32} \sqrt{\frac{3}{5}}
C_{00,22}^{62}+\frac{1}{32} C_{11,00}^{51}+\frac{C_{11,20}^{51}}{32 \sqrt{3}}-\frac{C_{11,22}^{51}}{32 \sqrt{15}}-\frac{3 C_{11,22}^{53}}{160 \sqrt{7}}+\frac{1}{32}
C_{20,00}^{40}+\frac{C_{20,20}^{40}}{32 \sqrt{3}}-\frac{C_{20,22}^{42}}{32 \sqrt{15}}-\frac{C_{22,00}^{42}}{32 \sqrt{5}}-\frac{C_{22,20}^{42}}{32
\sqrt{15}}-\frac{C_{22,22}^{40}}{32 \sqrt{15}}+\frac{C_{22,22}^{42}}{8 \sqrt{105}}+\frac{\sqrt{3} C_{22,22}^{44}}{1120}-\frac{1}{32} C_{31,00}^{31}-\frac{C_{31,20}^{31}}{32
\sqrt{3}}+\frac{C_{31,22}^{31}}{32 \sqrt{15}}+\frac{3 C_{31,22}^{33}}{160 \sqrt{7}}+\frac{9}{160} \sqrt{\frac{3}{7}} C_{33,00}^{33}+\frac{9 C_{33,20}^{33}}{160
\sqrt{7}}-\frac{3}{160} \sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,4011}^{0011,0} =  \frac{21}{640} C_{00,22}^{62}-\frac{7}{640} C_{11,22}^{51}+\frac{27}{640} \sqrt{\frac{21}{5}} C_{11,22}^{53}+\frac{7
C_{20,22}^{42}}{1920}-\frac{17 C_{22,22}^{40}}{1920}-\frac{1}{192} \sqrt{7} C_{22,22}^{42}+\frac{9 C_{22,22}^{44}}{160 \sqrt{5}}-\frac{23}{640} C_{31,22}^{31}+\frac{3}{640}
\sqrt{\frac{21}{5}} C_{31,22}^{33}-\frac{27}{800} \sqrt{\frac{7}{2}} C_{33,22}^{33}\),

\noindent\(C_{22,4011}^{0011,1} =  -\frac{21}{640} \sqrt{3} C_{00,22}^{62}-\frac{7 C_{11,22}^{51}}{640 \sqrt{3}}+\frac{27}{640} \sqrt{\frac{7}{5}}
C_{11,22}^{53}-\frac{7 C_{20,22}^{42}}{640 \sqrt{3}}+\frac{17 C_{22,22}^{40}}{640 \sqrt{3}}+\frac{1}{64} \sqrt{\frac{7}{3}} C_{22,22}^{42}-\frac{9}{160}
\sqrt{\frac{3}{5}} C_{22,22}^{44}-\frac{23 C_{31,22}^{31}}{640 \sqrt{3}}+\frac{3}{640} \sqrt{\frac{7}{5}} C_{31,22}^{33}-\frac{9}{800} \sqrt{\frac{21}{2}}
C_{33,22}^{33}\),

\noindent\(C_{22,4202}^{0000,0} =  -\frac{3}{64} \sqrt{5} C_{00,00}^{60}-\frac{1}{64} \sqrt{15} C_{00,20}^{60}-\frac{5}{192} \sqrt{5}
C_{11,00}^{51}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{11,20}^{51}+\frac{1}{64} \sqrt{5} C_{20,00}^{40}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{20,20}^{40}-\frac{1}{64}
C_{22,00}^{42}-\frac{C_{22,20}^{42}}{64 \sqrt{3}}+\frac{5}{192} \sqrt{5} C_{31,00}^{31}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{31,20}^{31}-\frac{3}{64}
\sqrt{\frac{15}{7}} C_{33,00}^{33}+\frac{9 C_{33,20}^{33}}{64 \sqrt{35}}\),

\noindent\(C_{22,4202}^{0000,1} =  \frac{1}{64} \sqrt{15} C_{00,00}^{60}-\frac{3}{64} \sqrt{5} C_{00,20}^{60}-\frac{1}{64} \sqrt{\frac{5}{3}}
C_{11,00}^{51}+\frac{1}{64} \sqrt{5} C_{11,20}^{51}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{20,00}^{40}+\frac{1}{64} \sqrt{5} C_{20,20}^{40}+\frac{C_{22,00}^{42}}{64
\sqrt{3}}-\frac{1}{64} C_{22,20}^{42}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{31,00}^{31}-\frac{1}{64} \sqrt{5} C_{31,20}^{31}-\frac{9 C_{33,00}^{33}}{64
\sqrt{35}}+\frac{9}{64} \sqrt{\frac{3}{35}} C_{33,20}^{33}\),

\noindent\(C_{22,4211}^{0011,0} =  \frac{1}{64} \sqrt{3} C_{00,00}^{60}+\frac{5}{64} C_{00,20}^{60}+\frac{3 C_{00,22}^{62}}{64 \sqrt{5}}-\frac{C_{11,00}^{51}}{64
\sqrt{3}}+\frac{1}{64} C_{11,20}^{51}+\frac{C_{11,22}^{51}}{32 \sqrt{5}}+\frac{27}{640} \sqrt{\frac{3}{7}} C_{11,22}^{53}-\frac{C_{20,00}^{40}}{64
\sqrt{3}}-\frac{5}{192} C_{20,20}^{40}-\frac{C_{20,22}^{42}}{96 \sqrt{5}}+\frac{C_{22,00}^{42}}{64 \sqrt{15}}+\frac{1}{192} \sqrt{5} C_{22,20}^{42}-\frac{1}{192}
\sqrt{5} C_{22,22}^{40}+\frac{1}{96} \sqrt{\frac{7}{5}} C_{22,22}^{42}+\frac{C_{31,00}^{31}}{64 \sqrt{3}}-\frac{1}{64} C_{31,20}^{31}-\frac{C_{31,22}^{31}}{32
\sqrt{5}}-\frac{27}{640} \sqrt{\frac{3}{7}} C_{31,22}^{33}-\frac{9 C_{33,00}^{33}}{320 \sqrt{7}}+\frac{9}{320} \sqrt{\frac{3}{7}} C_{33,20}^{33}+\frac{27
C_{33,22}^{33}}{40 \sqrt{70}}\),

\noindent\(C_{22,4211}^{0011,1} =  \frac{3}{64} C_{00,00}^{60}+\frac{1}{64} \sqrt{3} C_{00,20}^{60}-\frac{3}{64} \sqrt{\frac{3}{5}} C_{00,22}^{62}-\frac{1}{64}
C_{11,00}^{51}-\frac{C_{11,20}^{51}}{64 \sqrt{3}}+\frac{C_{11,22}^{51}}{32 \sqrt{15}}+\frac{27 C_{11,22}^{53}}{640 \sqrt{7}}-\frac{1}{64} C_{20,00}^{40}-\frac{C_{20,20}^{40}}{64
\sqrt{3}}+\frac{C_{20,22}^{42}}{32 \sqrt{15}}+\frac{C_{22,00}^{42}}{64 \sqrt{5}}+\frac{C_{22,20}^{42}}{64 \sqrt{15}}+\frac{1}{64} \sqrt{\frac{5}{3}}
C_{22,22}^{40}-\frac{1}{32} \sqrt{\frac{7}{15}} C_{22,22}^{42}+\frac{1}{64} C_{31,00}^{31}+\frac{C_{31,20}^{31}}{64 \sqrt{3}}-\frac{C_{31,22}^{31}}{32
\sqrt{15}}-\frac{27 C_{31,22}^{33}}{640 \sqrt{7}}-\frac{9}{320} \sqrt{\frac{3}{7}} C_{33,00}^{33}-\frac{9 C_{33,20}^{33}}{320 \sqrt{7}}+\frac{9}{40}
\sqrt{\frac{3}{70}} C_{33,22}^{33}\),

\noindent\(C_{22,4212}^{0011,0} =  -\frac{1}{64} \sqrt{5} C_{00,00}^{60}-\frac{5}{64} \sqrt{\frac{5}{3}} C_{00,20}^{60}+\frac{1}{64}
\sqrt{3} C_{00,22}^{62}+\frac{1}{192} \sqrt{5} C_{11,00}^{51}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{11,20}^{51}+\frac{C_{11,22}^{51}}{32 \sqrt{3}}+\frac{27
C_{11,22}^{53}}{128 \sqrt{35}}+\frac{1}{192} \sqrt{5} C_{20,00}^{40}+\frac{5}{192} \sqrt{\frac{5}{3}} C_{20,20}^{40}-\frac{C_{20,22}^{42}}{96 \sqrt{3}}-\frac{1}{192}
C_{22,00}^{42}-\frac{5 C_{22,20}^{42}}{192 \sqrt{3}}-\frac{5 C_{22,22}^{40}}{192 \sqrt{3}}+\frac{1}{96} \sqrt{\frac{7}{3}} C_{22,22}^{42}-\frac{1}{192}
\sqrt{5} C_{31,00}^{31}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{31,20}^{31}-\frac{C_{31,22}^{31}}{32 \sqrt{3}}-\frac{27 C_{31,22}^{33}}{128 \sqrt{35}}+\frac{3}{64}
\sqrt{\frac{3}{35}} C_{33,00}^{33}-\frac{9 C_{33,20}^{33}}{64 \sqrt{35}}+\frac{9}{40} \sqrt{\frac{3}{14}} C_{33,22}^{33}\),

\noindent\(C_{22,4212}^{0011,1} =  -\frac{1}{64} \sqrt{15} C_{00,00}^{60}-\frac{1}{64} \sqrt{5} C_{00,20}^{60}-\frac{3}{64} C_{00,22}^{62}+\frac{1}{64}
\sqrt{\frac{5}{3}} C_{11,00}^{51}+\frac{1}{192} \sqrt{5} C_{11,20}^{51}+\frac{1}{96} C_{11,22}^{51}+\frac{9}{128} \sqrt{\frac{3}{35}} C_{11,22}^{53}+\frac{1}{64}
\sqrt{\frac{5}{3}} C_{20,00}^{40}+\frac{1}{192} \sqrt{5} C_{20,20}^{40}+\frac{1}{96} C_{20,22}^{42}-\frac{C_{22,00}^{42}}{64 \sqrt{3}}-\frac{1}{192}
C_{22,20}^{42}+\frac{5}{192} C_{22,22}^{40}-\frac{1}{96} \sqrt{7} C_{22,22}^{42}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{31,00}^{31}-\frac{1}{192} \sqrt{5}
C_{31,20}^{31}-\frac{1}{96} C_{31,22}^{31}-\frac{9}{128} \sqrt{\frac{3}{35}} C_{31,22}^{33}+\frac{9 C_{33,00}^{33}}{64 \sqrt{35}}+\frac{3}{64} \sqrt{\frac{3}{35}}
C_{33,20}^{33}+\frac{9 C_{33,22}^{33}}{40 \sqrt{14}}\),

\noindent\(C_{22,4213}^{0011,0} =  \frac{1}{64} \sqrt{7} C_{00,00}^{60}+\frac{5}{64} \sqrt{\frac{7}{3}} C_{00,20}^{60}+\frac{1}{32} \sqrt{\frac{3}{35}}
C_{00,22}^{62}-\frac{1}{192} \sqrt{7} C_{11,00}^{51}+\frac{1}{64} \sqrt{\frac{7}{3}} C_{11,20}^{51}+\frac{C_{11,22}^{51}}{16 \sqrt{105}}+\frac{27
C_{11,22}^{53}}{2240}-\frac{1}{192} \sqrt{7} C_{20,00}^{40}-\frac{5}{192} \sqrt{\frac{7}{3}} C_{20,20}^{40}-\frac{C_{20,22}^{42}}{48 \sqrt{105}}+\frac{1}{192}
\sqrt{\frac{7}{5}} C_{22,00}^{42}+\frac{1}{192} \sqrt{\frac{35}{3}} C_{22,20}^{42}-\frac{1}{96} \sqrt{\frac{5}{21}} C_{22,22}^{40}+\frac{C_{22,22}^{42}}{48
\sqrt{15}}+\frac{1}{192} \sqrt{7} C_{31,00}^{31}-\frac{1}{64} \sqrt{\frac{7}{3}} C_{31,20}^{31}-\frac{C_{31,22}^{31}}{16 \sqrt{105}}-\frac{27 C_{31,22}^{33}}{2240}-\frac{3}{320}
\sqrt{3} C_{33,00}^{33}+\frac{9}{320} C_{33,20}^{33}+\frac{9}{140} \sqrt{\frac{3}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,4213}^{0011,1} =  \frac{1}{64} \sqrt{21} C_{00,00}^{60}+\frac{1}{64} \sqrt{7} C_{00,20}^{60}-\frac{3 C_{00,22}^{62}}{32
\sqrt{35}}-\frac{1}{64} \sqrt{\frac{7}{3}} C_{11,00}^{51}-\frac{1}{192} \sqrt{7} C_{11,20}^{51}+\frac{C_{11,22}^{51}}{48 \sqrt{35}}+\frac{9 \sqrt{3}
C_{11,22}^{53}}{2240}-\frac{1}{64} \sqrt{\frac{7}{3}} C_{20,00}^{40}-\frac{1}{192} \sqrt{7} C_{20,20}^{40}+\frac{C_{20,22}^{42}}{48 \sqrt{35}}+\frac{1}{64}
\sqrt{\frac{7}{15}} C_{22,00}^{42}+\frac{1}{192} \sqrt{\frac{7}{5}} C_{22,20}^{42}+\frac{1}{96} \sqrt{\frac{5}{7}} C_{22,22}^{40}-\frac{C_{22,22}^{42}}{48
\sqrt{5}}+\frac{1}{64} \sqrt{\frac{7}{3}} C_{31,00}^{31}+\frac{1}{192} \sqrt{7} C_{31,20}^{31}-\frac{C_{31,22}^{31}}{48 \sqrt{35}}-\frac{9 \sqrt{3}
C_{31,22}^{33}}{2240}-\frac{9}{320} C_{33,00}^{33}-\frac{3}{320} \sqrt{3} C_{33,20}^{33}+\frac{9 C_{33,22}^{33}}{140 \sqrt{10}}\),

\noindent\(C_{22,4413}^{0011,0} =  \frac{C_{00,22}^{62}}{32 \sqrt{5}}+\frac{3 C_{11,22}^{51}}{32 \sqrt{5}}-\frac{3}{80} \sqrt{\frac{3}{7}}
C_{11,22}^{53}-\frac{C_{20,22}^{42}}{32 \sqrt{5}}+\frac{C_{22,22}^{40}}{32 \sqrt{5}}+\frac{1}{160} C_{22,22}^{44}-\frac{3 C_{31,22}^{31}}{32 \sqrt{5}}+\frac{3}{80}
\sqrt{\frac{3}{7}} C_{31,22}^{33}+\frac{9 C_{33,22}^{33}}{160 \sqrt{70}}\),

\noindent\(C_{22,4413}^{0011,1} =  -\frac{1}{32} \sqrt{\frac{3}{5}} C_{00,22}^{62}+\frac{1}{32} \sqrt{\frac{3}{5}} C_{11,22}^{51}-\frac{3
C_{11,22}^{53}}{80 \sqrt{7}}+\frac{1}{32} \sqrt{\frac{3}{5}} C_{20,22}^{42}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{22,22}^{40}-\frac{1}{160} \sqrt{3}
C_{22,22}^{44}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{31,22}^{31}+\frac{3 C_{31,22}^{33}}{80 \sqrt{7}}+\frac{3}{160} \sqrt{\frac{3}{70}} C_{33,22}^{33}\),

\noindent\(C_{31,0011}^{3101,0} =  \frac{21}{160} C_{11,11}^{51}+\frac{9}{160} C_{31,11}^{31}-\frac{27}{200} \sqrt{\frac{7}{2}} C_{33,11}^{33}\),

\noindent\(C_{31,0011}^{3101,1} =  \frac{7}{160} \sqrt{3} C_{11,11}^{51}+\frac{3}{160} \sqrt{3} C_{31,11}^{31}-\frac{9}{200} \sqrt{\frac{21}{2}}
C_{33,11}^{33}\),

\noindent\(C_{31,1111}^{2000,0} =  \frac{7}{32} C_{11,11}^{51}+\frac{3}{32} C_{31,11}^{31}-\frac{9}{40} \sqrt{\frac{7}{2}} C_{33,11}^{33}\),

\noindent\(C_{31,1111}^{2000,1} =  \frac{7 C_{11,11}^{51}}{32 \sqrt{3}}+\frac{1}{32} \sqrt{3} C_{31,11}^{31}-\frac{3}{40} \sqrt{\frac{21}{2}}
C_{33,11}^{33}\),

\noindent\(C_{31,1111}^{2202,0} =  -\frac{7 C_{11,11}^{51}}{32 \sqrt{5}}-\frac{3 C_{31,11}^{31}}{32 \sqrt{5}}+\frac{9}{40} \sqrt{\frac{7}{10}}
C_{33,11}^{33}\),

\noindent\(C_{31,1111}^{2202,1} =  -\frac{7 C_{11,11}^{51}}{32 \sqrt{15}}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{31,11}^{31}+\frac{3}{40}
\sqrt{\frac{21}{10}} C_{33,11}^{33}\),

\noindent\(C_{31,1112}^{2202,0} =  -\frac{7}{32} \sqrt{\frac{3}{5}} C_{11,11}^{51}-\frac{3}{32} \sqrt{\frac{3}{5}} C_{31,11}^{31}+\frac{9}{40}
\sqrt{\frac{21}{10}} C_{33,11}^{33}\),

\noindent\(C_{31,1112}^{2202,1} =  -\frac{7 C_{11,11}^{51}}{32 \sqrt{5}}-\frac{3 C_{31,11}^{31}}{32 \sqrt{5}}+\frac{9}{40} \sqrt{\frac{7}{10}}
C_{33,11}^{33}\),

\noindent\(C_{31,2011}^{1101,0} =  \frac{7}{32} C_{11,11}^{51}+\frac{3}{32} C_{31,11}^{31}-\frac{9}{40} \sqrt{\frac{7}{2}} C_{33,11}^{33}\),

\noindent\(C_{31,2011}^{1101,1} =  \frac{7 C_{11,11}^{51}}{32 \sqrt{3}}+\frac{1}{32} \sqrt{3} C_{31,11}^{31}-\frac{3}{40} \sqrt{\frac{21}{2}}
C_{33,11}^{33}\),

\noindent\(C_{31,2211}^{1101,0} =  -\frac{7 C_{11,11}^{51}}{32 \sqrt{5}}-\frac{3 C_{31,11}^{31}}{32 \sqrt{5}}+\frac{9}{40} \sqrt{\frac{7}{10}}
C_{33,11}^{33}\),

\noindent\(C_{31,2211}^{1101,1} =  -\frac{7 C_{11,11}^{51}}{32 \sqrt{15}}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{31,11}^{31}+\frac{3}{40}
\sqrt{\frac{21}{10}} C_{33,11}^{33}\),

\noindent\(C_{31,2212}^{1101,0} =  -\frac{7}{32} \sqrt{\frac{3}{5}} C_{11,11}^{51}-\frac{3}{32} \sqrt{\frac{3}{5}} C_{31,11}^{31}+\frac{9}{40}
\sqrt{\frac{21}{10}} C_{33,11}^{33}\),

\noindent\(C_{31,2212}^{1101,1} =  -\frac{7 C_{11,11}^{51}}{32 \sqrt{5}}-\frac{3 C_{31,11}^{31}}{32 \sqrt{5}}+\frac{9}{40} \sqrt{\frac{7}{10}}
C_{33,11}^{33}\),

\noindent\(C_{31,3111}^{0000,0} =  \frac{21}{160} C_{11,11}^{51}+\frac{9}{160} C_{31,11}^{31}-\frac{27}{200} \sqrt{\frac{7}{2}} C_{33,11}^{33}\),

\noindent\(C_{31,3111}^{0000,1} =  \frac{7}{160} \sqrt{3} C_{11,11}^{51}+\frac{3}{160} \sqrt{3} C_{31,11}^{31}-\frac{9}{200} \sqrt{\frac{21}{2}}
C_{33,11}^{33}\),

\noindent\(C_{33,0011}^{3303,0} =  \frac{1}{24} \sqrt{\frac{7}{2}} C_{11,11}^{51}-\frac{1}{24} \sqrt{\frac{7}{2}} C_{31,11}^{31}+\frac{3}{80}
C_{33,11}^{33}\),

\noindent\(C_{33,0011}^{3303,1} =  \frac{1}{24} \sqrt{\frac{7}{6}} C_{11,11}^{51}-\frac{1}{24} \sqrt{\frac{7}{6}} C_{31,11}^{31}+\frac{1}{80}
\sqrt{3} C_{33,11}^{33}\),

\noindent\(C_{33,1111}^{2202,0} =  \frac{1}{8} \sqrt{\frac{7}{3}} C_{11,11}^{51}-\frac{1}{8} \sqrt{\frac{7}{3}} C_{31,11}^{31}+\frac{3}{40}
\sqrt{\frac{3}{2}} C_{33,11}^{33}\),

\noindent\(C_{33,1111}^{2202,1} =  \frac{1}{24} \sqrt{7} C_{11,11}^{51}-\frac{1}{24} \sqrt{7} C_{31,11}^{31}+\frac{3 C_{33,11}^{33}}{40
\sqrt{2}}\),

\noindent\(C_{33,1112}^{2202,0} =  -\frac{1}{8} \sqrt{\frac{7}{6}} C_{11,11}^{51}+\frac{1}{8} \sqrt{\frac{7}{6}} C_{31,11}^{31}-\frac{3}{80}
\sqrt{3} C_{33,11}^{33}\),

\noindent\(C_{33,1112}^{2202,1} =  -\frac{1}{24} \sqrt{\frac{7}{2}} C_{11,11}^{51}+\frac{1}{24} \sqrt{\frac{7}{2}} C_{31,11}^{31}-\frac{3}{80}
C_{33,11}^{33}\),

\noindent\(C_{33,2212}^{1101,0} =  -\frac{1}{12} \sqrt{7} C_{11,11}^{51}+\frac{1}{12} \sqrt{7} C_{31,11}^{31}-\frac{3 C_{33,11}^{33}}{20
\sqrt{2}}\),

\noindent\(C_{33,2212}^{1101,1} =  -\frac{1}{12} \sqrt{\frac{7}{3}} C_{11,11}^{51}+\frac{1}{12} \sqrt{\frac{7}{3}} C_{31,11}^{31}-\frac{1}{20}
\sqrt{\frac{3}{2}} C_{33,11}^{33}\),

\noindent\(C_{33,2213}^{1101,0} =  \frac{1}{24} \sqrt{\frac{7}{2}} C_{11,11}^{51}-\frac{1}{24} \sqrt{\frac{7}{2}} C_{31,11}^{31}+\frac{3}{80}
C_{33,11}^{33}\),

\noindent\(C_{33,2213}^{1101,1} =  \frac{1}{24} \sqrt{\frac{7}{6}} C_{11,11}^{51}-\frac{1}{24} \sqrt{\frac{7}{6}} C_{31,11}^{31}+\frac{1}{80}
\sqrt{3} C_{33,11}^{33}\),

\noindent\(C_{33,3313}^{0000,0} =  \frac{1}{24} \sqrt{\frac{7}{2}} C_{11,11}^{51}-\frac{1}{24} \sqrt{\frac{7}{2}} C_{31,11}^{31}+\frac{3}{80}
C_{33,11}^{33}\),

\noindent\(C_{33,3313}^{0000,1} =  \frac{1}{24} \sqrt{\frac{7}{6}} C_{11,11}^{51}-\frac{1}{24} \sqrt{\frac{7}{6}} C_{31,11}^{31}+\frac{1}{80}
\sqrt{3} C_{33,11}^{33}\),

\noindent\(C_{40,1101}^{1101,0} =  -\frac{21}{256} C_{00,00}^{60}-\frac{7}{256} \sqrt{3} C_{00,20}^{60}+\frac{35}{768} C_{11,00}^{51}-\frac{7
C_{11,20}^{51}}{256 \sqrt{3}}-\frac{5}{256} C_{20,00}^{40}-\frac{5 C_{20,20}^{40}}{256 \sqrt{3}}+\frac{7 C_{22,00}^{42}}{128 \sqrt{5}}+\frac{7 C_{22,20}^{42}}{128
\sqrt{15}}-\frac{5}{768} C_{31,00}^{31}+\frac{C_{31,20}^{31}}{256 \sqrt{3}}-\frac{3}{128} \sqrt{21} C_{33,00}^{33}+\frac{9}{640} \sqrt{7} C_{33,20}^{33}\),

\noindent\(C_{40,1101}^{1101,1} =  \frac{7}{256} \sqrt{3} C_{00,00}^{60}-\frac{21}{256} C_{00,20}^{60}+\frac{7 C_{11,00}^{51}}{256 \sqrt{3}}-\frac{7}{256}
C_{11,20}^{51}+\frac{5 C_{20,00}^{40}}{256 \sqrt{3}}-\frac{5}{256} C_{20,20}^{40}-\frac{7 C_{22,00}^{42}}{128 \sqrt{15}}+\frac{7 C_{22,20}^{42}}{128
\sqrt{5}}-\frac{C_{31,00}^{31}}{256 \sqrt{3}}+\frac{1}{256} C_{31,20}^{31}-\frac{9}{640} \sqrt{7} C_{33,00}^{33}+\frac{9}{640} \sqrt{21} C_{33,20}^{33}\),

\noindent\(C_{40,1110}^{1110,0} =  \frac{7 C_{00,00}^{60}}{256 \sqrt{3}}+\frac{35}{768} C_{00,20}^{60}+\frac{7 C_{00,22}^{62}}{128 \sqrt{5}}+\frac{7
C_{11,00}^{51}}{768 \sqrt{3}}-\frac{7}{768} C_{11,20}^{51}+\frac{7 C_{11,22}^{51}}{384 \sqrt{5}}-\frac{9}{640} \sqrt{21} C_{11,22}^{53}+\frac{5 C_{20,00}^{40}}{768
\sqrt{3}}+\frac{25 C_{20,20}^{40}}{2304}+\frac{7 C_{20,22}^{42}}{1152 \sqrt{5}}-\frac{7 C_{22,00}^{42}}{384 \sqrt{15}}-\frac{7 \sqrt{5} C_{22,20}^{42}}{1152}-\frac{17
C_{22,22}^{40}}{1152 \sqrt{5}}-\frac{1}{576} \sqrt{35} C_{22,22}^{42}+\frac{3}{160} C_{22,22}^{44}-\frac{C_{31,00}^{31}}{768 \sqrt{3}}+\frac{1}{768}
C_{31,20}^{31}+\frac{23 C_{31,22}^{31}}{384 \sqrt{5}}-\frac{1}{640} \sqrt{21} C_{31,22}^{33}-\frac{3}{640} \sqrt{7} C_{33,00}^{33}+\frac{3}{640}
\sqrt{21} C_{33,20}^{33}+\frac{9}{160} \sqrt{\frac{7}{10}} C_{33,22}^{33}\),

\noindent\(C_{40,1110}^{1110,1} =  \frac{7}{256} C_{00,00}^{60}+\frac{7 C_{00,20}^{60}}{256 \sqrt{3}}-\frac{7}{128} \sqrt{\frac{3}{5}}
C_{00,22}^{62}+\frac{7}{768} C_{11,00}^{51}+\frac{7 C_{11,20}^{51}}{768 \sqrt{3}}+\frac{7 C_{11,22}^{51}}{384 \sqrt{15}}-\frac{9}{640} \sqrt{7} C_{11,22}^{53}+\frac{5}{768}
C_{20,00}^{40}+\frac{5 C_{20,20}^{40}}{768 \sqrt{3}}-\frac{7 C_{20,22}^{42}}{384 \sqrt{15}}-\frac{7 C_{22,00}^{42}}{384 \sqrt{5}}-\frac{7 C_{22,20}^{42}}{384
\sqrt{15}}+\frac{17 C_{22,22}^{40}}{384 \sqrt{15}}+\frac{1}{192} \sqrt{\frac{35}{3}} C_{22,22}^{42}-\frac{3}{160} \sqrt{3} C_{22,22}^{44}-\frac{1}{768}
C_{31,00}^{31}-\frac{C_{31,20}^{31}}{768 \sqrt{3}}+\frac{23 C_{31,22}^{31}}{384 \sqrt{15}}-\frac{1}{640} \sqrt{7} C_{31,22}^{33}-\frac{3}{640} \sqrt{21}
C_{33,00}^{33}-\frac{3}{640} \sqrt{7} C_{33,20}^{33}+\frac{3}{160} \sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{40,1111}^{1111,0} =  \frac{7}{256} C_{00,00}^{60}+\frac{35 C_{00,20}^{60}}{256 \sqrt{3}}-\frac{7}{256} \sqrt{\frac{3}{5}}
C_{00,22}^{62}+\frac{7}{768} C_{11,00}^{51}-\frac{7 C_{11,20}^{51}}{256 \sqrt{3}}-\frac{7 C_{11,22}^{51}}{256 \sqrt{15}}+\frac{27 \sqrt{7} C_{11,22}^{53}}{1280}+\frac{5}{768}
C_{20,00}^{40}+\frac{25 C_{20,20}^{40}}{768 \sqrt{3}}-\frac{7 C_{20,22}^{42}}{768 \sqrt{15}}-\frac{7 C_{22,00}^{42}}{384 \sqrt{5}}-\frac{7}{384}
\sqrt{\frac{5}{3}} C_{22,20}^{42}+\frac{17 C_{22,22}^{40}}{768 \sqrt{15}}+\frac{1}{384} \sqrt{\frac{35}{3}} C_{22,22}^{42}-\frac{3}{320} \sqrt{3}
C_{22,22}^{44}-\frac{1}{768} C_{31,00}^{31}+\frac{C_{31,20}^{31}}{256 \sqrt{3}}-\frac{23 C_{31,22}^{31}}{256 \sqrt{15}}+\frac{3 \sqrt{7} C_{31,22}^{33}}{1280}-\frac{3}{640}
\sqrt{21} C_{33,00}^{33}+\frac{9}{640} \sqrt{7} C_{33,20}^{33}-\frac{9}{320} \sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{40,1111}^{1111,1} =  \frac{7}{256} \sqrt{3} C_{00,00}^{60}+\frac{7}{256} C_{00,20}^{60}+\frac{21 C_{00,22}^{62}}{256 \sqrt{5}}+\frac{7
C_{11,00}^{51}}{256 \sqrt{3}}+\frac{7}{768} C_{11,20}^{51}-\frac{7 C_{11,22}^{51}}{768 \sqrt{5}}+\frac{9 \sqrt{21} C_{11,22}^{53}}{1280}+\frac{5
C_{20,00}^{40}}{256 \sqrt{3}}+\frac{5}{768} C_{20,20}^{40}+\frac{7 C_{20,22}^{42}}{768 \sqrt{5}}-\frac{7 C_{22,00}^{42}}{128 \sqrt{15}}-\frac{7 C_{22,20}^{42}}{384
\sqrt{5}}-\frac{17 C_{22,22}^{40}}{768 \sqrt{5}}-\frac{1}{384} \sqrt{35} C_{22,22}^{42}+\frac{9}{320} C_{22,22}^{44}-\frac{C_{31,00}^{31}}{256 \sqrt{3}}-\frac{1}{768}
C_{31,20}^{31}-\frac{23 C_{31,22}^{31}}{768 \sqrt{5}}+\frac{\sqrt{21} C_{31,22}^{33}}{1280}-\frac{9}{640} \sqrt{7} C_{33,00}^{33}-\frac{3}{640} \sqrt{21}
C_{33,20}^{33}-\frac{9}{320} \sqrt{\frac{7}{10}} C_{33,22}^{33}\),

\noindent\(C_{40,1112}^{1112,0} =  \frac{7}{256} \sqrt{\frac{5}{3}} C_{00,00}^{60}+\frac{35}{768} \sqrt{5} C_{00,20}^{60}+\frac{7 C_{00,22}^{62}}{1280}+\frac{7}{768}
\sqrt{\frac{5}{3}} C_{11,00}^{51}-\frac{7}{768} \sqrt{5} C_{11,20}^{51}+\frac{7 C_{11,22}^{51}}{3840}-\frac{9 \sqrt{\frac{21}{5}} C_{11,22}^{53}}{1280}+\frac{5}{768}
\sqrt{\frac{5}{3}} C_{20,00}^{40}+\frac{25 \sqrt{5} C_{20,20}^{40}}{2304}+\frac{7 C_{20,22}^{42}}{11520}-\frac{7 C_{22,00}^{42}}{384 \sqrt{3}}-\frac{35
C_{22,20}^{42}}{1152}-\frac{17 C_{22,22}^{40}}{11520}-\frac{\sqrt{7} C_{22,22}^{42}}{1152}+\frac{3 C_{22,22}^{44}}{320 \sqrt{5}}-\frac{1}{768} \sqrt{\frac{5}{3}}
C_{31,00}^{31}+\frac{1}{768} \sqrt{5} C_{31,20}^{31}+\frac{23 C_{31,22}^{31}}{3840}-\frac{\sqrt{\frac{21}{5}} C_{31,22}^{33}}{1280}-\frac{3}{128}
\sqrt{\frac{7}{5}} C_{33,00}^{33}+\frac{3}{128} \sqrt{\frac{21}{5}} C_{33,20}^{33}+\frac{9 \sqrt{\frac{7}{2}} C_{33,22}^{33}}{1600}\),

\noindent\(C_{40,1112}^{1112,1} =  \frac{7}{256} \sqrt{5} C_{00,00}^{60}+\frac{7}{256} \sqrt{\frac{5}{3}} C_{00,20}^{60}-\frac{7 \sqrt{3}
C_{00,22}^{62}}{1280}+\frac{7}{768} \sqrt{5} C_{11,00}^{51}+\frac{7}{768} \sqrt{\frac{5}{3}} C_{11,20}^{51}+\frac{7 C_{11,22}^{51}}{3840 \sqrt{3}}-\frac{9
\sqrt{\frac{7}{5}} C_{11,22}^{53}}{1280}+\frac{5}{768} \sqrt{5} C_{20,00}^{40}+\frac{5}{768} \sqrt{\frac{5}{3}} C_{20,20}^{40}-\frac{7 C_{20,22}^{42}}{3840
\sqrt{3}}-\frac{7}{384} C_{22,00}^{42}-\frac{7 C_{22,20}^{42}}{384 \sqrt{3}}+\frac{17 C_{22,22}^{40}}{3840 \sqrt{3}}+\frac{1}{384} \sqrt{\frac{7}{3}}
C_{22,22}^{42}-\frac{3}{320} \sqrt{\frac{3}{5}} C_{22,22}^{44}-\frac{1}{768} \sqrt{5} C_{31,00}^{31}-\frac{1}{768} \sqrt{\frac{5}{3}} C_{31,20}^{31}+\frac{23
C_{31,22}^{31}}{3840 \sqrt{3}}-\frac{\sqrt{\frac{7}{5}} C_{31,22}^{33}}{1280}-\frac{3}{128} \sqrt{\frac{21}{5}} C_{33,00}^{33}-\frac{3}{128} \sqrt{\frac{7}{5}}
C_{33,20}^{33}+\frac{3 \sqrt{\frac{21}{2}} C_{33,22}^{33}}{1600}\),

\noindent\(C_{40,2000}^{0000,0} =  \frac{21}{256} C_{00,00}^{60}+\frac{7}{256} \sqrt{3} C_{00,20}^{60}-\frac{35}{768} C_{11,00}^{51}+\frac{7
C_{11,20}^{51}}{256 \sqrt{3}}+\frac{5}{256} C_{20,00}^{40}+\frac{5 C_{20,20}^{40}}{256 \sqrt{3}}-\frac{7 C_{22,00}^{42}}{128 \sqrt{5}}-\frac{7 C_{22,20}^{42}}{128
\sqrt{15}}+\frac{5}{768} C_{31,00}^{31}-\frac{C_{31,20}^{31}}{256 \sqrt{3}}+\frac{3}{128} \sqrt{21} C_{33,00}^{33}-\frac{9}{640} \sqrt{7} C_{33,20}^{33}\),

\noindent\(C_{40,2000}^{0000,1} =  -\frac{7}{256} \sqrt{3} C_{00,00}^{60}+\frac{21}{256} C_{00,20}^{60}-\frac{7 C_{11,00}^{51}}{256 \sqrt{3}}+\frac{7}{256}
C_{11,20}^{51}-\frac{5 C_{20,00}^{40}}{256 \sqrt{3}}+\frac{5}{256} C_{20,20}^{40}+\frac{7 C_{22,00}^{42}}{128 \sqrt{15}}-\frac{7 C_{22,20}^{42}}{128
\sqrt{5}}+\frac{C_{31,00}^{31}}{256 \sqrt{3}}-\frac{1}{256} C_{31,20}^{31}+\frac{9}{640} \sqrt{7} C_{33,00}^{33}-\frac{9}{640} \sqrt{21} C_{33,20}^{33}\),

\noindent\(C_{40,2011}^{0011,0} =  -\frac{7}{256} \sqrt{3} C_{00,00}^{60}-\frac{35}{256} C_{00,20}^{60}-\frac{7 C_{11,00}^{51}}{256 \sqrt{3}}+\frac{7}{256}
C_{11,20}^{51}-\frac{5 C_{20,00}^{40}}{256 \sqrt{3}}-\frac{25}{768} C_{20,20}^{40}+\frac{7 C_{22,00}^{42}}{128 \sqrt{15}}+\frac{7}{384} \sqrt{5}
C_{22,20}^{42}+\frac{C_{31,00}^{31}}{256 \sqrt{3}}-\frac{1}{256} C_{31,20}^{31}+\frac{9}{640} \sqrt{7} C_{33,00}^{33}-\frac{9}{640} \sqrt{21} C_{33,20}^{33}\),

\noindent\(C_{40,2011}^{0011,1} =  -\frac{21}{256} C_{00,00}^{60}-\frac{7}{256} \sqrt{3} C_{00,20}^{60}-\frac{7}{256} C_{11,00}^{51}-\frac{7
C_{11,20}^{51}}{256 \sqrt{3}}-\frac{5}{256} C_{20,00}^{40}-\frac{5 C_{20,20}^{40}}{256 \sqrt{3}}+\frac{7 C_{22,00}^{42}}{128 \sqrt{5}}+\frac{7 C_{22,20}^{42}}{128
\sqrt{15}}+\frac{1}{256} C_{31,00}^{31}+\frac{C_{31,20}^{31}}{256 \sqrt{3}}+\frac{9}{640} \sqrt{21} C_{33,00}^{33}+\frac{9}{640} \sqrt{7} C_{33,20}^{33}\),

\noindent\(C_{40,2211}^{0011,0} =  -\frac{21}{640} C_{00,22}^{62}-\frac{7}{640} C_{11,22}^{51}+\frac{27}{640} \sqrt{\frac{21}{5}} C_{11,22}^{53}-\frac{7
C_{20,22}^{42}}{1920}+\frac{17 C_{22,22}^{40}}{1920}+\frac{1}{192} \sqrt{7} C_{22,22}^{42}-\frac{9 C_{22,22}^{44}}{160 \sqrt{5}}-\frac{23}{640} C_{31,22}^{31}+\frac{3}{640}
\sqrt{\frac{21}{5}} C_{31,22}^{33}-\frac{27}{800} \sqrt{\frac{7}{2}} C_{33,22}^{33}\),

\noindent\(C_{40,2211}^{0011,1} =  \frac{21}{640} \sqrt{3} C_{00,22}^{62}-\frac{7 C_{11,22}^{51}}{640 \sqrt{3}}+\frac{27}{640} \sqrt{\frac{7}{5}}
C_{11,22}^{53}+\frac{7 C_{20,22}^{42}}{640 \sqrt{3}}-\frac{17 C_{22,22}^{40}}{640 \sqrt{3}}-\frac{1}{64} \sqrt{\frac{7}{3}} C_{22,22}^{42}+\frac{9}{160}
\sqrt{\frac{3}{5}} C_{22,22}^{44}-\frac{23 C_{31,22}^{31}}{640 \sqrt{3}}+\frac{3}{640} \sqrt{\frac{7}{5}} C_{31,22}^{33}-\frac{9}{800} \sqrt{\frac{21}{2}}
C_{33,22}^{33}\),

\noindent\(C_{42,1101}^{1101,0} =  -\frac{3}{64} \sqrt{5} C_{00,00}^{60}-\frac{1}{64} \sqrt{15} C_{00,20}^{60}+\frac{5}{192} \sqrt{5}
C_{11,00}^{51}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{11,20}^{51}+\frac{1}{64} \sqrt{5} C_{20,00}^{40}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{20,20}^{40}-\frac{1}{64}
C_{22,00}^{42}-\frac{C_{22,20}^{42}}{64 \sqrt{3}}-\frac{5}{192} \sqrt{5} C_{31,00}^{31}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{31,20}^{31}+\frac{3}{64}
\sqrt{\frac{15}{7}} C_{33,00}^{33}-\frac{9 C_{33,20}^{33}}{64 \sqrt{35}}\),

\noindent\(C_{42,1101}^{1101,1} =  \frac{1}{64} \sqrt{15} C_{00,00}^{60}-\frac{3}{64} \sqrt{5} C_{00,20}^{60}+\frac{1}{64} \sqrt{\frac{5}{3}}
C_{11,00}^{51}-\frac{1}{64} \sqrt{5} C_{11,20}^{51}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{20,00}^{40}+\frac{1}{64} \sqrt{5} C_{20,20}^{40}+\frac{C_{22,00}^{42}}{64
\sqrt{3}}-\frac{1}{64} C_{22,20}^{42}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{31,00}^{31}+\frac{1}{64} \sqrt{5} C_{31,20}^{31}+\frac{9 C_{33,00}^{33}}{64
\sqrt{35}}-\frac{9}{64} \sqrt{\frac{3}{35}} C_{33,20}^{33}\),

\noindent\(C_{42,1111}^{1111,0} =  -\frac{1}{128} \sqrt{5} C_{00,00}^{60}-\frac{5}{128} \sqrt{\frac{5}{3}} C_{00,20}^{60}+\frac{1}{128}
\sqrt{3} C_{00,22}^{62}-\frac{1}{384} \sqrt{5} C_{11,00}^{51}+\frac{1}{128} \sqrt{\frac{5}{3}} C_{11,20}^{51}+\frac{C_{11,22}^{51}}{128 \sqrt{3}}-\frac{27
C_{11,22}^{53}}{128 \sqrt{35}}+\frac{1}{384} \sqrt{5} C_{20,00}^{40}+\frac{5}{384} \sqrt{\frac{5}{3}} C_{20,20}^{40}-\frac{5 C_{20,22}^{42}}{384
\sqrt{3}}-\frac{1}{384} C_{22,00}^{42}-\frac{5 C_{22,20}^{42}}{384 \sqrt{3}}-\frac{11 C_{22,22}^{40}}{384 \sqrt{3}}+\frac{C_{22,22}^{42}}{12 \sqrt{21}}+\frac{3}{224}
\sqrt{\frac{3}{5}} C_{22,22}^{44}+\frac{1}{384} \sqrt{5} C_{31,00}^{31}-\frac{1}{128} \sqrt{\frac{5}{3}} C_{31,20}^{31}+\frac{5 C_{31,22}^{31}}{128
\sqrt{3}}+\frac{3}{128} \sqrt{\frac{5}{7}} C_{31,22}^{33}-\frac{3}{128} \sqrt{\frac{3}{35}} C_{33,00}^{33}+\frac{9 C_{33,20}^{33}}{128 \sqrt{35}}-\frac{9}{32}
\sqrt{\frac{3}{14}} C_{33,22}^{33}\),

\noindent\(C_{42,1111}^{1111,1} =  -\frac{1}{128} \sqrt{15} C_{00,00}^{60}-\frac{1}{128} \sqrt{5} C_{00,20}^{60}-\frac{3}{128} C_{00,22}^{62}-\frac{1}{128}
\sqrt{\frac{5}{3}} C_{11,00}^{51}-\frac{1}{384} \sqrt{5} C_{11,20}^{51}+\frac{1}{384} C_{11,22}^{51}-\frac{9}{128} \sqrt{\frac{3}{35}} C_{11,22}^{53}+\frac{1}{128}
\sqrt{\frac{5}{3}} C_{20,00}^{40}+\frac{1}{384} \sqrt{5} C_{20,20}^{40}+\frac{5}{384} C_{20,22}^{42}-\frac{C_{22,00}^{42}}{128 \sqrt{3}}-\frac{1}{384}
C_{22,20}^{42}+\frac{11}{384} C_{22,22}^{40}-\frac{C_{22,22}^{42}}{12 \sqrt{7}}-\frac{9 C_{22,22}^{44}}{224 \sqrt{5}}+\frac{1}{128} \sqrt{\frac{5}{3}}
C_{31,00}^{31}+\frac{1}{384} \sqrt{5} C_{31,20}^{31}+\frac{5}{384} C_{31,22}^{31}+\frac{1}{128} \sqrt{\frac{15}{7}} C_{31,22}^{33}-\frac{9 C_{33,00}^{33}}{128
\sqrt{35}}-\frac{3}{128} \sqrt{\frac{3}{35}} C_{33,20}^{33}-\frac{9 C_{33,22}^{33}}{32 \sqrt{14}}\),

\noindent\(C_{42,1112}^{1110,0} =  \frac{1}{32} \sqrt{\frac{5}{3}} C_{00,00}^{60}+\frac{5}{96} \sqrt{5} C_{00,20}^{60}+\frac{1}{16} C_{00,22}^{62}+\frac{1}{96}
\sqrt{\frac{5}{3}} C_{11,00}^{51}-\frac{1}{96} \sqrt{5} C_{11,20}^{51}-\frac{7}{96} C_{11,22}^{51}-\frac{9}{64} \sqrt{\frac{3}{35}} C_{11,22}^{53}-\frac{1}{96}
\sqrt{\frac{5}{3}} C_{20,00}^{40}-\frac{5}{288} \sqrt{5} C_{20,20}^{40}-\frac{1}{288} C_{20,22}^{42}+\frac{C_{22,00}^{42}}{96 \sqrt{3}}+\frac{5}{288}
C_{22,20}^{42}-\frac{1}{72} C_{22,22}^{40}+\frac{5 C_{22,22}^{42}}{144 \sqrt{7}}-\frac{3 C_{22,22}^{44}}{56 \sqrt{5}}-\frac{1}{96} \sqrt{\frac{5}{3}}
C_{31,00}^{31}+\frac{1}{96} \sqrt{5} C_{31,20}^{31}+\frac{1}{96} C_{31,22}^{31}+\frac{17}{64} \sqrt{\frac{3}{35}} C_{31,22}^{33}+\frac{3 C_{33,00}^{33}}{32
\sqrt{35}}-\frac{3}{32} \sqrt{\frac{3}{35}} C_{33,20}^{33}-\frac{9 C_{33,22}^{33}}{40 \sqrt{14}}\),

\noindent\(C_{42,1112}^{1110,1} =  \frac{1}{32} \sqrt{5} C_{00,00}^{60}+\frac{1}{32} \sqrt{\frac{5}{3}} C_{00,20}^{60}-\frac{1}{16} \sqrt{3}
C_{00,22}^{62}+\frac{1}{96} \sqrt{5} C_{11,00}^{51}+\frac{1}{96} \sqrt{\frac{5}{3}} C_{11,20}^{51}-\frac{7 C_{11,22}^{51}}{96 \sqrt{3}}-\frac{9 C_{11,22}^{53}}{64
\sqrt{35}}-\frac{1}{96} \sqrt{5} C_{20,00}^{40}-\frac{1}{96} \sqrt{\frac{5}{3}} C_{20,20}^{40}+\frac{C_{20,22}^{42}}{96 \sqrt{3}}+\frac{1}{96} C_{22,00}^{42}+\frac{C_{22,20}^{42}}{96
\sqrt{3}}+\frac{C_{22,22}^{40}}{24 \sqrt{3}}-\frac{5 C_{22,22}^{42}}{48 \sqrt{21}}+\frac{3}{56} \sqrt{\frac{3}{5}} C_{22,22}^{44}-\frac{1}{96} \sqrt{5}
C_{31,00}^{31}-\frac{1}{96} \sqrt{\frac{5}{3}} C_{31,20}^{31}+\frac{C_{31,22}^{31}}{96 \sqrt{3}}+\frac{17 C_{31,22}^{33}}{64 \sqrt{35}}+\frac{3}{32}
\sqrt{\frac{3}{35}} C_{33,00}^{33}+\frac{3 C_{33,20}^{33}}{32 \sqrt{35}}-\frac{3}{40} \sqrt{\frac{3}{14}} C_{33,22}^{33}\),

\noindent\(C_{42,1112}^{1111,0} =  \frac{1}{64} \sqrt{15} C_{00,00}^{60}+\frac{5}{64} \sqrt{5} C_{00,20}^{60}-\frac{3}{64} C_{00,22}^{62}+\frac{1}{64}
\sqrt{\frac{5}{3}} C_{11,00}^{51}-\frac{1}{64} \sqrt{5} C_{11,20}^{51}+\frac{5}{64} C_{11,22}^{51}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{20,00}^{40}-\frac{5}{192}
\sqrt{5} C_{20,20}^{40}-\frac{1}{192} C_{20,22}^{42}+\frac{C_{22,00}^{42}}{64 \sqrt{3}}+\frac{5}{192} C_{22,20}^{42}-\frac{1}{192} C_{22,22}^{40}+\frac{C_{22,22}^{42}}{48
\sqrt{7}}+\frac{9 C_{22,22}^{44}}{112 \sqrt{5}}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{31,00}^{31}+\frac{1}{64} \sqrt{5} C_{31,20}^{31}+\frac{1}{64}
C_{31,22}^{31}-\frac{3}{16} \sqrt{\frac{3}{35}} C_{31,22}^{33}+\frac{9 C_{33,00}^{33}}{64 \sqrt{35}}-\frac{9}{64} \sqrt{\frac{3}{35}} C_{33,20}^{33}-\frac{27
C_{33,22}^{33}}{80 \sqrt{14}}\),

\noindent\(C_{42,1112}^{1111,1} =  \frac{3}{64} \sqrt{5} C_{00,00}^{60}+\frac{1}{64} \sqrt{15} C_{00,20}^{60}+\frac{3}{64} \sqrt{3} C_{00,22}^{62}+\frac{1}{64}
\sqrt{5} C_{11,00}^{51}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{11,20}^{51}+\frac{5 C_{11,22}^{51}}{64 \sqrt{3}}-\frac{1}{64} \sqrt{5} C_{20,00}^{40}-\frac{1}{64}
\sqrt{\frac{5}{3}} C_{20,20}^{40}+\frac{C_{20,22}^{42}}{64 \sqrt{3}}+\frac{1}{64} C_{22,00}^{42}+\frac{C_{22,20}^{42}}{64 \sqrt{3}}+\frac{C_{22,22}^{40}}{64
\sqrt{3}}-\frac{C_{22,22}^{42}}{16 \sqrt{21}}-\frac{9}{112} \sqrt{\frac{3}{5}} C_{22,22}^{44}-\frac{1}{64} \sqrt{5} C_{31,00}^{31}-\frac{1}{64} \sqrt{\frac{5}{3}}
C_{31,20}^{31}+\frac{C_{31,22}^{31}}{64 \sqrt{3}}-\frac{3 C_{31,22}^{33}}{16 \sqrt{35}}+\frac{9}{64} \sqrt{\frac{3}{35}} C_{33,00}^{33}+\frac{9 C_{33,20}^{33}}{64
\sqrt{35}}-\frac{9}{80} \sqrt{\frac{3}{14}} C_{33,22}^{33}\),

\noindent\(C_{42,1112}^{1112,0} =  \frac{1}{128} \sqrt{\frac{35}{3}} C_{00,00}^{60}+\frac{5}{384} \sqrt{35} C_{00,20}^{60}+\frac{5 C_{00,22}^{62}}{128
\sqrt{7}}+\frac{1}{384} \sqrt{\frac{35}{3}} C_{11,00}^{51}-\frac{1}{384} \sqrt{35} C_{11,20}^{51}-\frac{31 C_{11,22}^{51}}{384 \sqrt{7}}+\frac{9}{896}
\sqrt{\frac{3}{5}} C_{11,22}^{53}-\frac{1}{384} \sqrt{\frac{35}{3}} C_{20,00}^{40}-\frac{5 \sqrt{35} C_{20,20}^{40}}{1152}+\frac{11 C_{20,22}^{42}}{1152
\sqrt{7}}+\frac{1}{384} \sqrt{\frac{7}{3}} C_{22,00}^{42}+\frac{5 \sqrt{7} C_{22,20}^{42}}{1152}+\frac{17 C_{22,22}^{40}}{1152 \sqrt{7}}-\frac{1}{144}
C_{22,22}^{42}-\frac{3 C_{22,22}^{44}}{32 \sqrt{35}}-\frac{1}{384} \sqrt{\frac{35}{3}} C_{31,00}^{31}+\frac{1}{384} \sqrt{35} C_{31,20}^{31}-\frac{11
C_{31,22}^{31}}{384 \sqrt{7}}+\frac{19}{896} \sqrt{\frac{3}{5}} C_{31,22}^{33}+\frac{3 C_{33,00}^{33}}{128 \sqrt{5}}-\frac{3}{128} \sqrt{\frac{3}{5}}
C_{33,20}^{33}+\frac{99 C_{33,22}^{33}}{1120 \sqrt{2}}\),

\noindent\(C_{42,1112}^{1112,1} =  \frac{1}{128} \sqrt{35} C_{00,00}^{60}+\frac{1}{128} \sqrt{\frac{35}{3}} C_{00,20}^{60}-\frac{5}{128}
\sqrt{\frac{3}{7}} C_{00,22}^{62}+\frac{1}{384} \sqrt{35} C_{11,00}^{51}+\frac{1}{384} \sqrt{\frac{35}{3}} C_{11,20}^{51}-\frac{31 C_{11,22}^{51}}{384
\sqrt{21}}+\frac{9 C_{11,22}^{53}}{896 \sqrt{5}}-\frac{1}{384} \sqrt{35} C_{20,00}^{40}-\frac{1}{384} \sqrt{\frac{35}{3}} C_{20,20}^{40}-\frac{11
C_{20,22}^{42}}{384 \sqrt{21}}+\frac{1}{384} \sqrt{7} C_{22,00}^{42}+\frac{1}{384} \sqrt{\frac{7}{3}} C_{22,20}^{42}-\frac{17 C_{22,22}^{40}}{384
\sqrt{21}}+\frac{C_{22,22}^{42}}{48 \sqrt{3}}+\frac{3}{32} \sqrt{\frac{3}{35}} C_{22,22}^{44}-\frac{1}{384} \sqrt{35} C_{31,00}^{31}-\frac{1}{384}
\sqrt{\frac{35}{3}} C_{31,20}^{31}-\frac{11 C_{31,22}^{31}}{384 \sqrt{21}}+\frac{19 C_{31,22}^{33}}{896 \sqrt{5}}+\frac{3}{128} \sqrt{\frac{3}{5}}
C_{33,00}^{33}+\frac{3 C_{33,20}^{33}}{128 \sqrt{5}}+\frac{33 \sqrt{\frac{3}{2}} C_{33,22}^{33}}{1120}\),

\noindent\(C_{42,2011}^{0011,0} =  -\frac{3}{64} C_{00,22}^{62}+\frac{5}{64} C_{11,22}^{51}-\frac{1}{192} C_{20,22}^{42}-\frac{1}{192}
C_{22,22}^{40}+\frac{C_{22,22}^{42}}{48 \sqrt{7}}+\frac{9 C_{22,22}^{44}}{112 \sqrt{5}}+\frac{1}{64} C_{31,22}^{31}-\frac{3}{16} \sqrt{\frac{3}{35}}
C_{31,22}^{33}-\frac{27 C_{33,22}^{33}}{80 \sqrt{14}}\),

\noindent\(C_{42,2011}^{0011,1} =  \frac{3}{64} \sqrt{3} C_{00,22}^{62}+\frac{5 C_{11,22}^{51}}{64 \sqrt{3}}+\frac{C_{20,22}^{42}}{64
\sqrt{3}}+\frac{C_{22,22}^{40}}{64 \sqrt{3}}-\frac{C_{22,22}^{42}}{16 \sqrt{21}}-\frac{9}{112} \sqrt{\frac{3}{5}} C_{22,22}^{44}+\frac{C_{31,22}^{31}}{64
\sqrt{3}}-\frac{3 C_{31,22}^{33}}{16 \sqrt{35}}-\frac{9}{80} \sqrt{\frac{3}{14}} C_{33,22}^{33}\),

\noindent\(C_{42,2202}^{0000,0} =  \frac{3}{64} \sqrt{5} C_{00,00}^{60}+\frac{1}{64} \sqrt{15} C_{00,20}^{60}-\frac{5}{192} \sqrt{5}
C_{11,00}^{51}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{11,20}^{51}-\frac{1}{64} \sqrt{5} C_{20,00}^{40}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{20,20}^{40}+\frac{1}{64}
C_{22,00}^{42}+\frac{C_{22,20}^{42}}{64 \sqrt{3}}+\frac{5}{192} \sqrt{5} C_{31,00}^{31}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{31,20}^{31}-\frac{3}{64}
\sqrt{\frac{15}{7}} C_{33,00}^{33}+\frac{9 C_{33,20}^{33}}{64 \sqrt{35}}\),

\noindent\(C_{42,2202}^{0000,1} =  -\frac{1}{64} \sqrt{15} C_{00,00}^{60}+\frac{3}{64} \sqrt{5} C_{00,20}^{60}-\frac{1}{64} \sqrt{\frac{5}{3}}
C_{11,00}^{51}+\frac{1}{64} \sqrt{5} C_{11,20}^{51}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{20,00}^{40}-\frac{1}{64} \sqrt{5} C_{20,20}^{40}-\frac{C_{22,00}^{42}}{64
\sqrt{3}}+\frac{1}{64} C_{22,20}^{42}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{31,00}^{31}-\frac{1}{64} \sqrt{5} C_{31,20}^{31}-\frac{9 C_{33,00}^{33}}{64
\sqrt{35}}+\frac{9}{64} \sqrt{\frac{3}{35}} C_{33,20}^{33}\),

\noindent\(C_{42,2211}^{0011,0} =  -\frac{1}{64} \sqrt{3} C_{00,00}^{60}-\frac{5}{64} C_{00,20}^{60}-\frac{3 C_{00,22}^{62}}{64 \sqrt{5}}-\frac{C_{11,00}^{51}}{64
\sqrt{3}}+\frac{1}{64} C_{11,20}^{51}+\frac{C_{11,22}^{51}}{32 \sqrt{5}}+\frac{27}{640} \sqrt{\frac{3}{7}} C_{11,22}^{53}+\frac{C_{20,00}^{40}}{64
\sqrt{3}}+\frac{5}{192} C_{20,20}^{40}+\frac{C_{20,22}^{42}}{96 \sqrt{5}}-\frac{C_{22,00}^{42}}{64 \sqrt{15}}-\frac{1}{192} \sqrt{5} C_{22,20}^{42}+\frac{1}{192}
\sqrt{5} C_{22,22}^{40}-\frac{1}{96} \sqrt{\frac{7}{5}} C_{22,22}^{42}+\frac{C_{31,00}^{31}}{64 \sqrt{3}}-\frac{1}{64} C_{31,20}^{31}-\frac{C_{31,22}^{31}}{32
\sqrt{5}}-\frac{27}{640} \sqrt{\frac{3}{7}} C_{31,22}^{33}-\frac{9 C_{33,00}^{33}}{320 \sqrt{7}}+\frac{9}{320} \sqrt{\frac{3}{7}} C_{33,20}^{33}+\frac{27
C_{33,22}^{33}}{40 \sqrt{70}}\),

\noindent\(C_{42,2211}^{0011,1} =  -\frac{3}{64} C_{00,00}^{60}-\frac{1}{64} \sqrt{3} C_{00,20}^{60}+\frac{3}{64} \sqrt{\frac{3}{5}}
C_{00,22}^{62}-\frac{1}{64} C_{11,00}^{51}-\frac{C_{11,20}^{51}}{64 \sqrt{3}}+\frac{C_{11,22}^{51}}{32 \sqrt{15}}+\frac{27 C_{11,22}^{53}}{640 \sqrt{7}}+\frac{1}{64}
C_{20,00}^{40}+\frac{C_{20,20}^{40}}{64 \sqrt{3}}-\frac{C_{20,22}^{42}}{32 \sqrt{15}}-\frac{C_{22,00}^{42}}{64 \sqrt{5}}-\frac{C_{22,20}^{42}}{64
\sqrt{15}}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{22,22}^{40}+\frac{1}{32} \sqrt{\frac{7}{15}} C_{22,22}^{42}+\frac{1}{64} C_{31,00}^{31}+\frac{C_{31,20}^{31}}{64
\sqrt{3}}-\frac{C_{31,22}^{31}}{32 \sqrt{15}}-\frac{27 C_{31,22}^{33}}{640 \sqrt{7}}-\frac{9}{320} \sqrt{\frac{3}{7}} C_{33,00}^{33}-\frac{9 C_{33,20}^{33}}{320
\sqrt{7}}+\frac{9}{40} \sqrt{\frac{3}{70}} C_{33,22}^{33}\),

\noindent\(C_{42,2212}^{0011,0} =  \frac{1}{64} \sqrt{5} C_{00,00}^{60}+\frac{5}{64} \sqrt{\frac{5}{3}} C_{00,20}^{60}-\frac{1}{64} \sqrt{3}
C_{00,22}^{62}+\frac{1}{192} \sqrt{5} C_{11,00}^{51}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{11,20}^{51}+\frac{C_{11,22}^{51}}{32 \sqrt{3}}+\frac{27 C_{11,22}^{53}}{128
\sqrt{35}}-\frac{1}{192} \sqrt{5} C_{20,00}^{40}-\frac{5}{192} \sqrt{\frac{5}{3}} C_{20,20}^{40}+\frac{C_{20,22}^{42}}{96 \sqrt{3}}+\frac{1}{192}
C_{22,00}^{42}+\frac{5 C_{22,20}^{42}}{192 \sqrt{3}}+\frac{5 C_{22,22}^{40}}{192 \sqrt{3}}-\frac{1}{96} \sqrt{\frac{7}{3}} C_{22,22}^{42}-\frac{1}{192}
\sqrt{5} C_{31,00}^{31}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{31,20}^{31}-\frac{C_{31,22}^{31}}{32 \sqrt{3}}-\frac{27 C_{31,22}^{33}}{128 \sqrt{35}}+\frac{3}{64}
\sqrt{\frac{3}{35}} C_{33,00}^{33}-\frac{9 C_{33,20}^{33}}{64 \sqrt{35}}+\frac{9}{40} \sqrt{\frac{3}{14}} C_{33,22}^{33}\),

\noindent\(C_{42,2212}^{0011,1} =  \frac{1}{64} \sqrt{15} C_{00,00}^{60}+\frac{1}{64} \sqrt{5} C_{00,20}^{60}+\frac{3}{64} C_{00,22}^{62}+\frac{1}{64}
\sqrt{\frac{5}{3}} C_{11,00}^{51}+\frac{1}{192} \sqrt{5} C_{11,20}^{51}+\frac{1}{96} C_{11,22}^{51}+\frac{9}{128} \sqrt{\frac{3}{35}} C_{11,22}^{53}-\frac{1}{64}
\sqrt{\frac{5}{3}} C_{20,00}^{40}-\frac{1}{192} \sqrt{5} C_{20,20}^{40}-\frac{1}{96} C_{20,22}^{42}+\frac{C_{22,00}^{42}}{64 \sqrt{3}}+\frac{1}{192}
C_{22,20}^{42}-\frac{5}{192} C_{22,22}^{40}+\frac{1}{96} \sqrt{7} C_{22,22}^{42}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{31,00}^{31}-\frac{1}{192} \sqrt{5}
C_{31,20}^{31}-\frac{1}{96} C_{31,22}^{31}-\frac{9}{128} \sqrt{\frac{3}{35}} C_{31,22}^{33}+\frac{9 C_{33,00}^{33}}{64 \sqrt{35}}+\frac{3}{64} \sqrt{\frac{3}{35}}
C_{33,20}^{33}+\frac{9 C_{33,22}^{33}}{40 \sqrt{14}}\),

\noindent\(C_{42,2213}^{0011,0} =  -\frac{1}{64} \sqrt{7} C_{00,00}^{60}-\frac{5}{64} \sqrt{\frac{7}{3}} C_{00,20}^{60}-\frac{1}{32}
\sqrt{\frac{3}{35}} C_{00,22}^{62}-\frac{1}{192} \sqrt{7} C_{11,00}^{51}+\frac{1}{64} \sqrt{\frac{7}{3}} C_{11,20}^{51}+\frac{C_{11,22}^{51}}{16
\sqrt{105}}+\frac{27 C_{11,22}^{53}}{2240}+\frac{1}{192} \sqrt{7} C_{20,00}^{40}+\frac{5}{192} \sqrt{\frac{7}{3}} C_{20,20}^{40}+\frac{C_{20,22}^{42}}{48
\sqrt{105}}-\frac{1}{192} \sqrt{\frac{7}{5}} C_{22,00}^{42}-\frac{1}{192} \sqrt{\frac{35}{3}} C_{22,20}^{42}+\frac{1}{96} \sqrt{\frac{5}{21}} C_{22,22}^{40}-\frac{C_{22,22}^{42}}{48
\sqrt{15}}+\frac{1}{192} \sqrt{7} C_{31,00}^{31}-\frac{1}{64} \sqrt{\frac{7}{3}} C_{31,20}^{31}-\frac{C_{31,22}^{31}}{16 \sqrt{105}}-\frac{27 C_{31,22}^{33}}{2240}-\frac{3}{320}
\sqrt{3} C_{33,00}^{33}+\frac{9}{320} C_{33,20}^{33}+\frac{9}{140} \sqrt{\frac{3}{10}} C_{33,22}^{33}\),

\noindent\(C_{42,2213}^{0011,1} =  -\frac{1}{64} \sqrt{21} C_{00,00}^{60}-\frac{1}{64} \sqrt{7} C_{00,20}^{60}+\frac{3 C_{00,22}^{62}}{32
\sqrt{35}}-\frac{1}{64} \sqrt{\frac{7}{3}} C_{11,00}^{51}-\frac{1}{192} \sqrt{7} C_{11,20}^{51}+\frac{C_{11,22}^{51}}{48 \sqrt{35}}+\frac{9 \sqrt{3}
C_{11,22}^{53}}{2240}+\frac{1}{64} \sqrt{\frac{7}{3}} C_{20,00}^{40}+\frac{1}{192} \sqrt{7} C_{20,20}^{40}-\frac{C_{20,22}^{42}}{48 \sqrt{35}}-\frac{1}{64}
\sqrt{\frac{7}{15}} C_{22,00}^{42}-\frac{1}{192} \sqrt{\frac{7}{5}} C_{22,20}^{42}-\frac{1}{96} \sqrt{\frac{5}{7}} C_{22,22}^{40}+\frac{C_{22,22}^{42}}{48
\sqrt{5}}+\frac{1}{64} \sqrt{\frac{7}{3}} C_{31,00}^{31}+\frac{1}{192} \sqrt{7} C_{31,20}^{31}-\frac{C_{31,22}^{31}}{48 \sqrt{35}}-\frac{9 \sqrt{3}
C_{31,22}^{33}}{2240}-\frac{9}{320} C_{33,00}^{33}-\frac{3}{320} \sqrt{3} C_{33,20}^{33}+\frac{9 C_{33,22}^{33}}{140 \sqrt{10}}\),

\noindent\(C_{44,1112}^{1112,0} =  \frac{C_{00,22}^{62}}{32 \sqrt{5}}-\frac{3 C_{11,22}^{51}}{32 \sqrt{5}}+\frac{3}{80} \sqrt{\frac{3}{7}}
C_{11,22}^{53}-\frac{C_{20,22}^{42}}{32 \sqrt{5}}+\frac{C_{22,22}^{40}}{32 \sqrt{5}}+\frac{1}{160} C_{22,22}^{44}+\frac{3 C_{31,22}^{31}}{32 \sqrt{5}}-\frac{3}{80}
\sqrt{\frac{3}{7}} C_{31,22}^{33}-\frac{9 C_{33,22}^{33}}{160 \sqrt{70}}\),

\noindent\(C_{44,1112}^{1112,1} =  -\frac{1}{32} \sqrt{\frac{3}{5}} C_{00,22}^{62}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{11,22}^{51}+\frac{3
C_{11,22}^{53}}{80 \sqrt{7}}+\frac{1}{32} \sqrt{\frac{3}{5}} C_{20,22}^{42}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{22,22}^{40}-\frac{1}{160} \sqrt{3}
C_{22,22}^{44}+\frac{1}{32} \sqrt{\frac{3}{5}} C_{31,22}^{31}-\frac{3 C_{31,22}^{33}}{80 \sqrt{7}}-\frac{3}{160} \sqrt{\frac{3}{70}} C_{33,22}^{33}\),

\noindent\(C_{44,2213}^{0011,0} =  -\frac{C_{00,22}^{62}}{32 \sqrt{5}}+\frac{3 C_{11,22}^{51}}{32 \sqrt{5}}-\frac{3}{80} \sqrt{\frac{3}{7}}
C_{11,22}^{53}+\frac{C_{20,22}^{42}}{32 \sqrt{5}}-\frac{C_{22,22}^{40}}{32 \sqrt{5}}-\frac{1}{160} C_{22,22}^{44}-\frac{3 C_{31,22}^{31}}{32 \sqrt{5}}+\frac{3}{80}
\sqrt{\frac{3}{7}} C_{31,22}^{33}+\frac{9 C_{33,22}^{33}}{160 \sqrt{70}}\),

\noindent\(C_{44,2213}^{0011,1} =  \frac{1}{32} \sqrt{\frac{3}{5}} C_{00,22}^{62}+\frac{1}{32} \sqrt{\frac{3}{5}} C_{11,22}^{51}-\frac{3
C_{11,22}^{53}}{80 \sqrt{7}}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{20,22}^{42}+\frac{1}{32} \sqrt{\frac{3}{5}} C_{22,22}^{40}+\frac{1}{160} \sqrt{3}
C_{22,22}^{44}-\frac{1}{32} \sqrt{\frac{3}{5}} C_{31,22}^{31}+\frac{3 C_{31,22}^{33}}{80 \sqrt{7}}+\frac{3}{160} \sqrt{\frac{3}{70}} C_{33,22}^{33}\),

\noindent\(C_{51,0011}^{1101,0} =  -\frac{3}{64} C_{11,11}^{51}+\frac{1}{32} \sqrt{\frac{3}{5}} C_{22,11}^{42}-\frac{3}{64} C_{31,11}^{31}-\frac{27
C_{33,11}^{33}}{80 \sqrt{14}}\),

\noindent\(C_{51,0011}^{1101,1} =  -\frac{1}{64} \sqrt{3} C_{11,11}^{51}-\frac{3 C_{22,11}^{42}}{32 \sqrt{5}}-\frac{1}{64} \sqrt{3} C_{31,11}^{31}-\frac{9}{80}
\sqrt{\frac{3}{14}} C_{33,11}^{33}\),

\noindent\(C_{51,1111}^{0000,0} =  -\frac{3}{64} C_{11,11}^{51}+\frac{1}{32} \sqrt{\frac{3}{5}} C_{22,11}^{42}-\frac{3}{64} C_{31,11}^{31}-\frac{27
C_{33,11}^{33}}{80 \sqrt{14}}\),

\noindent\(C_{51,1111}^{0000,1} =  -\frac{1}{64} \sqrt{3} C_{11,11}^{51}-\frac{3 C_{22,11}^{42}}{32 \sqrt{5}}-\frac{1}{64} \sqrt{3} C_{31,11}^{31}-\frac{9}{80}
\sqrt{\frac{3}{14}} C_{33,11}^{33}\),

\noindent\(C_{60,0000}^{0000,0} =  -\frac{3}{512} C_{00,00}^{60}-\frac{1}{512} \sqrt{3} C_{00,20}^{60}+\frac{5}{512} C_{11,00}^{51}-\frac{1}{512}
\sqrt{3} C_{11,20}^{51}-\frac{3}{512} C_{20,00}^{40}-\frac{1}{512} \sqrt{3} C_{20,20}^{40}-\frac{3 C_{22,00}^{42}}{256 \sqrt{5}}-\frac{1}{256} \sqrt{\frac{3}{5}}
C_{22,20}^{42}+\frac{5}{512} C_{31,00}^{31}-\frac{1}{512} \sqrt{3} C_{31,20}^{31}+\frac{3}{256} \sqrt{\frac{3}{7}} C_{33,00}^{33}-\frac{9 C_{33,20}^{33}}{1280
\sqrt{7}}\),

\noindent\(C_{60,0000}^{0000,1} =  \frac{1}{512} \sqrt{3} C_{00,00}^{60}-\frac{3}{512} C_{00,20}^{60}+\frac{1}{512} \sqrt{3} C_{11,00}^{51}-\frac{3}{512}
C_{11,20}^{51}+\frac{1}{512} \sqrt{3} C_{20,00}^{40}-\frac{3}{512} C_{20,20}^{40}+\frac{1}{256} \sqrt{\frac{3}{5}} C_{22,00}^{42}-\frac{3 C_{22,20}^{42}}{256
\sqrt{5}}+\frac{1}{512} \sqrt{3} C_{31,00}^{31}-\frac{3}{512} C_{31,20}^{31}+\frac{9 C_{33,00}^{33}}{1280 \sqrt{7}}-\frac{9 \sqrt{\frac{3}{7}} C_{33,20}^{33}}{1280}\),

\noindent\(C_{60,0011}^{0011,0} =  \frac{1}{512} \sqrt{3} C_{00,00}^{60}+\frac{5}{512} C_{00,20}^{60}+\frac{1}{512} \sqrt{3} C_{11,00}^{51}-\frac{3}{512}
C_{11,20}^{51}+\frac{1}{512} \sqrt{3} C_{20,00}^{40}+\frac{5}{512} C_{20,20}^{40}+\frac{1}{256} \sqrt{\frac{3}{5}} C_{22,00}^{42}+\frac{1}{256} \sqrt{5}
C_{22,20}^{42}+\frac{1}{512} \sqrt{3} C_{31,00}^{31}-\frac{3}{512} C_{31,20}^{31}+\frac{9 C_{33,00}^{33}}{1280 \sqrt{7}}-\frac{9 \sqrt{\frac{3}{7}}
C_{33,20}^{33}}{1280}\),

\noindent\(C_{60,0011}^{0011,1} =  \frac{3}{512} C_{00,00}^{60}+\frac{1}{512} \sqrt{3} C_{00,20}^{60}+\frac{3}{512} C_{11,00}^{51}+\frac{1}{512}
\sqrt{3} C_{11,20}^{51}+\frac{3}{512} C_{20,00}^{40}+\frac{1}{512} \sqrt{3} C_{20,20}^{40}+\frac{3 C_{22,00}^{42}}{256 \sqrt{5}}+\frac{1}{256} \sqrt{\frac{3}{5}}
C_{22,20}^{42}+\frac{3}{512} C_{31,00}^{31}+\frac{1}{512} \sqrt{3} C_{31,20}^{31}+\frac{9 \sqrt{\frac{3}{7}} C_{33,00}^{33}}{1280}+\frac{9 C_{33,20}^{33}}{1280
\sqrt{7}}\),

\noindent\(C_{62,0011}^{0011,0} =  \frac{1}{256} C_{00,22}^{62}-\frac{3}{256} C_{11,22}^{51}-\frac{9}{256} \sqrt{\frac{3}{35}} C_{11,22}^{53}+\frac{1}{256}
C_{20,22}^{42}+\frac{1}{256} C_{22,22}^{40}+\frac{C_{22,22}^{42}}{128 \sqrt{7}}+\frac{3 C_{22,22}^{44}}{448 \sqrt{5}}-\frac{3}{256} C_{31,22}^{31}-\frac{9}{256}
\sqrt{\frac{3}{35}} C_{31,22}^{33}-\frac{9 C_{33,22}^{33}}{320 \sqrt{14}}\),

\noindent\(C_{62,0011}^{0011,1} =  -\frac{1}{256} \sqrt{3} C_{00,22}^{62}-\frac{1}{256} \sqrt{3} C_{11,22}^{51}-\frac{9 C_{11,22}^{53}}{256
\sqrt{35}}-\frac{1}{256} \sqrt{3} C_{20,22}^{42}-\frac{1}{256} \sqrt{3} C_{22,22}^{40}-\frac{1}{128} \sqrt{\frac{3}{7}} C_{22,22}^{42}-\frac{3}{448}
\sqrt{\frac{3}{5}} C_{22,22}^{44}-\frac{1}{256} \sqrt{3} C_{31,22}^{31}-\frac{9 C_{31,22}^{33}}{256 \sqrt{35}}-\frac{3}{320} \sqrt{\frac{3}{14}}
C_{33,22}^{33}\).

\end{document}


==> anc/Suppl_T_Section_IIIA.tex <==
%% AMS-LaTeX Created by Wolfram Mathematica 6.0

\documentclass{article}
\usepackage{amsmath, amssymb, graphics}

\newcommand{\mathsym}[1]{{}}
\newcommand{\unicode}{{}}

\begin{document}

\noindent\ \textbf{Fourth-order parameters of the pseudopotential as functions of the \
coupling constants of the isoscalar ($t =
    0$) EDF for the case of Galilean invariance.
   As the set of independent coupling constants of the Galilean-invariant EDF we selected
   the ones used in Appendix C of Ref.\ Phys.\
   Rev.\ C 78, 044326 (2008).}

\hspace{1.0cm}

\noindent\(C_{00,00}^{40} =  \frac{7 C_{00,4211}^{0011,0}}{2 \sqrt{15}}+\frac{10}{3} C_{20,1101}^{1101,0}+\frac{4}{3} \sqrt{5} C_{22,1101}^{1101,0}+\frac{4
C_{22,1112}^{1111,0}}{3 \sqrt{15}}+\frac{8 C_{22,1112}^{1112,0}}{\sqrt{105}}-\frac{4 C_{22,2213}^{0011,0}}{3 \sqrt{7}}+\frac{20}{3} C_{40,0000}^{0000,0}+\frac{4
C_{40,0011}^{0011,0}}{\sqrt{3}}+\sqrt{5} C_{00,2202}^{2202,0}+\frac{3 C_{00,2212}^{2212,0}}{\sqrt{5}}-\frac{2 C_{20,2011}^{0011,0}}{\sqrt{3}}\),

\noindent\(C_{00,20}^{40} =  -\frac{7 C_{00,4211}^{0011,0}}{2 \sqrt{5}}-\frac{2 C_{20,1101}^{1101,0}}{\sqrt{3}}-\frac{4 C_{22,1101}^{1101,0}}{\sqrt{15}}-\frac{4
C_{22,1112}^{1111,0}}{3 \sqrt{5}}-\frac{8 C_{22,1112}^{1112,0}}{\sqrt{35}}+\frac{4 C_{22,2213}^{0011,0}}{\sqrt{21}}-\frac{4 C_{40,0000}^{0000,0}}{\sqrt{3}}-4
C_{40,0011}^{0011,0}-\sqrt{\frac{3}{5}} C_{00,2202}^{2202,0}-3 \sqrt{\frac{3}{5}} C_{00,2212}^{2212,0}+2 C_{20,2011}^{0011,0}\),

\noindent\(C_{00,22}^{42} =  -4 C_{00,4211}^{0011,0}+4 C_{20,2211}^{0011,0}+\frac{16}{3} C_{22,1112}^{1111,0}+\frac{8 C_{22,1112}^{1112,0}}{\sqrt{7}}+20
\sqrt{\frac{5}{21}} C_{22,2213}^{0011,0}-8 C_{42,0011}^{0011,0}\),

\noindent\(C_{11,00}^{31} =  -\frac{14 C_{00,4211}^{0011,0}}{\sqrt{15}}-16 C_{40,0000}^{0000,0}+\frac{16 C_{40,0011}^{0011,0}}{\sqrt{3}}+\frac{12
C_{00,2202}^{2202,0}}{\sqrt{5}}-\frac{12 C_{00,2212}^{2212,0}}{\sqrt{5}}\),

\noindent\(C_{11,11}^{31} =  \frac{8 C_{11,2212}^{1101,0}}{\sqrt{15}}+\frac{8}{3} C_{31,0011}^{1101,0}\),

\noindent\(C_{11,20}^{31} =  -\frac{14}{3} \sqrt{5} C_{00,4211}^{0011,0}-\frac{16 C_{40,0000}^{0000,0}}{\sqrt{3}}+\frac{80}{3} C_{40,0011}^{0011,0}+4
\sqrt{\frac{3}{5}} C_{00,2202}^{2202,0}-4 \sqrt{15} C_{00,2212}^{2212,0}\),

\noindent\(C_{11,22}^{31} =  -\frac{56}{15} C_{00,4211}^{0011,0}+\frac{8}{5} C_{20,2211}^{0011,0}-\frac{16}{15} C_{22,1112}^{1111,0}+\frac{16
C_{22,1112}^{1112,0}}{5 \sqrt{7}}-\frac{8 C_{22,2213}^{0011,0}}{\sqrt{105}}+\frac{112}{15} C_{42,0011}^{0011,0}\),

\noindent\(C_{11,22}^{33} =  -\frac{8}{3} \sqrt{\frac{7}{15}} C_{00,4211}^{0011,0}-\frac{8}{3} \sqrt{\frac{7}{15}} C_{20,2211}^{0011,0}+\frac{16}{9}
\sqrt{\frac{7}{15}} C_{22,1112}^{1111,0}-\frac{16 C_{22,1112}^{1112,0}}{3 \sqrt{15}}+\frac{8}{9} C_{22,2213}^{0011,0}+\frac{16}{3} \sqrt{\frac{7}{15}}
C_{42,0011}^{0011,0}\),

\noindent\(C_{20,00}^{20} =  \frac{7}{6} \sqrt{\frac{5}{3}} C_{00,4211}^{0011,0}+\frac{10}{9} C_{20,1101}^{1101,0}-\frac{20}{9} \sqrt{5}
C_{22,1101}^{1101,0}-\frac{4}{9} \sqrt{\frac{5}{3}} C_{22,1112}^{1111,0}-\frac{8}{3} \sqrt{\frac{5}{21}} C_{22,1112}^{1112,0}+\frac{20 C_{22,2213}^{0011,0}}{9
\sqrt{7}}+\frac{100}{9} C_{40,0000}^{0000,0}+\frac{20 C_{40,0011}^{0011,0}}{3 \sqrt{3}}+\frac{5}{3} \sqrt{5} C_{00,2202}^{2202,0}+\sqrt{5} C_{00,2212}^{2212,0}-\frac{2
C_{20,2011}^{0011,0}}{3 \sqrt{3}}\),

\noindent\(C_{20,20}^{20} =  -\frac{7}{6} \sqrt{5} C_{00,4211}^{0011,0}-\frac{2 C_{20,1101}^{1101,0}}{3 \sqrt{3}}+\frac{4}{3} \sqrt{\frac{5}{3}}
C_{22,1101}^{1101,0}+\frac{4}{9} \sqrt{5} C_{22,1112}^{1111,0}+\frac{8}{3} \sqrt{\frac{5}{7}} C_{22,1112}^{1112,0}-\frac{20 C_{22,2213}^{0011,0}}{3
\sqrt{21}}-\frac{20 C_{40,0000}^{0000,0}}{3 \sqrt{3}}-\frac{20}{3} C_{40,0011}^{0011,0}-\sqrt{\frac{5}{3}} C_{00,2202}^{2202,0}-\sqrt{15} C_{00,2212}^{2212,0}+\frac{2}{3}
C_{20,2011}^{0011,0}\),

\noindent\(C_{20,22}^{22} =  -\frac{28}{3} C_{00,4211}^{0011,0}-\frac{4}{3} C_{20,2211}^{0011,0}-\frac{64}{9} C_{22,1112}^{1111,0}-\frac{104
C_{22,1112}^{1112,0}}{3 \sqrt{7}}-\frac{116}{3} \sqrt{\frac{5}{21}} C_{22,2213}^{0011,0}-\frac{56}{3} C_{42,0011}^{0011,0}\),

\noindent\(C_{22,00}^{22} =  \frac{7 C_{00,4211}^{0011,0}}{3 \sqrt{3}}-\frac{20}{9} \sqrt{5} C_{20,1101}^{1101,0}+\frac{20}{9} C_{22,1101}^{1101,0}+\frac{4
C_{22,1112}^{1111,0}}{9 \sqrt{3}}+\frac{8 C_{22,1112}^{1112,0}}{3 \sqrt{21}}-\frac{4}{9} \sqrt{\frac{5}{7}} C_{22,2213}^{0011,0}+\frac{40}{9} \sqrt{5}
C_{40,0000}^{0000,0}+\frac{8}{3} \sqrt{\frac{5}{3}} C_{40,0011}^{0011,0}+\frac{10}{3} C_{00,2202}^{2202,0}+2 C_{00,2212}^{2212,0}+\frac{4}{3} \sqrt{\frac{5}{3}}
C_{20,2011}^{0011,0}\),

\noindent\(C_{22,11}^{22} =  4 C_{11,2212}^{1101,0}-4 \sqrt{\frac{5}{3}} C_{31,0011}^{1101,0}\),

\noindent\(C_{22,20}^{22} =  -\frac{7}{3} C_{00,4211}^{0011,0}+\frac{4}{3} \sqrt{\frac{5}{3}} C_{20,1101}^{1101,0}-\frac{4 C_{22,1101}^{1101,0}}{3
\sqrt{3}}-\frac{4}{9} C_{22,1112}^{1111,0}-\frac{8 C_{22,1112}^{1112,0}}{3 \sqrt{7}}+\frac{4}{3} \sqrt{\frac{5}{21}} C_{22,2213}^{0011,0}-\frac{8}{3}
\sqrt{\frac{5}{3}} C_{40,0000}^{0000,0}-\frac{8}{3} \sqrt{5} C_{40,0011}^{0011,0}-\frac{2 C_{00,2202}^{2202,0}}{\sqrt{3}}-2 \sqrt{3} C_{00,2212}^{2212,0}-\frac{4}{3}
\sqrt{5} C_{20,2011}^{0011,0}\),

\noindent\(C_{22,22}^{22} =  -\frac{4}{3} \sqrt{7} C_{00,4211}^{0011,0}-\frac{4}{3} \sqrt{7} C_{20,2211}^{0011,0}+\frac{8}{9} \sqrt{7}
C_{22,1112}^{1111,0}+\frac{40}{3} C_{22,1112}^{1112,0}+\frac{28}{3} \sqrt{\frac{5}{3}} C_{22,2213}^{0011,0}-\frac{8}{3} \sqrt{7} C_{42,0011}^{0011,0}\),

\hspace{2.0cm}

\noindent\ \textbf{Fourth-order parameters of the pseudopotential as functions of the \
coupling constants of the isovector ($t =
    1$) EDF for the case of Galilean invariance.
   As the set of independent coupling constants of the Galilean-invariant EDF we selected
the ones used in Appendix C of Ref.\ Phys.\
   Rev.\ C 78, 044326 (2008).}

\hspace{1.0cm}

\noindent\(C_{00,00}^{40} =  -3 \sqrt{\frac{3}{5}} C_{00,2212}^{2212,1}-\frac{7 C_{00,4211}^{0011,1}}{2 \sqrt{5}}-\frac{2 C_{20,1101}^{1101,1}}{\sqrt{3}}+2
C_{20,2011}^{0011,1}-\frac{8 C_{22,1112}^{1112,1}}{\sqrt{35}}+\frac{4 C_{22,2213}^{0011,1}}{\sqrt{21}}-\frac{4 C_{40,0000}^{0000,1}}{\sqrt{3}}-4
C_{40,0011}^{0011,1}-\sqrt{\frac{3}{5}} C_{00,2202}^{2202,1}-\frac{4 C_{22,1101}^{1101,1}}{\sqrt{15}}-\frac{4 C_{22,1112}^{1111,1}}{3 \sqrt{5}}\),

\noindent\(C_{00,20}^{40} =  -\frac{3 C_{00,2212}^{2212,1}}{\sqrt{5}}-\frac{7 C_{00,4211}^{0011,1}}{2 \sqrt{15}}+2 C_{20,1101}^{1101,1}+\frac{2
C_{20,2011}^{0011,1}}{\sqrt{3}}-\frac{8 C_{22,1112}^{1112,1}}{\sqrt{105}}+\frac{4 C_{22,2213}^{0011,1}}{3 \sqrt{7}}+4 C_{40,0000}^{0000,1}-\frac{4
C_{40,0011}^{0011,1}}{\sqrt{3}}+\frac{3 C_{00,2202}^{2202,1}}{\sqrt{5}}+\frac{4 C_{22,1101}^{1101,1}}{\sqrt{5}}-\frac{4 C_{22,1112}^{1111,1}}{3 \sqrt{15}}\),

\noindent\(C_{00,22}^{42} =  \frac{4 C_{00,4211}^{0011,1}}{\sqrt{3}}-\frac{4 C_{20,2211}^{0011,1}}{\sqrt{3}}-\frac{8 C_{22,1112}^{1112,1}}{\sqrt{21}}-\frac{20}{3}
\sqrt{\frac{5}{7}} C_{22,2213}^{0011,1}+\frac{8 C_{42,0011}^{0011,1}}{\sqrt{3}}-\frac{16 C_{22,1112}^{1111,1}}{3 \sqrt{3}}\),

\noindent\(C_{11,00}^{31} =  12 \sqrt{\frac{3}{5}} C_{00,2212}^{2212,1}+\frac{14 C_{00,4211}^{0011,1}}{\sqrt{5}}-\frac{16 C_{40,0000}^{0000,1}}{\sqrt{3}}-16
C_{40,0011}^{0011,1}+4 \sqrt{\frac{3}{5}} C_{00,2202}^{2202,1}\),

\noindent\(C_{11,11}^{31} =  \frac{8 C_{11,2212}^{1101,1}}{\sqrt{5}}+\frac{8 C_{31,0011}^{1101,1}}{\sqrt{3}}\),

\noindent\(C_{11,20}^{31} =  \frac{12 C_{00,2212}^{2212,1}}{\sqrt{5}}+\frac{14 C_{00,4211}^{0011,1}}{\sqrt{15}}+16 C_{40,0000}^{0000,1}-\frac{16
C_{40,0011}^{0011,1}}{\sqrt{3}}-\frac{12 C_{00,2202}^{2202,1}}{\sqrt{5}}\),

\noindent\(C_{11,22}^{31} =  -\frac{56 C_{00,4211}^{0011,1}}{5 \sqrt{3}}+\frac{8}{5} \sqrt{3} C_{20,2211}^{0011,1}+\frac{16}{5} \sqrt{\frac{3}{7}}
C_{22,1112}^{1112,1}-\frac{8 C_{22,2213}^{0011,1}}{\sqrt{35}}+\frac{112 C_{42,0011}^{0011,1}}{5 \sqrt{3}}-\frac{16 C_{22,1112}^{1111,1}}{5 \sqrt{3}}\),

\noindent\(C_{11,22}^{33} =  -\frac{8}{3} \sqrt{\frac{7}{5}} C_{00,4211}^{0011,1}-\frac{8}{3} \sqrt{\frac{7}{5}} C_{20,2211}^{0011,1}-\frac{16
C_{22,1112}^{1112,1}}{3 \sqrt{5}}+\frac{8 C_{22,2213}^{0011,1}}{3 \sqrt{3}}+\frac{16}{3} \sqrt{\frac{7}{5}} C_{42,0011}^{0011,1}+\frac{16}{9} \sqrt{\frac{7}{5}}
C_{22,1112}^{1111,1}\),

\noindent\(C_{20,00}^{20} =  -\sqrt{15} C_{00,2212}^{2212,1}-\frac{7}{6} \sqrt{5} C_{00,4211}^{0011,1}-\frac{2 C_{20,1101}^{1101,1}}{3
\sqrt{3}}+\frac{2}{3} C_{20,2011}^{0011,1}+\frac{8}{3} \sqrt{\frac{5}{7}} C_{22,1112}^{1112,1}-\frac{20 C_{22,2213}^{0011,1}}{3 \sqrt{21}}-\frac{20
C_{40,0000}^{0000,1}}{3 \sqrt{3}}-\frac{20}{3} C_{40,0011}^{0011,1}-\sqrt{\frac{5}{3}} C_{00,2202}^{2202,1}+\frac{4}{3} \sqrt{\frac{5}{3}} C_{22,1101}^{1101,1}+\frac{4}{9}
\sqrt{5} C_{22,1112}^{1111,1}\),

\noindent\(C_{20,20}^{20} =  -\sqrt{5} C_{00,2212}^{2212,1}-\frac{7}{6} \sqrt{\frac{5}{3}} C_{00,4211}^{0011,1}+\frac{2}{3} C_{20,1101}^{1101,1}+\frac{2
C_{20,2011}^{0011,1}}{3 \sqrt{3}}+\frac{8}{3} \sqrt{\frac{5}{21}} C_{22,1112}^{1112,1}-\frac{20 C_{22,2213}^{0011,1}}{9 \sqrt{7}}+\frac{20}{3} C_{40,0000}^{0000,1}-\frac{20
C_{40,0011}^{0011,1}}{3 \sqrt{3}}+\sqrt{5} C_{00,2202}^{2202,1}-\frac{4}{3} \sqrt{5} C_{22,1101}^{1101,1}+\frac{4}{9} \sqrt{\frac{5}{3}} C_{22,1112}^{1111,1}\),

\noindent\(C_{20,22}^{22} =  \frac{28 C_{00,4211}^{0011,1}}{3 \sqrt{3}}+\frac{4 C_{20,2211}^{0011,1}}{3 \sqrt{3}}+\frac{104 C_{22,1112}^{1112,1}}{3
\sqrt{21}}+\frac{116}{9} \sqrt{\frac{5}{7}} C_{22,2213}^{0011,1}+\frac{56 C_{42,0011}^{0011,1}}{3 \sqrt{3}}+\frac{64 C_{22,1112}^{1111,1}}{9 \sqrt{3}}\),

\noindent\(C_{22,00}^{22} =  -2 \sqrt{3} C_{00,2212}^{2212,1}-\frac{7}{3} C_{00,4211}^{0011,1}+\frac{4}{3} \sqrt{\frac{5}{3}} C_{20,1101}^{1101,1}-\frac{4}{3}
\sqrt{5} C_{20,2011}^{0011,1}-\frac{8 C_{22,1112}^{1112,1}}{3 \sqrt{7}}+\frac{4}{3} \sqrt{\frac{5}{21}} C_{22,2213}^{0011,1}-\frac{8}{3} \sqrt{\frac{5}{3}}
C_{40,0000}^{0000,1}-\frac{8}{3} \sqrt{5} C_{40,0011}^{0011,1}-\frac{2 C_{00,2202}^{2202,1}}{\sqrt{3}}-\frac{4 C_{22,1101}^{1101,1}}{3 \sqrt{3}}-\frac{4}{9}
C_{22,1112}^{1111,1}\),

\noindent\(C_{22,11}^{22} =  -\frac{4 C_{11,2212}^{1101,1}}{\sqrt{3}}+\frac{4}{3} \sqrt{5} C_{31,0011}^{1101,1}\),

\noindent\(C_{22,20}^{22} =  -2 C_{00,2212}^{2212,1}-\frac{7 C_{00,4211}^{0011,1}}{3 \sqrt{3}}-\frac{4}{3} \sqrt{5} C_{20,1101}^{1101,1}-\frac{4}{3}
\sqrt{\frac{5}{3}} C_{20,2011}^{0011,1}-\frac{8 C_{22,1112}^{1112,1}}{3 \sqrt{21}}+\frac{4}{9} \sqrt{\frac{5}{7}} C_{22,2213}^{0011,1}+\frac{8}{3}
\sqrt{5} C_{40,0000}^{0000,1}-\frac{8}{3} \sqrt{\frac{5}{3}} C_{40,0011}^{0011,1}+2 C_{00,2202}^{2202,1}+\frac{4}{3} C_{22,1101}^{1101,1}-\frac{4
C_{22,1112}^{1111,1}}{9 \sqrt{3}}\),

\noindent\(C_{22,22}^{22} =  \frac{4}{3} \sqrt{\frac{7}{3}} C_{00,4211}^{0011,1}+\frac{4}{3} \sqrt{\frac{7}{3}} C_{20,2211}^{0011,1}-\frac{40
C_{22,1112}^{1112,1}}{3 \sqrt{3}}-\frac{28}{9} \sqrt{5} C_{22,2213}^{0011,1}+\frac{8}{3} \sqrt{\frac{7}{3}} C_{42,0011}^{0011,1}-\frac{8}{9} \sqrt{\frac{7}{3}}
C_{22,1112}^{1111,1}\),


\hspace{2.0cm}

\noindent\ \textbf{Sixth-order parameters of the pseudopotential as functions of the \
coupling constants of the isoscalar ($t =
   0$) EDF for the case of Galilean invariance. In this case,
as the set of independent coupling constants of the Galilean-invariant EDF we made
a different choice as compared to the one  in \
Appendix C of Ref.\ Phys.\ Rev. C 78, 044326 (2008).
  The reason for this was that the matrix to invert for that \
particular choice was found to be singular.}

\hspace{1.0cm}


\noindent\(C_{00,00}^{60} =  -\frac{5}{2} \sqrt{\frac{3}{7}} C_{00,3303}^{3303,0}-\frac{3}{2} \sqrt{\frac{3}{7}} C_{00,3313}^{3313,0}+\sqrt{\frac{3}{5}}
C_{00,6211}^{0011,0}-\frac{2}{5} \sqrt{3} C_{20,2011}^{2011,0}-\sqrt{5} C_{20,2202}^{2202,0}+\frac{2}{7} \sqrt{\frac{5}{3}} C_{22,3112}^{1110,0}+\frac{4}{21}
\sqrt{\frac{5}{3}} C_{22,3112}^{1111,0}+\frac{10 C_{22,3303}^{1101,0}}{\sqrt{21}}+\frac{4 C_{22,4212}^{0011,0}}{3 \sqrt{5}}-\frac{10}{3} C_{40,1101}^{1101,0}-2
\sqrt{\frac{3}{5}} C_{40,1112}^{1112,0}-\frac{C_{40,2211}^{0011,0}}{\sqrt{15}}-\frac{4}{3} \sqrt{5} C_{42,1101}^{1101,0}-\frac{8 C_{42,1111}^{1111,0}}{3
\sqrt{5}}-\frac{2 C_{42,1112}^{1110,0}}{\sqrt{15}}-\frac{4 C_{42,2212}^{0011,0}}{\sqrt{5}}-\frac{20}{3} C_{60,0000}^{0000,0}-\frac{4 C_{60,0011}^{0011,0}}{\sqrt{3}}\),

\noindent\(C_{00,20}^{60} =  \frac{3 C_{00,3303}^{3303,0}}{2 \sqrt{7}}+\frac{9 C_{00,3313}^{3313,0}}{2 \sqrt{7}}-\frac{3 C_{00,6211}^{0011,0}}{\sqrt{5}}+\frac{6}{5}
C_{20,2011}^{2011,0}+\sqrt{\frac{3}{5}} C_{20,2202}^{2202,0}-\frac{2}{7} \sqrt{5} C_{22,3112}^{1110,0}-\frac{4}{21} \sqrt{5} C_{22,3112}^{1111,0}-\frac{2
C_{22,3303}^{1101,0}}{\sqrt{7}}-\frac{4 C_{22,4212}^{0011,0}}{\sqrt{15}}+\frac{2 C_{40,1101}^{1101,0}}{\sqrt{3}}+\frac{6 C_{40,1112}^{1112,0}}{\sqrt{5}}+\frac{C_{40,2211}^{0011,0}}{\sqrt{5}}+\frac{4
C_{42,1101}^{1101,0}}{\sqrt{15}}+\frac{8 C_{42,1111}^{1111,0}}{\sqrt{15}}+\frac{2 C_{42,1112}^{1110,0}}{\sqrt{5}}+4 \sqrt{\frac{3}{5}} C_{42,2212}^{0011,0}+\frac{4
C_{60,0000}^{0000,0}}{\sqrt{3}}+4 C_{60,0011}^{0011,0}\),

\noindent\(C_{00,22}^{62} =  -4 C_{00,6211}^{0011,0}+\frac{12}{7} C_{20,2211}^{2011,0}-\frac{15}{7} C_{22,3112}^{1110,0}+\frac{4}{7}
C_{22,3112}^{1111,0}+8 \sqrt{\frac{6}{35}} C_{22,3313}^{1111,0}-\frac{14 C_{22,4212}^{0011,0}}{5 \sqrt{3}}-4 C_{40,2211}^{0011,0}-\frac{80 C_{42,1111}^{1111,0}}{7
\sqrt{3}}+\frac{22}{7} C_{42,1112}^{1110,0}-4 \sqrt{3} C_{42,2212}^{0011,0}-\frac{48 C_{44,2213}^{0011,0}}{7 \sqrt{5}}+8 C_{62,0011}^{0011,0}\),

\noindent\(C_{11,00}^{51} =  -9 \sqrt{\frac{3}{7}} C_{00,3303}^{3303,0}+9 \sqrt{\frac{3}{7}} C_{00,3313}^{3313,0}-6 \sqrt{\frac{3}{5}}
C_{00,6211}^{0011,0}+\frac{4}{5} \sqrt{3} C_{20,2011}^{2011,0}-\frac{6 C_{20,2202}^{2202,0}}{\sqrt{5}}-\frac{4}{7} \sqrt{\frac{5}{3}} C_{22,3112}^{1110,0}-\frac{8}{21}
\sqrt{\frac{5}{3}} C_{22,3112}^{1111,0}+4 \sqrt{\frac{3}{7}} C_{22,3303}^{1101,0}-\frac{8 C_{22,4212}^{0011,0}}{3 \sqrt{5}}+4 C_{40,1101}^{1101,0}-4
\sqrt{\frac{3}{5}} C_{40,1112}^{1112,0}-\frac{2 C_{40,2211}^{0011,0}}{\sqrt{15}}+\frac{8 C_{42,1101}^{1101,0}}{\sqrt{5}}-\frac{16 C_{42,1111}^{1111,0}}{3
\sqrt{5}}-\frac{4 C_{42,1112}^{1110,0}}{\sqrt{15}}-\frac{8 C_{42,2212}^{0011,0}}{\sqrt{5}}+24 C_{60,0000}^{0000,0}-8 \sqrt{3} C_{60,0011}^{0011,0}\),

\noindent\(C_{11,11}^{51} =  \frac{4}{7} \sqrt{\frac{5}{3}} C_{11,2212}^{3101,0}-\frac{8 C_{31,1112}^{2202,0}}{\sqrt{15}}+\frac{48}{5}
\sqrt{\frac{2}{7}} C_{33,2213}^{1101,0}-\frac{8}{3} C_{51,0011}^{1101,0}\),

\noindent\(C_{11,20}^{51} =  -\frac{9 C_{00,3303}^{3303,0}}{\sqrt{7}}+\frac{45 C_{00,3313}^{3313,0}}{\sqrt{7}}-6 \sqrt{5} C_{00,6211}^{0011,0}+4
C_{20,2011}^{2011,0}-2 \sqrt{\frac{3}{5}} C_{20,2202}^{2202,0}-\frac{20}{21} \sqrt{5} C_{22,3112}^{1110,0}-\frac{40}{63} \sqrt{5} C_{22,3112}^{1111,0}+\frac{4
C_{22,3303}^{1101,0}}{\sqrt{7}}-\frac{8}{3} \sqrt{\frac{5}{3}} C_{22,4212}^{0011,0}+\frac{4 C_{40,1101}^{1101,0}}{\sqrt{3}}-4 \sqrt{5} C_{40,1112}^{1112,0}-\frac{2}{3}
\sqrt{5} C_{40,2211}^{0011,0}+\frac{8 C_{42,1101}^{1101,0}}{\sqrt{15}}-\frac{16}{3} \sqrt{\frac{5}{3}} C_{42,1111}^{1111,0}-\frac{4}{3} \sqrt{5}
C_{42,1112}^{1110,0}-8 \sqrt{\frac{5}{3}} C_{42,2212}^{0011,0}+8 \sqrt{3} C_{60,0000}^{0000,0}-40 C_{60,0011}^{0011,0}\),

\noindent\(C_{11,22}^{51} =  -\frac{24}{5} C_{00,6211}^{0011,0}+\frac{8}{7} C_{20,2211}^{2011,0}-\frac{10}{21} C_{22,3112}^{1110,0}-\frac{184}{315}
C_{22,3112}^{1111,0}+\frac{48}{5} \sqrt{\frac{6}{35}} C_{22,3313}^{1111,0}-\frac{292 C_{22,4212}^{0011,0}}{75 \sqrt{3}}-\frac{8}{15} C_{40,2211}^{0011,0}+\frac{992
C_{42,1111}^{1111,0}}{105 \sqrt{3}}-\frac{172}{105} C_{42,1112}^{1110,0}+\frac{8 C_{42,2212}^{0011,0}}{\sqrt{3}}+\frac{288 C_{44,2213}^{0011,0}}{35
\sqrt{5}}-\frac{48}{5} C_{62,0011}^{0011,0}\),

\noindent\(C_{11,22}^{53} =  -\frac{16}{3} \sqrt{\frac{7}{15}} C_{00,6211}^{0011,0}-\frac{20}{9} \sqrt{\frac{5}{21}} C_{22,3112}^{1110,0}+\frac{304
C_{22,3112}^{1111,0}}{27 \sqrt{105}}-\frac{64}{45} \sqrt{2} C_{22,3313}^{1111,0}+\frac{152}{135} \sqrt{\frac{7}{5}} C_{22,4212}^{0011,0}+\frac{16}{3}
\sqrt{\frac{7}{15}} C_{40,2211}^{0011,0}-\frac{64 C_{42,1111}^{1111,0}}{9 \sqrt{35}}-\frac{16 C_{42,1112}^{1110,0}}{3 \sqrt{105}}-\frac{128 C_{44,2213}^{0011,0}}{15
\sqrt{21}}-\frac{32}{3} \sqrt{\frac{7}{15}} C_{62,0011}^{0011,0}\),

\noindent\(C_{20,00}^{40} =  -\frac{5}{2} \sqrt{21} C_{00,3303}^{3303,0}-\frac{3}{2} \sqrt{21} C_{00,3313}^{3313,0}+7 \sqrt{\frac{3}{5}}
C_{00,6211}^{0011,0}-\frac{2 C_{20,2011}^{2011,0}}{\sqrt{3}}-\frac{5}{3} \sqrt{5} C_{20,2202}^{2202,0}-\frac{2}{3} \sqrt{\frac{5}{3}} C_{22,3112}^{1110,0}-\frac{4}{9}
\sqrt{\frac{5}{3}} C_{22,3112}^{1111,0}-\frac{10}{3} \sqrt{\frac{7}{3}} C_{22,3303}^{1101,0}-\frac{28 C_{22,4212}^{0011,0}}{9 \sqrt{5}}-\frac{50}{9}
C_{40,1101}^{1101,0}-2 \sqrt{\frac{5}{3}} C_{40,1112}^{1112,0}-\frac{1}{3} \sqrt{\frac{5}{3}} C_{40,2211}^{0011,0}+\frac{28}{9} \sqrt{5} C_{42,1101}^{1101,0}+\frac{56
C_{42,1111}^{1111,0}}{9 \sqrt{5}}+\frac{14 C_{42,1112}^{1110,0}}{3 \sqrt{15}}+\frac{28 C_{42,2212}^{0011,0}}{3 \sqrt{5}}-\frac{140}{3} C_{60,0000}^{0000,0}-\frac{28
C_{60,0011}^{0011,0}}{\sqrt{3}}\),

\noindent\(C_{20,20}^{40} =  \frac{3}{2} \sqrt{7} C_{00,3303}^{3303,0}+\frac{9}{2} \sqrt{7} C_{00,3313}^{3313,0}-\frac{21 C_{00,6211}^{0011,0}}{\sqrt{5}}+2
C_{20,2011}^{2011,0}+\sqrt{\frac{5}{3}} C_{20,2202}^{2202,0}+\frac{2}{3} \sqrt{5} C_{22,3112}^{1110,0}+\frac{4}{9} \sqrt{5} C_{22,3112}^{1111,0}+\frac{2}{3}
\sqrt{7} C_{22,3303}^{1101,0}+\frac{28 C_{22,4212}^{0011,0}}{3 \sqrt{15}}+\frac{10 C_{40,1101}^{1101,0}}{3 \sqrt{3}}+2 \sqrt{5} C_{40,1112}^{1112,0}+\frac{1}{3}
\sqrt{5} C_{40,2211}^{0011,0}-\frac{28 C_{42,1101}^{1101,0}}{3 \sqrt{15}}-\frac{56 C_{42,1111}^{1111,0}}{3 \sqrt{15}}-\frac{14 C_{42,1112}^{1110,0}}{3
\sqrt{5}}-\frac{28 C_{42,2212}^{0011,0}}{\sqrt{15}}+\frac{28 C_{60,0000}^{0000,0}}{\sqrt{3}}+28 C_{60,0011}^{0011,0}\),

\noindent\(C_{20,22}^{42} =  -24 C_{00,6211}^{0011,0}+\frac{8}{7} C_{20,2211}^{2011,0}+\frac{50}{21} C_{22,3112}^{1110,0}+\frac{184}{63}
C_{22,3112}^{1111,0}-48 \sqrt{\frac{6}{35}} C_{22,3313}^{1111,0}+\frac{292 C_{22,4212}^{0011,0}}{15 \sqrt{3}}-\frac{8}{3} C_{40,2211}^{0011,0}-\frac{352
C_{42,1111}^{1111,0}}{21 \sqrt{3}}-\frac{4}{21} C_{42,1112}^{1110,0}-\frac{8 C_{42,2212}^{0011,0}}{\sqrt{3}}+\frac{288 C_{44,2213}^{0011,0}}{7 \sqrt{5}}+48
C_{62,0011}^{0011,0}\),

\noindent\(C_{22,00}^{42} =  -10 \sqrt{\frac{15}{7}} C_{00,3303}^{3303,0}-6 \sqrt{\frac{15}{7}} C_{00,3313}^{3313,0}+4 \sqrt{3} C_{00,6211}^{0011,0}+\frac{8
C_{20,2011}^{2011,0}}{\sqrt{15}}+\frac{20}{3} C_{20,2202}^{2202,0}+\frac{20 C_{22,3112}^{1110,0}}{21 \sqrt{3}}+\frac{40 C_{22,3112}^{1111,0}}{63
\sqrt{3}}+\frac{20}{3} \sqrt{\frac{5}{21}} C_{22,3303}^{1101,0}+\frac{8}{9} C_{22,4212}^{0011,0}+\frac{40}{9} \sqrt{5} C_{40,1101}^{1101,0}+\frac{8
C_{40,1112}^{1112,0}}{\sqrt{3}}+\frac{4 C_{40,2211}^{0011,0}}{3 \sqrt{3}}-\frac{40}{9} C_{42,1101}^{1101,0}-\frac{16}{9} C_{42,1111}^{1111,0}-\frac{4
C_{42,1112}^{1110,0}}{3 \sqrt{3}}-\frac{8}{3} C_{42,2212}^{0011,0}-\frac{80}{3} \sqrt{5} C_{60,0000}^{0000,0}-16 \sqrt{\frac{5}{3}} C_{60,0011}^{0011,0}\),

\noindent\(C_{22,11}^{42} =  \frac{40}{7} C_{11,2212}^{3101,0}+16 \sqrt{\frac{5}{3}} C_{51,0011}^{1101,0}\),

\noindent\(C_{22,20}^{42} =  6 \sqrt{\frac{5}{7}} C_{00,3303}^{3303,0}+18 \sqrt{\frac{5}{7}} C_{00,3313}^{3313,0}-12 C_{00,6211}^{0011,0}-\frac{8
C_{20,2011}^{2011,0}}{\sqrt{5}}-\frac{4 C_{20,2202}^{2202,0}}{\sqrt{3}}-\frac{20}{21} C_{22,3112}^{1110,0}-\frac{40}{63} C_{22,3112}^{1111,0}-\frac{4}{3}
\sqrt{\frac{5}{7}} C_{22,3303}^{1101,0}-\frac{8 C_{22,4212}^{0011,0}}{3 \sqrt{3}}-\frac{8}{3} \sqrt{\frac{5}{3}} C_{40,1101}^{1101,0}-8 C_{40,1112}^{1112,0}-\frac{4}{3}
C_{40,2211}^{0011,0}+\frac{8 C_{42,1101}^{1101,0}}{3 \sqrt{3}}+\frac{16 C_{42,1111}^{1111,0}}{3 \sqrt{3}}+\frac{4}{3} C_{42,1112}^{1110,0}+\frac{8
C_{42,2212}^{0011,0}}{\sqrt{3}}+16 \sqrt{\frac{5}{3}} C_{60,0000}^{0000,0}+16 \sqrt{5} C_{60,0011}^{0011,0}\),

\noindent\(C_{22,22}^{40} =  -\frac{84}{5} C_{00,6211}^{0011,0}+\frac{4}{5} C_{20,2211}^{2011,0}+\frac{5}{3} C_{22,3112}^{1110,0}-\frac{52}{45}
C_{22,3112}^{1111,0}+\frac{24}{5} \sqrt{\frac{42}{5}} C_{22,3313}^{1111,0}-\frac{2002 C_{22,4212}^{0011,0}}{75 \sqrt{3}}+\frac{68}{15} C_{40,2211}^{0011,0}-\frac{272
C_{42,1111}^{1111,0}}{15 \sqrt{3}}-\frac{26}{15} C_{42,1112}^{1110,0}-\frac{28 C_{42,2212}^{0011,0}}{5 \sqrt{3}}-\frac{144 C_{44,2213}^{0011,0}}{5
\sqrt{5}}+\frac{168}{5} C_{62,0011}^{0011,0}\),

\noindent\(C_{22,22}^{42} =  -\frac{48 C_{00,6211}^{0011,0}}{\sqrt{7}}-\frac{32 C_{20,2211}^{2011,0}}{7 \sqrt{7}}-\frac{20 C_{22,3112}^{1110,0}}{21
\sqrt{7}}-\frac{880 C_{22,3112}^{1111,0}}{63 \sqrt{7}}+\frac{184 C_{22,4212}^{0011,0}}{3 \sqrt{21}}+\frac{80 C_{40,2211}^{0011,0}}{3 \sqrt{7}}+\frac{256
C_{42,1111}^{1111,0}}{3 \sqrt{21}}+\frac{16 C_{42,1112}^{1110,0}}{3 \sqrt{7}}+\frac{32 C_{42,2212}^{0011,0}}{\sqrt{21}}+\frac{96 C_{62,0011}^{0011,0}}{\sqrt{7}}\),

\noindent\(C_{22,22}^{44} =  -\frac{16 C_{00,6211}^{0011,0}}{\sqrt{5}}-\frac{48 C_{20,2211}^{2011,0}}{7 \sqrt{5}}-\frac{20}{21} \sqrt{5}
C_{22,3112}^{1110,0}+\frac{304 C_{22,3112}^{1111,0}}{63 \sqrt{5}}+\frac{8}{5} \sqrt{\frac{14}{3}} C_{22,3313}^{1111,0}-\frac{328 C_{22,4212}^{0011,0}}{15
\sqrt{15}}-\frac{16 C_{40,2211}^{0011,0}}{\sqrt{5}}+\frac{64 C_{42,1111}^{1111,0}}{\sqrt{15}}-\frac{8 C_{42,1112}^{1110,0}}{\sqrt{5}}+16 \sqrt{\frac{3}{5}}
C_{42,2212}^{0011,0}-\frac{16}{5} C_{44,2213}^{0011,0}+\frac{32 C_{62,0011}^{0011,0}}{\sqrt{5}}\),

\noindent\(C_{31,00}^{31} =  -\frac{9}{5} \sqrt{21} C_{00,3303}^{3303,0}+\frac{9}{5} \sqrt{21} C_{00,3313}^{3313,0}-\frac{42}{5} \sqrt{\frac{3}{5}}
C_{00,6211}^{0011,0}-\frac{4}{25} \sqrt{3} C_{20,2011}^{2011,0}+\frac{6 C_{20,2202}^{2202,0}}{5 \sqrt{5}}+\frac{4 C_{22,3112}^{1110,0}}{\sqrt{15}}+\frac{8
C_{22,3112}^{1111,0}}{3 \sqrt{15}}-\frac{4}{5} \sqrt{21} C_{22,3303}^{1101,0}+\frac{56 C_{22,4212}^{0011,0}}{15 \sqrt{5}}-\frac{4}{5} C_{40,1101}^{1101,0}+\frac{4}{5}
\sqrt{\frac{3}{5}} C_{40,1112}^{1112,0}+\frac{2 C_{40,2211}^{0011,0}}{5 \sqrt{15}}-\frac{56 C_{42,1101}^{1101,0}}{5 \sqrt{5}}+\frac{112 C_{42,1111}^{1111,0}}{15
\sqrt{5}}+\frac{28 C_{42,1112}^{1110,0}}{5 \sqrt{15}}+\frac{56 C_{42,2212}^{0011,0}}{5 \sqrt{5}}+\frac{168}{5} C_{60,0000}^{0000,0}-\frac{56}{5}
\sqrt{3} C_{60,0011}^{0011,0}\),

\noindent\(C_{31,11}^{31} =  \frac{4 C_{11,2212}^{3101,0}}{\sqrt{15}}-\frac{8}{5} \sqrt{\frac{3}{5}} C_{31,1112}^{2202,0}-\frac{48}{25}
\sqrt{14} C_{33,2213}^{1101,0}-\frac{56}{15} C_{51,0011}^{1101,0}\),

\noindent\(C_{31,20}^{31} =  -\frac{9}{5} \sqrt{7} C_{00,3303}^{3303,0}+9 \sqrt{7} C_{00,3313}^{3313,0}-\frac{42 C_{00,6211}^{0011,0}}{\sqrt{5}}-\frac{4}{5}
C_{20,2011}^{2011,0}+\frac{2}{5} \sqrt{\frac{3}{5}} C_{20,2202}^{2202,0}+\frac{4}{3} \sqrt{5} C_{22,3112}^{1110,0}+\frac{8}{9} \sqrt{5} C_{22,3112}^{1111,0}-\frac{4}{5}
\sqrt{7} C_{22,3303}^{1101,0}+\frac{56 C_{22,4212}^{0011,0}}{3 \sqrt{15}}-\frac{4 C_{40,1101}^{1101,0}}{5 \sqrt{3}}+\frac{4 C_{40,1112}^{1112,0}}{\sqrt{5}}+\frac{2
C_{40,2211}^{0011,0}}{3 \sqrt{5}}-\frac{56 C_{42,1101}^{1101,0}}{5 \sqrt{15}}+\frac{112 C_{42,1111}^{1111,0}}{3 \sqrt{15}}+\frac{28 C_{42,1112}^{1110,0}}{3
\sqrt{5}}+\frac{56 C_{42,2212}^{0011,0}}{\sqrt{15}}+\frac{56}{5} \sqrt{3} C_{60,0000}^{0000,0}-56 C_{60,0011}^{0011,0}\),

\noindent\(C_{31,22}^{31} =  -\frac{168}{25} C_{00,6211}^{0011,0}+\frac{8}{25} C_{20,2211}^{2011,0}+\frac{22}{15} C_{22,3112}^{1110,0}-\frac{56}{225}
C_{22,3112}^{1111,0}-\frac{48}{25} \sqrt{\frac{42}{5}} C_{22,3313}^{1111,0}+\frac{2884 C_{22,4212}^{0011,0}}{375 \sqrt{3}}-\frac{184}{75} C_{40,2211}^{0011,0}+\frac{352
C_{42,1111}^{1111,0}}{75 \sqrt{3}}+\frac{4}{75} C_{42,1112}^{1110,0}+\frac{56 C_{42,2212}^{0011,0}}{25 \sqrt{3}}-\frac{288 C_{44,2213}^{0011,0}}{25
\sqrt{5}}-\frac{336}{25} C_{62,0011}^{0011,0}\),

\noindent\(C_{31,22}^{33} =  -\frac{16}{5} \sqrt{\frac{21}{5}} C_{00,6211}^{0011,0}-\frac{64 C_{20,2211}^{2011,0}}{5 \sqrt{105}}+\frac{4
C_{22,3112}^{1110,0}}{3 \sqrt{105}}+\frac{208 C_{22,3112}^{1111,0}}{45 \sqrt{105}}+\frac{64}{25} \sqrt{2} C_{22,3313}^{1111,0}-\frac{1016}{225} \sqrt{\frac{7}{5}}
C_{22,4212}^{0011,0}+\frac{16}{15} \sqrt{\frac{7}{15}} C_{40,2211}^{0011,0}-\frac{1216 C_{42,1111}^{1111,0}}{45 \sqrt{35}}+\frac{368 C_{42,1112}^{1110,0}}{15
\sqrt{105}}-\frac{64}{15} \sqrt{\frac{7}{5}} C_{42,2212}^{0011,0}+\frac{128}{25} \sqrt{\frac{3}{7}} C_{44,2213}^{0011,0}-\frac{32}{5} \sqrt{\frac{21}{5}}
C_{62,0011}^{0011,0}\),

\noindent\(C_{33,00}^{33} =  -2 C_{00,3303}^{3303,0}+2 C_{00,3313}^{3313,0}-\frac{4}{3} \sqrt{\frac{7}{5}} C_{00,6211}^{0011,0}-\frac{8}{15}
\sqrt{7} C_{20,2011}^{2011,0}+4 \sqrt{\frac{7}{15}} C_{20,2202}^{2202,0}-\frac{4}{9} \sqrt{\frac{5}{7}} C_{22,3112}^{1110,0}-\frac{8}{27} \sqrt{\frac{5}{7}}
C_{22,3112}^{1111,0}+\frac{4}{3} C_{22,3303}^{1101,0}-\frac{8}{9} \sqrt{\frac{7}{15}} C_{22,4212}^{0011,0}-\frac{8}{3} \sqrt{\frac{7}{3}} C_{40,1101}^{1101,0}+\frac{8}{3}
\sqrt{\frac{7}{5}} C_{40,1112}^{1112,0}+\frac{4}{9} \sqrt{\frac{7}{5}} C_{40,2211}^{0011,0}+\frac{8}{3} \sqrt{\frac{7}{15}} C_{42,1101}^{1101,0}-\frac{16}{9}
\sqrt{\frac{7}{15}} C_{42,1111}^{1111,0}-\frac{4}{9} \sqrt{\frac{7}{5}} C_{42,1112}^{1110,0}-\frac{8}{3} \sqrt{\frac{7}{15}} C_{42,2212}^{0011,0}+\frac{16}{3}
\sqrt{\frac{7}{3}} C_{60,0000}^{0000,0}-\frac{16}{9} \sqrt{7} C_{60,0011}^{0011,0}\),

\noindent\(C_{33,11}^{33} =  \frac{8}{9} \sqrt{\frac{10}{21}} C_{11,2212}^{3101,0}+\frac{16}{9} \sqrt{\frac{14}{15}} C_{31,1112}^{2202,0}+\frac{16}{15}
C_{33,2213}^{1101,0}-\frac{16}{27} \sqrt{14} C_{51,0011}^{1101,0}\),

\noindent\(C_{33,20}^{33} =  -\frac{2 C_{00,3303}^{3303,0}}{\sqrt{3}}+\frac{10 C_{00,3313}^{3313,0}}{\sqrt{3}}-\frac{4}{3} \sqrt{\frac{35}{3}}
C_{00,6211}^{0011,0}-\frac{8}{3} \sqrt{\frac{7}{3}} C_{20,2011}^{2011,0}+\frac{4}{3} \sqrt{\frac{7}{5}} C_{20,2202}^{2202,0}-\frac{20}{9} \sqrt{\frac{5}{21}}
C_{22,3112}^{1110,0}-\frac{40}{27} \sqrt{\frac{5}{21}} C_{22,3112}^{1111,0}+\frac{4 C_{22,3303}^{1101,0}}{3 \sqrt{3}}-\frac{8}{27} \sqrt{35} C_{22,4212}^{0011,0}-\frac{8}{9}
\sqrt{7} C_{40,1101}^{1101,0}+\frac{8}{3} \sqrt{\frac{35}{3}} C_{40,1112}^{1112,0}+\frac{4}{9} \sqrt{\frac{35}{3}} C_{40,2211}^{0011,0}+\frac{8}{9}
\sqrt{\frac{7}{5}} C_{42,1101}^{1101,0}-\frac{16}{27} \sqrt{35} C_{42,1111}^{1111,0}-\frac{4}{9} \sqrt{\frac{35}{3}} C_{42,1112}^{1110,0}-\frac{8}{9}
\sqrt{35} C_{42,2212}^{0011,0}+\frac{16}{9} \sqrt{7} C_{60,0000}^{0000,0}-\frac{80}{9} \sqrt{\frac{7}{3}} C_{60,0011}^{0011,0}\),

\noindent\(C_{33,22}^{33} =  -\frac{16}{45} \sqrt{14} C_{00,6211}^{0011,0}-\frac{16}{15} \sqrt{\frac{2}{7}} C_{20,2211}^{2011,0}-\frac{4}{9}
\sqrt{\frac{2}{7}} C_{22,3112}^{1110,0}-\frac{208}{135} \sqrt{\frac{2}{7}} C_{22,3112}^{1111,0}+\frac{16 C_{22,3313}^{1111,0}}{15 \sqrt{15}}+\frac{8}{25}
\sqrt{42} C_{22,4212}^{0011,0}-\frac{16}{45} \sqrt{14} C_{40,2211}^{0011,0}-\frac{704}{45} \sqrt{\frac{2}{21}} C_{42,1111}^{1111,0}-\frac{8}{45}
\sqrt{\frac{2}{7}} C_{42,1112}^{1110,0}-\frac{16}{15} \sqrt{\frac{14}{3}} C_{42,2212}^{0011,0}+\frac{16}{15} \sqrt{\frac{2}{35}} C_{44,2213}^{0011,0}-\frac{32}{45}
\sqrt{14} C_{62,0011}^{0011,0}\).


\hspace{1.0cm}

\noindent\ \textbf{Sixth-order parameters of the pseudopotential as functions of the \
coupling constants of the isovector ($t =
   1$) EDF for the case of Galilean invariance. In this case,
as the set of independent coupling constants of the Galilean-invariant EDF we made
a different choice as compared to the one  in \
Appendix C of Ref.\ Phys.\ Rev. C 78, 044326 (2008).
  The reason for this was that the matrix to invert for that \
particular choice was found to be singular.}

\hspace{1.0cm}

\noindent\(C_{00,00}^{60}= \frac{3 C_{00,3303}^{3303,1}}{2 \sqrt{7}}+\frac{9 C_{00,3313}^{3313,1}}{2 \sqrt{7}}-\frac{3 C_{00,6211}^{0011,1}}{\sqrt{5}}+\frac{6}{5}
C_{20,2011}^{2011,1}+\sqrt{\frac{3}{5}} C_{20,2202}^{2202,1}-\frac{2}{7} \sqrt{5} C_{22,3112}^{1110,1}-\frac{4}{21} \sqrt{5} C_{22,3112}^{1111,1}-\frac{2
C_{22,3303}^{1101,1}}{\sqrt{7}}-\frac{4 C_{22,4212}^{0011,1}}{\sqrt{15}}+\frac{2 C_{40,1101}^{1101,1}}{\sqrt{3}}+\frac{6 C_{40,1112}^{1112,1}}{\sqrt{5}}+\frac{C_{40,2211}^{0011,1}}{\sqrt{5}}+\frac{4
C_{42,1101}^{1101,1}}{\sqrt{15}}+\frac{8 C_{42,1111}^{1111,1}}{\sqrt{15}}+\frac{2 C_{42,1112}^{1110,1}}{\sqrt{5}}+4 \sqrt{\frac{3}{5}} C_{42,2212}^{0011,1}+\frac{4
C_{60,0000}^{0000,1}}{\sqrt{3}}+4 C_{60,0011}^{0011,1}\),

\noindent\(C_{00,20}^{60}= -\frac{3}{2} \sqrt{\frac{3}{7}} C_{00,3303}^{3303,1}+\frac{3}{2} \sqrt{\frac{3}{7}} C_{00,3313}^{3313,1}-\sqrt{\frac{3}{5}}
C_{00,6211}^{0011,1}+\frac{2}{5} \sqrt{3} C_{20,2011}^{2011,1}-\frac{3 C_{20,2202}^{2202,1}}{\sqrt{5}}-\frac{2}{7} \sqrt{\frac{5}{3}} C_{22,3112}^{1110,1}-\frac{4}{21}
\sqrt{\frac{5}{3}} C_{22,3112}^{1111,1}+2 \sqrt{\frac{3}{7}} C_{22,3303}^{1101,1}-\frac{4 C_{22,4212}^{0011,1}}{3 \sqrt{5}}-2 C_{40,1101}^{1101,1}+2
\sqrt{\frac{3}{5}} C_{40,1112}^{1112,1}+\frac{C_{40,2211}^{0011,1}}{\sqrt{15}}-\frac{4 C_{42,1101}^{1101,1}}{\sqrt{5}}+\frac{8 C_{42,1111}^{1111,1}}{3
\sqrt{5}}+\frac{2 C_{42,1112}^{1110,1}}{\sqrt{15}}+\frac{4 C_{42,2212}^{0011,1}}{\sqrt{5}}-4 C_{60,0000}^{0000,1}+\frac{4 C_{60,0011}^{0011,1}}{\sqrt{3}}\),

\noindent\(C_{00,22}^{62}= -\frac{8 C_{62,0011}^{0011,1}}{\sqrt{3}}+\frac{4 C_{00,6211}^{0011,1}}{\sqrt{3}}-\frac{4}{7} \sqrt{3} C_{20,2211}^{2011,1}+\frac{5}{7}
\sqrt{3} C_{22,3112}^{1110,1}-\frac{4 C_{22,3112}^{1111,1}}{7 \sqrt{3}}-8 \sqrt{\frac{2}{35}} C_{22,3313}^{1111,1}+\frac{14}{15} C_{22,4212}^{0011,1}+\frac{4
C_{40,2211}^{0011,1}}{\sqrt{3}}+\frac{80}{21} C_{42,1111}^{1111,1}-\frac{22 C_{42,1112}^{1110,1}}{7 \sqrt{3}}+4 C_{42,2212}^{0011,1}+\frac{16}{7}
\sqrt{\frac{3}{5}} C_{44,2213}^{0011,1}\),

\noindent\(C_{11,00}^{51}= -\frac{9 C_{00,3303}^{3303,1}}{\sqrt{7}}-\frac{27 C_{00,3313}^{3313,1}}{\sqrt{7}}+\frac{18 C_{00,6211}^{0011,1}}{\sqrt{5}}-\frac{12}{5}
C_{20,2011}^{2011,1}-2 \sqrt{\frac{3}{5}} C_{20,2202}^{2202,1}+\frac{4}{7} \sqrt{5} C_{22,3112}^{1110,1}+\frac{8}{21} \sqrt{5} C_{22,3112}^{1111,1}+\frac{4
C_{22,3303}^{1101,1}}{\sqrt{7}}+\frac{8 C_{22,4212}^{0011,1}}{\sqrt{15}}+\frac{4 C_{40,1101}^{1101,1}}{\sqrt{3}}+\frac{12 C_{40,1112}^{1112,1}}{\sqrt{5}}+\frac{2
C_{40,2211}^{0011,1}}{\sqrt{5}}+\frac{8 C_{42,1101}^{1101,1}}{\sqrt{15}}+\frac{16 C_{42,1111}^{1111,1}}{\sqrt{15}}+\frac{4 C_{42,1112}^{1110,1}}{\sqrt{5}}+8
\sqrt{\frac{3}{5}} C_{42,2212}^{0011,1}+8 \sqrt{3} C_{60,0000}^{0000,1}+24 C_{60,0011}^{0011,1}\),

\noindent\(C_{11,11}^{51}= \frac{4}{7} \sqrt{5} C_{11,2212}^{3101,1}-\frac{8 C_{31,1112}^{2202,1}}{\sqrt{5}}+\frac{48}{5} \sqrt{\frac{6}{7}}
C_{33,2213}^{1101,1}-\frac{8 C_{51,0011}^{1101,1}}{\sqrt{3}}\),

\noindent\(C_{11,20}^{51}= 9 \sqrt{\frac{3}{7}} C_{00,3303}^{3303,1}-9 \sqrt{\frac{3}{7}} C_{00,3313}^{3313,1}+6 \sqrt{\frac{3}{5}}
C_{00,6211}^{0011,1}-\frac{4}{5} \sqrt{3} C_{20,2011}^{2011,1}+\frac{6 C_{20,2202}^{2202,1}}{\sqrt{5}}+\frac{4}{7} \sqrt{\frac{5}{3}} C_{22,3112}^{1110,1}+\frac{8}{21}
\sqrt{\frac{5}{3}} C_{22,3112}^{1111,1}-4 \sqrt{\frac{3}{7}} C_{22,3303}^{1101,1}+\frac{8 C_{22,4212}^{0011,1}}{3 \sqrt{5}}-4 C_{40,1101}^{1101,1}+4
\sqrt{\frac{3}{5}} C_{40,1112}^{1112,1}+\frac{2 C_{40,2211}^{0011,1}}{\sqrt{15}}-\frac{8 C_{42,1101}^{1101,1}}{\sqrt{5}}+\frac{16 C_{42,1111}^{1111,1}}{3
\sqrt{5}}+\frac{4 C_{42,1112}^{1110,1}}{\sqrt{15}}+\frac{8 C_{42,2212}^{0011,1}}{\sqrt{5}}-24 C_{60,0000}^{0000,1}+8 \sqrt{3} C_{60,0011}^{0011,1}\),

\noindent\(C_{11,22}^{51}= -\frac{48}{5} \sqrt{3} C_{62,0011}^{0011,1}-\frac{24}{5} \sqrt{3} C_{00,6211}^{0011,1}+\frac{8}{7} \sqrt{3}
C_{20,2211}^{2011,1}-\frac{10 C_{22,3112}^{1110,1}}{7 \sqrt{3}}-\frac{184 C_{22,3112}^{1111,1}}{105 \sqrt{3}}+\frac{144}{5} \sqrt{\frac{2}{35}} C_{22,3313}^{1111,1}-\frac{292}{75}
C_{22,4212}^{0011,1}-\frac{8 C_{40,2211}^{0011,1}}{5 \sqrt{3}}+\frac{992}{105} C_{42,1111}^{1111,1}-\frac{172 C_{42,1112}^{1110,1}}{35 \sqrt{3}}+8
C_{42,2212}^{0011,1}+\frac{288}{35} \sqrt{\frac{3}{5}} C_{44,2213}^{0011,1}\),

\noindent\(C_{11,22}^{53}= -\frac{32}{3} \sqrt{\frac{7}{5}} C_{62,0011}^{0011,1}-\frac{16}{3} \sqrt{\frac{7}{5}} C_{00,6211}^{0011,1}-\frac{20}{9}
\sqrt{\frac{5}{7}} C_{22,3112}^{1110,1}+\frac{304 C_{22,3112}^{1111,1}}{27 \sqrt{35}}-\frac{64}{15} \sqrt{\frac{2}{3}} C_{22,3313}^{1111,1}+\frac{152}{45}
\sqrt{\frac{7}{15}} C_{22,4212}^{0011,1}+\frac{16}{3} \sqrt{\frac{7}{5}} C_{40,2211}^{0011,1}-\frac{64 C_{42,1111}^{1111,1}}{3 \sqrt{105}}-\frac{16
C_{42,1112}^{1110,1}}{3 \sqrt{35}}-\frac{128 C_{44,2213}^{0011,1}}{15 \sqrt{7}}\),

\noindent\(C_{20,00}^{40}= \frac{3}{2} \sqrt{7} C_{00,3303}^{3303,1}+\frac{9}{2} \sqrt{7} C_{00,3313}^{3313,1}-\frac{21 C_{00,6211}^{0011,1}}{\sqrt{5}}+2
C_{20,2011}^{2011,1}+\sqrt{\frac{5}{3}} C_{20,2202}^{2202,1}+\frac{2}{3} \sqrt{5} C_{22,3112}^{1110,1}+\frac{4}{9} \sqrt{5} C_{22,3112}^{1111,1}+\frac{2}{3}
\sqrt{7} C_{22,3303}^{1101,1}+\frac{28 C_{22,4212}^{0011,1}}{3 \sqrt{15}}+\frac{10 C_{40,1101}^{1101,1}}{3 \sqrt{3}}+2 \sqrt{5} C_{40,1112}^{1112,1}+\frac{1}{3}
\sqrt{5} C_{40,2211}^{0011,1}-\frac{28 C_{42,1101}^{1101,1}}{3 \sqrt{15}}-\frac{56 C_{42,1111}^{1111,1}}{3 \sqrt{15}}-\frac{14 C_{42,1112}^{1110,1}}{3
\sqrt{5}}-\frac{28 C_{42,2212}^{0011,1}}{\sqrt{15}}+\frac{28 C_{60,0000}^{0000,1}}{\sqrt{3}}+28 C_{60,0011}^{0011,1}\),

\noindent\(C_{20,20}^{40}= -\frac{3}{2} \sqrt{21} C_{00,3303}^{3303,1}+\frac{3}{2} \sqrt{21} C_{00,3313}^{3313,1}-7 \sqrt{\frac{3}{5}}
C_{00,6211}^{0011,1}+\frac{2 C_{20,2011}^{2011,1}}{\sqrt{3}}-\sqrt{5} C_{20,2202}^{2202,1}+\frac{2}{3} \sqrt{\frac{5}{3}} C_{22,3112}^{1110,1}+\frac{4}{9}
\sqrt{\frac{5}{3}} C_{22,3112}^{1111,1}-2 \sqrt{\frac{7}{3}} C_{22,3303}^{1101,1}+\frac{28 C_{22,4212}^{0011,1}}{9 \sqrt{5}}-\frac{10}{3} C_{40,1101}^{1101,1}+2
\sqrt{\frac{5}{3}} C_{40,1112}^{1112,1}+\frac{1}{3} \sqrt{\frac{5}{3}} C_{40,2211}^{0011,1}+\frac{28 C_{42,1101}^{1101,1}}{3 \sqrt{5}}-\frac{56 C_{42,1111}^{1111,1}}{9
\sqrt{5}}-\frac{14 C_{42,1112}^{1110,1}}{3 \sqrt{15}}-\frac{28 C_{42,2212}^{0011,1}}{3 \sqrt{5}}-28 C_{60,0000}^{0000,1}+\frac{28 C_{60,0011}^{0011,1}}{\sqrt{3}}\),

\noindent\(C_{20,22}^{42}= -16 \sqrt{3} C_{62,0011}^{0011,1}+8 \sqrt{3} C_{00,6211}^{0011,1}-\frac{8 C_{20,2211}^{2011,1}}{7 \sqrt{3}}-\frac{50
C_{22,3112}^{1110,1}}{21 \sqrt{3}}-\frac{184 C_{22,3112}^{1111,1}}{63 \sqrt{3}}+48 \sqrt{\frac{2}{35}} C_{22,3313}^{1111,1}-\frac{292}{45} C_{22,4212}^{0011,1}+\frac{8
C_{40,2211}^{0011,1}}{3 \sqrt{3}}+\frac{352}{63} C_{42,1111}^{1111,1}+\frac{4 C_{42,1112}^{1110,1}}{21 \sqrt{3}}+\frac{8}{3} C_{42,2212}^{0011,1}-\frac{96}{7}
\sqrt{\frac{3}{5}} C_{44,2213}^{0011,1}\),

\noindent\(C_{22,00}^{42}= 6 \sqrt{\frac{5}{7}} C_{00,3303}^{3303,1}+18 \sqrt{\frac{5}{7}} C_{00,3313}^{3313,1}-12 C_{00,6211}^{0011,1}-\frac{8
C_{20,2011}^{2011,1}}{\sqrt{5}}-\frac{4 C_{20,2202}^{2202,1}}{\sqrt{3}}-\frac{20}{21} C_{22,3112}^{1110,1}-\frac{40}{63} C_{22,3112}^{1111,1}-\frac{4}{3}
\sqrt{\frac{5}{7}} C_{22,3303}^{1101,1}-\frac{8 C_{22,4212}^{0011,1}}{3 \sqrt{3}}-\frac{8}{3} \sqrt{\frac{5}{3}} C_{40,1101}^{1101,1}-8 C_{40,1112}^{1112,1}-\frac{4}{3}
C_{40,2211}^{0011,1}+\frac{8 C_{42,1101}^{1101,1}}{3 \sqrt{3}}+\frac{16 C_{42,1111}^{1111,1}}{3 \sqrt{3}}+\frac{4}{3} C_{42,1112}^{1110,1}+\frac{8
C_{42,2212}^{0011,1}}{\sqrt{3}}+16 \sqrt{\frac{5}{3}} C_{60,0000}^{0000,1}+16 \sqrt{5} C_{60,0011}^{0011,1}\),

\noindent\(C_{22,11}^{42}= -\frac{40 C_{11,2212}^{3101,1}}{7 \sqrt{3}}-\frac{16}{3} \sqrt{5} C_{51,0011}^{1101,1}\),

\noindent\(C_{22,20}^{42}= -6 \sqrt{\frac{15}{7}} C_{00,3303}^{3303,1}+6 \sqrt{\frac{15}{7}} C_{00,3313}^{3313,1}-4 \sqrt{3} C_{00,6211}^{0011,1}-\frac{8
C_{20,2011}^{2011,1}}{\sqrt{15}}+4 C_{20,2202}^{2202,1}-\frac{20 C_{22,3112}^{1110,1}}{21 \sqrt{3}}-\frac{40 C_{22,3112}^{1111,1}}{63 \sqrt{3}}+4
\sqrt{\frac{5}{21}} C_{22,3303}^{1101,1}-\frac{8}{9} C_{22,4212}^{0011,1}+\frac{8}{3} \sqrt{5} C_{40,1101}^{1101,1}-\frac{8 C_{40,1112}^{1112,1}}{\sqrt{3}}-\frac{4
C_{40,2211}^{0011,1}}{3 \sqrt{3}}-\frac{8}{3} C_{42,1101}^{1101,1}+\frac{16}{9} C_{42,1111}^{1111,1}+\frac{4 C_{42,1112}^{1110,1}}{3 \sqrt{3}}+\frac{8}{3}
C_{42,2212}^{0011,1}-16 \sqrt{5} C_{60,0000}^{0000,1}+16 \sqrt{\frac{5}{3}} C_{60,0011}^{0011,1}\),

\noindent\(C_{22,22}^{40}= -\frac{56}{5} \sqrt{3} C_{62,0011}^{0011,1}+\frac{28}{5} \sqrt{3} C_{00,6211}^{0011,1}-\frac{4 C_{20,2211}^{2011,1}}{5
\sqrt{3}}-\frac{5 C_{22,3112}^{1110,1}}{3 \sqrt{3}}+\frac{52 C_{22,3112}^{1111,1}}{45 \sqrt{3}}-\frac{24}{5} \sqrt{\frac{14}{5}} C_{22,3313}^{1111,1}+\frac{2002}{225}
C_{22,4212}^{0011,1}-\frac{68 C_{40,2211}^{0011,1}}{15 \sqrt{3}}+\frac{272}{45} C_{42,1111}^{1111,1}+\frac{26 C_{42,1112}^{1110,1}}{15 \sqrt{3}}+\frac{28}{15}
C_{42,2212}^{0011,1}+\frac{48}{5} \sqrt{\frac{3}{5}} C_{44,2213}^{0011,1}\),

\noindent\(C_{22,22}^{42}= -32 \sqrt{\frac{3}{7}} C_{62,0011}^{0011,1}+16 \sqrt{\frac{3}{7}} C_{00,6211}^{0011,1}+\frac{32 C_{20,2211}^{2011,1}}{7
\sqrt{21}}+\frac{20 C_{22,3112}^{1110,1}}{21 \sqrt{21}}+\frac{880 C_{22,3112}^{1111,1}}{63 \sqrt{21}}-\frac{184 C_{22,4212}^{0011,1}}{9 \sqrt{7}}-\frac{80
C_{40,2211}^{0011,1}}{3 \sqrt{21}}-\frac{256 C_{42,1111}^{1111,1}}{9 \sqrt{7}}-\frac{16 C_{42,1112}^{1110,1}}{3 \sqrt{21}}-\frac{32 C_{42,2212}^{0011,1}}{3
\sqrt{7}}\),

\noindent\(C_{22,22}^{44}= -\frac{32 C_{62,0011}^{0011,1}}{\sqrt{15}}+\frac{16 C_{00,6211}^{0011,1}}{\sqrt{15}}+\frac{16}{7} \sqrt{\frac{3}{5}}
C_{20,2211}^{2011,1}+\frac{20}{21} \sqrt{\frac{5}{3}} C_{22,3112}^{1110,1}-\frac{304 C_{22,3112}^{1111,1}}{63 \sqrt{15}}-\frac{8}{15} \sqrt{14} C_{22,3313}^{1111,1}+\frac{328
C_{22,4212}^{0011,1}}{45 \sqrt{5}}+\frac{16 C_{40,2211}^{0011,1}}{\sqrt{15}}-\frac{64 C_{42,1111}^{1111,1}}{3 \sqrt{5}}+\frac{8 C_{42,1112}^{1110,1}}{\sqrt{15}}-\frac{16
C_{42,2212}^{0011,1}}{\sqrt{5}}+\frac{16 C_{44,2213}^{0011,1}}{5 \sqrt{3}}\),

\noindent\(C_{31,00}^{31}= -\frac{9}{5} \sqrt{7} C_{00,3303}^{3303,1}-\frac{27}{5} \sqrt{7} C_{00,3313}^{3313,1}+\frac{126 C_{00,6211}^{0011,1}}{5
\sqrt{5}}+\frac{12}{25} C_{20,2011}^{2011,1}+\frac{2}{5} \sqrt{\frac{3}{5}} C_{20,2202}^{2202,1}-\frac{4 C_{22,3112}^{1110,1}}{\sqrt{5}}-\frac{8
C_{22,3112}^{1111,1}}{3 \sqrt{5}}-\frac{4}{5} \sqrt{7} C_{22,3303}^{1101,1}-\frac{56 C_{22,4212}^{0011,1}}{5 \sqrt{15}}-\frac{4 C_{40,1101}^{1101,1}}{5
\sqrt{3}}-\frac{12 C_{40,1112}^{1112,1}}{5 \sqrt{5}}-\frac{2 C_{40,2211}^{0011,1}}{5 \sqrt{5}}-\frac{56 C_{42,1101}^{1101,1}}{5 \sqrt{15}}-\frac{112
C_{42,1111}^{1111,1}}{5 \sqrt{15}}-\frac{28 C_{42,1112}^{1110,1}}{5 \sqrt{5}}-\frac{56}{5} \sqrt{\frac{3}{5}} C_{42,2212}^{0011,1}+\frac{56}{5} \sqrt{3}
C_{60,0000}^{0000,1}+\frac{168}{5} C_{60,0011}^{0011,1}\),

\noindent\(C_{31,11}^{31}= \frac{4 C_{11,2212}^{3101,1}}{\sqrt{5}}-\frac{24 C_{31,1112}^{2202,1}}{5 \sqrt{5}}-\frac{48}{25} \sqrt{42}
C_{33,2213}^{1101,1}-\frac{56 C_{51,0011}^{1101,1}}{5 \sqrt{3}}\),

\noindent\(C_{31,20}^{31}= \frac{9}{5} \sqrt{21} C_{00,3303}^{3303,1}-\frac{9}{5} \sqrt{21} C_{00,3313}^{3313,1}+\frac{42}{5} \sqrt{\frac{3}{5}}
C_{00,6211}^{0011,1}+\frac{4}{25} \sqrt{3} C_{20,2011}^{2011,1}-\frac{6 C_{20,2202}^{2202,1}}{5 \sqrt{5}}-\frac{4 C_{22,3112}^{1110,1}}{\sqrt{15}}-\frac{8
C_{22,3112}^{1111,1}}{3 \sqrt{15}}+\frac{4}{5} \sqrt{21} C_{22,3303}^{1101,1}-\frac{56 C_{22,4212}^{0011,1}}{15 \sqrt{5}}+\frac{4}{5} C_{40,1101}^{1101,1}-\frac{4}{5}
\sqrt{\frac{3}{5}} C_{40,1112}^{1112,1}-\frac{2 C_{40,2211}^{0011,1}}{5 \sqrt{15}}+\frac{56 C_{42,1101}^{1101,1}}{5 \sqrt{5}}-\frac{112 C_{42,1111}^{1111,1}}{15
\sqrt{5}}-\frac{28 C_{42,1112}^{1110,1}}{5 \sqrt{15}}-\frac{56 C_{42,2212}^{0011,1}}{5 \sqrt{5}}-\frac{168}{5} C_{60,0000}^{0000,1}+\frac{56}{5}
\sqrt{3} C_{60,0011}^{0011,1}\),

\noindent\(C_{31,22}^{31}= -\frac{336}{25} \sqrt{3} C_{62,0011}^{0011,1}-\frac{168}{25} \sqrt{3} C_{00,6211}^{0011,1}+\frac{8}{25}
\sqrt{3} C_{20,2211}^{2011,1}+\frac{22 C_{22,3112}^{1110,1}}{5 \sqrt{3}}-\frac{56 C_{22,3112}^{1111,1}}{75 \sqrt{3}}-\frac{144}{25} \sqrt{\frac{14}{5}}
C_{22,3313}^{1111,1}+\frac{2884}{375} C_{22,4212}^{0011,1}-\frac{184 C_{40,2211}^{0011,1}}{25 \sqrt{3}}+\frac{352}{75} C_{42,1111}^{1111,1}+\frac{4
C_{42,1112}^{1110,1}}{25 \sqrt{3}}+\frac{56}{25} C_{42,2212}^{0011,1}-\frac{288}{25} \sqrt{\frac{3}{5}} C_{44,2213}^{0011,1}\),

\noindent\(C_{31,22}^{33}= -\frac{96}{5} \sqrt{\frac{7}{5}} C_{62,0011}^{0011,1}-\frac{48}{5} \sqrt{\frac{7}{5}} C_{00,6211}^{0011,1}-\frac{64
C_{20,2211}^{2011,1}}{5 \sqrt{35}}+\frac{4 C_{22,3112}^{1110,1}}{3 \sqrt{35}}+\frac{208 C_{22,3112}^{1111,1}}{45 \sqrt{35}}+\frac{64}{25} \sqrt{6}
C_{22,3313}^{1111,1}-\frac{1016}{75} \sqrt{\frac{7}{15}} C_{22,4212}^{0011,1}+\frac{16}{15} \sqrt{\frac{7}{5}} C_{40,2211}^{0011,1}-\frac{1216 C_{42,1111}^{1111,1}}{15
\sqrt{105}}+\frac{368 C_{42,1112}^{1110,1}}{15 \sqrt{35}}-\frac{64}{5} \sqrt{\frac{7}{15}} C_{42,2212}^{0011,1}+\frac{384 C_{44,2213}^{0011,1}}{25
\sqrt{7}}\),

\noindent\(C_{33,00}^{33}= -\frac{2 C_{00,3303}^{3303,1}}{\sqrt{3}}-2 \sqrt{3} C_{00,3313}^{3313,1}+4 \sqrt{\frac{7}{15}} C_{00,6211}^{0011,1}+\frac{8}{5}
\sqrt{\frac{7}{3}} C_{20,2011}^{2011,1}+\frac{4}{3} \sqrt{\frac{7}{5}} C_{20,2202}^{2202,1}+\frac{4}{3} \sqrt{\frac{5}{21}} C_{22,3112}^{1110,1}+\frac{8}{9}
\sqrt{\frac{5}{21}} C_{22,3112}^{1111,1}+\frac{4 C_{22,3303}^{1101,1}}{3 \sqrt{3}}+\frac{8}{9} \sqrt{\frac{7}{5}} C_{22,4212}^{0011,1}-\frac{8}{9}
\sqrt{7} C_{40,1101}^{1101,1}-8 \sqrt{\frac{7}{15}} C_{40,1112}^{1112,1}-\frac{4}{3} \sqrt{\frac{7}{15}} C_{40,2211}^{0011,1}+\frac{8}{9} \sqrt{\frac{7}{5}}
C_{42,1101}^{1101,1}+\frac{16}{9} \sqrt{\frac{7}{5}} C_{42,1111}^{1111,1}+\frac{4}{3} \sqrt{\frac{7}{15}} C_{42,1112}^{1110,1}+\frac{8}{3} \sqrt{\frac{7}{5}}
C_{42,2212}^{0011,1}+\frac{16}{9} \sqrt{7} C_{60,0000}^{0000,1}+\frac{16}{3} \sqrt{\frac{7}{3}} C_{60,0011}^{0011,1}\),

\noindent\(C_{33,11}^{33}= \frac{8}{9} \sqrt{\frac{10}{7}} C_{11,2212}^{3101,1}+\frac{16}{9} \sqrt{\frac{14}{5}} C_{31,1112}^{2202,1}+\frac{16
C_{33,2213}^{1101,1}}{5 \sqrt{3}}-\frac{16}{9} \sqrt{\frac{14}{3}} C_{51,0011}^{1101,1}\),

\noindent\(C_{33,20}^{33}= 2 C_{00,3303}^{3303,1}-2 C_{00,3313}^{3313,1}+\frac{4}{3} \sqrt{\frac{7}{5}} C_{00,6211}^{0011,1}+\frac{8}{15}
\sqrt{7} C_{20,2011}^{2011,1}-4 \sqrt{\frac{7}{15}} C_{20,2202}^{2202,1}+\frac{4}{9} \sqrt{\frac{5}{7}} C_{22,3112}^{1110,1}+\frac{8}{27} \sqrt{\frac{5}{7}}
C_{22,3112}^{1111,1}-\frac{4}{3} C_{22,3303}^{1101,1}+\frac{8}{9} \sqrt{\frac{7}{15}} C_{22,4212}^{0011,1}+\frac{8}{3} \sqrt{\frac{7}{3}} C_{40,1101}^{1101,1}-\frac{8}{3}
\sqrt{\frac{7}{5}} C_{40,1112}^{1112,1}-\frac{4}{9} \sqrt{\frac{7}{5}} C_{40,2211}^{0011,1}-\frac{8}{3} \sqrt{\frac{7}{15}} C_{42,1101}^{1101,1}+\frac{16}{9}
\sqrt{\frac{7}{15}} C_{42,1111}^{1111,1}+\frac{4}{9} \sqrt{\frac{7}{5}} C_{42,1112}^{1110,1}+\frac{8}{3} \sqrt{\frac{7}{15}} C_{42,2212}^{0011,1}-\frac{16}{3}
\sqrt{\frac{7}{3}} C_{60,0000}^{0000,1}+\frac{16}{9} \sqrt{7} C_{60,0011}^{0011,1}\),

\noindent\(C_{33,22}^{33}= -\frac{32}{15} \sqrt{\frac{14}{3}} C_{62,0011}^{0011,1}-\frac{16}{15} \sqrt{\frac{14}{3}} C_{00,6211}^{0011,1}-\frac{16}{5}
\sqrt{\frac{2}{21}} C_{20,2211}^{2011,1}-\frac{4}{3} \sqrt{\frac{2}{21}} C_{22,3112}^{1110,1}-\frac{208}{45} \sqrt{\frac{2}{21}} C_{22,3112}^{1111,1}+\frac{16
C_{22,3313}^{1111,1}}{15 \sqrt{5}}+\frac{24}{25} \sqrt{14} C_{22,4212}^{0011,1}-\frac{16}{15} \sqrt{\frac{14}{3}} C_{40,2211}^{0011,1}-\frac{704}{45}
\sqrt{\frac{2}{7}} C_{42,1111}^{1111,1}-\frac{8}{15} \sqrt{\frac{2}{21}} C_{42,1112}^{1110,1}-\frac{16}{15} \sqrt{14} C_{42,2212}^{0011,1}+\frac{16}{5}
\sqrt{\frac{2}{105}} C_{44,2213}^{0011,1}\).

\end{document}


==> anc/Suppl_T_Section_IIIB.tex <==
%% AMS-LaTeX Created by Wolfram Mathematica 6.0

\documentclass{article}
\usepackage{amsmath, amssymb, graphics}

\newcommand{\mathsym}[1]{{}}
\newcommand{\unicode}{{}}

\begin{document}

\noindent\ \textbf{Set of constraints on the Galilean-invariant EDF fourth-order coupling constants:
   15 isovector fourth-order coupling constants are expressed through the 15 \
corresponding isoscalar fourth-order coupling costants.}

\hspace{1.0cm}

\noindent\(C_{00,2202}^{2202,1} =  -\frac{4}{3} \sqrt{\frac{5}{3}} C_{40,0000}^{0000,0}-\frac{4}{3} \sqrt{5} C_{40,0011}^{0011,0}-\frac{C_{00,2202}^{2202,0}}{\sqrt{3}}\),

\noindent\(C_{00,2212}^{2212,1} =  -\frac{4}{3} \sqrt{\frac{5}{3}} C_{40,0000}^{0000,0}+\frac{4}{9} \sqrt{5} C_{40,0011}^{0011,0}+\frac{14}{9}
C_{42,0011}^{0011,0}-\frac{C_{00,2212}^{2212,0}}{\sqrt{3}}\),

\noindent\(C_{00,4211}^{0011,1} =  -\frac{C_{00,4211}^{0011,0}}{\sqrt{3}}-\frac{4 C_{42,0011}^{0011,0}}{\sqrt{3}}\),

\noindent\(C_{40,0000}^{0000,1} =  -\frac{7 C_{00,4211}^{0011,0}}{8 \sqrt{5}}-\frac{C_{40,0000}^{0000,0}}{\sqrt{3}}-\frac{1}{4} \sqrt{\frac{3}{5}}
C_{00,2202}^{2202,0}-\frac{3}{4} \sqrt{\frac{3}{5}} C_{00,2212}^{2212,0}\),

\noindent\(C_{40,0011}^{0011,1} =  \frac{7 C_{00,4211}^{0011,0}}{8 \sqrt{15}}-\frac{C_{40,0011}^{0011,0}}{\sqrt{3}}-\frac{3 C_{00,2202}^{2202,0}}{4
\sqrt{5}}+\frac{3 C_{00,2212}^{2212,0}}{4 \sqrt{5}}\),

\noindent\(C_{42,0011}^{0011,1} =  -\frac{C_{00,4211}^{0011,0}}{\sqrt{3}}-\frac{C_{42,0011}^{0011,0}}{\sqrt{3}}\),

\noindent\(C_{20,1101}^{1101,1} =  -\frac{2 C_{20,1101}^{1101,0}}{\sqrt{3}}+C_{20,2011}^{0011,0}\),

\noindent\(C_{22,1101}^{1101,1} =  -\frac{2 C_{22,1101}^{1101,0}}{\sqrt{3}}-\frac{1}{3} C_{22,1112}^{1111,0}-\frac{2 C_{22,1112}^{1112,0}}{\sqrt{7}}+\sqrt{\frac{5}{21}}
C_{22,2213}^{0011,0}\),

\noindent\(C_{20,2011}^{0011,1} =  C_{20,1101}^{1101,0}\),

\noindent\(C_{20,2211}^{0011,1} =  -\frac{C_{20,2211}^{0011,0}}{\sqrt{3}}-\frac{4 C_{22,1112}^{1111,0}}{3 \sqrt{3}}+\frac{4 C_{22,1112}^{1112,0}}{\sqrt{21}}-\frac{2}{3}
\sqrt{\frac{5}{7}} C_{22,2213}^{0011,0}\),

\noindent\(C_{22,1112}^{1111,1} =  -\frac{2 C_{20,2211}^{0011,0}}{\sqrt{3}}-C_{22,1101}^{1101,0}-\frac{2 C_{22,1112}^{1111,0}}{3 \sqrt{3}}+\frac{2
C_{22,1112}^{1112,0}}{\sqrt{21}}-\frac{1}{3} \sqrt{\frac{5}{7}} C_{22,2213}^{0011,0}\),

\noindent\(C_{22,1112}^{1112,1} =  \frac{1}{3} \sqrt{\frac{7}{3}} C_{20,2211}^{0011,0}-\frac{1}{6} \sqrt{7} C_{22,1101}^{1101,0}-\frac{1}{18}
\sqrt{\frac{7}{3}} C_{22,1112}^{1111,0}-\frac{4 C_{22,1112}^{1112,0}}{3 \sqrt{3}}-\frac{5}{18} \sqrt{5} C_{22,2213}^{0011,0}\),

\noindent\(C_{22,2213}^{0011,1} =  \sqrt{\frac{7}{15}} C_{22,1101}^{1101,0}-\frac{1}{3} \sqrt{\frac{7}{5}} C_{22,1112}^{1111,0}-\frac{2
C_{22,1112}^{1112,0}}{\sqrt{5}}-\frac{2 C_{22,2213}^{0011,0}}{\sqrt{3}}\),

\noindent\(C_{31,0011}^{1101,1} =  \frac{2 C_{11,2212}^{1101,0}}{\sqrt{5}}-\frac{C_{31,0011}^{1101,0}}{\sqrt{3}}\),

\noindent\(C_{11,2212}^{1101,1} =  -\frac{C_{11,2212}^{1101,0}}{\sqrt{3}}+\frac{2}{3} \sqrt{5} C_{31,0011}^{1101,0}\),


\hspace{2.0cm}

\noindent\ \textbf{Set of constraints on the Galilean-invariant EDF sixth-order coupling constants:
   26 isovector sixth-order coupling constants are expressed through the 26 \
corresponding isoscalar sixth-order coupling costants.}

\hspace{1.0cm}


\noindent\(C_{60,0000}^{0000,1}= -\frac{3 C_{00,3303}^{3303,0}}{8 \sqrt{7}}-\frac{9 C_{00,3313}^{3313,0}}{8 \sqrt{7}}+\frac{3 C_{00,6211}^{0011,0}}{4
\sqrt{5}}-\frac{C_{60,0000}^{0000,0}}{\sqrt{3}}\),

\noindent\(C_{60,0011}^{0011,1}= -\frac{3}{8} \sqrt{\frac{3}{7}} C_{00,3303}^{3303,0}+\frac{3}{8} \sqrt{\frac{3}{7}} C_{00,3313}^{3313,0}-\frac{1}{4}
\sqrt{\frac{3}{5}} C_{00,6211}^{0011,0}-\frac{C_{60,0011}^{0011,0}}{\sqrt{3}}\),

\noindent\(C_{62,0011}^{0011,1}= \frac{C_{00,6211}^{0011,0}}{\sqrt{3}}-\frac{C_{62,0011}^{0011,0}}{\sqrt{3}}\),

\noindent\(C_{00,3303}^{3303,1}= -\frac{C_{00,3303}^{3303,0}}{\sqrt{3}}-\frac{8}{9} \sqrt{7} C_{60,0000}^{0000,0}-\frac{8}{3} \sqrt{\frac{7}{3}}
C_{60,0011}^{0011,0}\),

\noindent\(C_{00,6211}^{0011,1}= -\frac{C_{00,6211}^{0011,0}}{\sqrt{3}}+\frac{4 C_{62,0011}^{0011,0}}{\sqrt{3}}\),

\noindent\(C_{00,3313}^{3313,1}= -\frac{C_{00,3313}^{3313,0}}{\sqrt{3}}-\frac{8}{9} \sqrt{7} C_{60,0000}^{0000,0}+\frac{8}{9} \sqrt{\frac{7}{3}}
C_{60,0011}^{0011,0}+\frac{8}{3} \sqrt{\frac{7}{15}} C_{62,0011}^{0011,0}\),

\noindent\(C_{20,2202}^{2202,1}= -\frac{C_{20,2202}^{2202,0}}{\sqrt{3}}-\frac{2}{3} \sqrt{\frac{5}{3}} C_{40,1101}^{1101,0}-2 C_{40,1112}^{1112,0}-\frac{1}{3}
C_{40,2211}^{0011,0}\),

\noindent\(C_{42,1112}^{1110,1}= -\frac{4 C_{20,2211}^{2011,0}}{7 \sqrt{3}}+\frac{5 C_{22,3112}^{1110,0}}{21 \sqrt{3}}+\frac{10 C_{22,3112}^{1111,0}}{63
\sqrt{3}}+\sqrt{\frac{5}{21}} C_{22,3303}^{1101,0}-\frac{10}{9} C_{22,4212}^{0011,0}-\frac{C_{42,1112}^{1110,0}}{\sqrt{3}}\),

\noindent\(C_{22,3112}^{1110,1}= -\frac{C_{22,3112}^{1110,0}}{\sqrt{3}}-\frac{8 C_{40,2211}^{0011,0}}{3 \sqrt{3}}+\frac{14}{15} C_{42,1101}^{1101,0}+\frac{28}{45}
C_{42,1111}^{1111,0}+\frac{7 C_{42,1112}^{1110,0}}{15 \sqrt{3}}-\frac{14}{15} C_{42,2212}^{0011,0}\),

\noindent\(C_{42,1111}^{1111,1}= \frac{1}{7} C_{20,2211}^{2011,0}+\frac{25}{84} C_{22,3112}^{1110,0}+\frac{25}{126} C_{22,3112}^{1111,0}-\frac{1}{4}
\sqrt{\frac{5}{7}} C_{22,3303}^{1101,0}-\frac{7 C_{22,4212}^{0011,0}}{6 \sqrt{3}}-\frac{C_{42,1111}^{1111,0}}{\sqrt{3}}\),

\noindent\(C_{22,3112}^{1111,1}= -\frac{C_{22,3112}^{1111,0}}{\sqrt{3}}+\frac{4 C_{40,2211}^{0011,0}}{\sqrt{3}}+\frac{7}{5} C_{42,1101}^{1101,0}-\frac{14}{15}
C_{42,1111}^{1111,0}-\frac{7 C_{42,1112}^{1110,0}}{10 \sqrt{3}}-\frac{7}{5} C_{42,2212}^{0011,0}\),

\noindent\(C_{22,3313}^{1111,1}= -\frac{C_{22,3313}^{1111,0}}{\sqrt{3}}+\frac{2}{3} \sqrt{\frac{14}{15}} C_{42,1101}^{1101,0}-\frac{4}{3}
\sqrt{\frac{10}{21}} C_{42,1111}^{1111,0}-\frac{1}{3} \sqrt{\frac{10}{7}} C_{42,1112}^{1110,0}-\frac{2}{3} \sqrt{\frac{14}{15}} C_{42,2212}^{0011,0}+2
\sqrt{\frac{2}{7}} C_{44,2213}^{0011,0}\),

\noindent\(C_{40,1112}^{1112,1}= \frac{C_{20,2011}^{2011,0}}{\sqrt{15}}-\frac{1}{2} C_{20,2202}^{2202,0}+\frac{C_{22,3112}^{1110,0}}{12
\sqrt{3}}-\frac{C_{22,3112}^{1111,0}}{9 \sqrt{3}}+\frac{7}{90} C_{22,4212}^{0011,0}-\frac{C_{40,1112}^{1112,0}}{\sqrt{3}}\),

\noindent\(C_{40,1101}^{1101,1}= -\frac{3}{5} C_{20,2011}^{2011,0}-\frac{1}{2} \sqrt{\frac{3}{5}} C_{20,2202}^{2202,0}-\frac{C_{40,1101}^{1101,0}}{\sqrt{3}}\),

\noindent\(C_{42,1101}^{1101,1}= \frac{5}{14} C_{22,3112}^{1110,0}+\frac{5}{21} C_{22,3112}^{1111,0}+\frac{1}{2} \sqrt{\frac{5}{7}}
C_{22,3303}^{1101,0}+\frac{C_{22,4212}^{0011,0}}{\sqrt{3}}-\frac{C_{42,1101}^{1101,0}}{\sqrt{3}}\),

\noindent\(C_{22,3303}^{1101,1}= -\frac{C_{22,3303}^{1101,0}}{\sqrt{3}}+\frac{2}{3} \sqrt{\frac{7}{5}} C_{42,1101}^{1101,0}+\frac{4}{3}
\sqrt{\frac{7}{5}} C_{42,1111}^{1111,0}+\sqrt{\frac{7}{15}} C_{42,1112}^{1110,0}+2 \sqrt{\frac{7}{5}} C_{42,2212}^{0011,0}\),

\noindent\(C_{51,0011}^{1101,1}= -\frac{1}{7} \sqrt{5} C_{11,2212}^{3101,0}-\frac{C_{51,0011}^{1101,0}}{\sqrt{3}}\),

\noindent\(C_{31,1112}^{2202,1}= \frac{C_{31,1112}^{2202,0}}{\sqrt{3}}\),

\noindent\(C_{33,2213}^{1101,1}= \frac{C_{33,2213}^{1101,0}}{\sqrt{3}}\),

\noindent\(C_{11,2212}^{3101,1}= -\frac{C_{11,2212}^{3101,0}}{\sqrt{3}}-\frac{28 C_{51,0011}^{1101,0}}{3 \sqrt{5}}\),

\noindent\(C_{40,2211}^{0011,1}= -\frac{C_{22,3112}^{1110,0}}{2 \sqrt{3}}+\frac{2 C_{22,3112}^{1111,0}}{3 \sqrt{3}}-\frac{7}{15} C_{22,4212}^{0011,0}-\frac{C_{40,2211}^{0011,0}}{\sqrt{3}}\),

\noindent\(C_{42,2212}^{0011,1}= -\frac{5}{14} C_{22,3112}^{1110,0}-\frac{5}{21} C_{22,3112}^{1111,0}+\frac{1}{2} \sqrt{\frac{5}{7}}
C_{22,3303}^{1101,0}+\frac{C_{22,4212}^{0011,0}}{\sqrt{3}}-\frac{C_{42,2212}^{0011,0}}{\sqrt{3}}\),

\noindent\(C_{44,2213}^{0011,1}= -\frac{2}{21} \sqrt{\frac{5}{3}} C_{22,3112}^{1110,0}-\frac{4}{63} \sqrt{\frac{5}{3}} C_{22,3112}^{1111,0}+\frac{1}{3}
\sqrt{14} C_{22,3313}^{1111,0}-\frac{4}{9} \sqrt{5} C_{22,4212}^{0011,0}-\frac{C_{44,2213}^{0011,0}}{\sqrt{3}}\),

\noindent\(C_{20,2011}^{2011,1}= -\frac{C_{20,2011}^{2011,0}}{\sqrt{3}}-\frac{5}{3} C_{40,1101}^{1101,0}+\sqrt{\frac{5}{3}} C_{40,1112}^{1112,0}+\frac{1}{6}
\sqrt{\frac{5}{3}} C_{40,2211}^{0011,0}\),

\noindent\(C_{20,2211}^{2011,1}= -\frac{C_{20,2211}^{2011,0}}{\sqrt{3}}+\frac{56}{9} C_{42,1111}^{1111,0}-\frac{7 C_{42,1112}^{1110,0}}{3
\sqrt{3}}+\frac{14}{3} C_{42,2212}^{0011,0}\),

\noindent\(C_{22,4212}^{0011,1}= -\frac{C_{22,4212}^{0011,0}}{\sqrt{3}}+\frac{C_{42,1101}^{1101,0}}{\sqrt{3}}-\frac{2 C_{42,1111}^{1111,0}}{\sqrt{3}}-\frac{1}{2}
C_{42,1112}^{1110,0}-\frac{C_{42,2212}^{0011,0}}{\sqrt{3}}\).

\end{document}


==> anc/Suppl_T_Section_IV.tex <==
%% AMS-LaTeX Created by Wolfram Mathematica 6.0

\documentclass{article}
\usepackage{amsmath, amssymb, graphics}

\newcommand{\mathsym}[1]{{}}
\newcommand{\unicode}{{}}

\begin{document}
\noindent\ \textbf{14 fourth-order coupling constants of the Galilean and spherical symmetric EDF expressed by 13 pseudopotential parameters (Spin - 
   Orbit terms excluded).}

\hspace{1.0cm}

\noindent\(C_{40,0000}^{0000,0}= \frac{3}{128} C_{00,00}^{40}+\frac{1}{128} \sqrt{3} C_{00,20}^{40}-\frac{5}{128} C_{11,00}^{31}+\frac{1}{128}
\sqrt{3} C_{11,20}^{31}+\frac{3}{128} C_{20,00}^{20}+\frac{1}{128} \sqrt{3} C_{20,20}^{20}+\frac{3 C_{22,00}^{22}}{64 \sqrt{5}}+\frac{1}{64} \sqrt{\frac{3}{5}}
C_{22,20}^{22}\),

\noindent\(C_{40,0000}^{0000,1}= -\frac{1}{128} \sqrt{3} C_{00,00}^{40}+\frac{3}{128} C_{00,20}^{40}-\frac{1}{128} \sqrt{3} C_{11,00}^{31}+\frac{3}{128}
C_{11,20}^{31}-\frac{1}{128} \sqrt{3} C_{20,00}^{20}+\frac{3}{128} C_{20,20}^{20}-\frac{1}{64} \sqrt{\frac{3}{5}} C_{22,00}^{22}+\frac{3 C_{22,20}^{22}}{64
\sqrt{5}}\),

\noindent\(C_{20,2000}^{0000,0}= -\frac{5}{32} C_{00,00}^{40}-\frac{5 C_{00,20}^{40}}{32 \sqrt{3}}-\frac{1}{32} C_{20,00}^{20}-\frac{C_{20,20}^{20}}{32
\sqrt{3}}+\frac{1}{16} \sqrt{5} C_{22,00}^{22}+\frac{1}{16} \sqrt{\frac{5}{3}} C_{22,20}^{22}\),

\noindent\(C_{20,2000}^{0000,1}= \frac{5 C_{00,00}^{40}}{32 \sqrt{3}}-\frac{5}{32} C_{00,20}^{40}+\frac{C_{20,00}^{20}}{32 \sqrt{3}}-\frac{1}{32}
C_{20,20}^{20}-\frac{1}{16} \sqrt{\frac{5}{3}} C_{22,00}^{22}+\frac{1}{16} \sqrt{5} C_{22,20}^{22}\),

\noindent\(C_{22,2202}^{0000,0}= -\frac{1}{16} \sqrt{5} C_{00,00}^{40}-\frac{1}{16} \sqrt{\frac{5}{3}} C_{00,20}^{40}+\frac{1}{16}
\sqrt{5} C_{20,00}^{20}+\frac{1}{16} \sqrt{\frac{5}{3}} C_{20,20}^{20}-\frac{1}{16} C_{22,00}^{22}-\frac{C_{22,20}^{22}}{16 \sqrt{3}}\),

\noindent\(C_{22,2202}^{0000,1}= \frac{1}{16} \sqrt{\frac{5}{3}} C_{00,00}^{40}-\frac{1}{16} \sqrt{5} C_{00,20}^{40}-\frac{1}{16} \sqrt{\frac{5}{3}}
C_{20,00}^{20}+\frac{1}{16} \sqrt{5} C_{20,20}^{20}+\frac{C_{22,00}^{22}}{16 \sqrt{3}}-\frac{1}{16} C_{22,20}^{22}\),

\noindent\(C_{00,2202}^{2202,0}= \frac{1}{32} \sqrt{5} C_{00,00}^{40}+\frac{1}{32} \sqrt{\frac{5}{3}} C_{00,20}^{40}+\frac{5}{96} \sqrt{5}
C_{11,00}^{31}-\frac{1}{32} \sqrt{\frac{5}{3}} C_{11,20}^{31}+\frac{1}{32} \sqrt{5} C_{20,00}^{20}+\frac{1}{32} \sqrt{\frac{5}{3}} C_{20,20}^{20}+\frac{1}{16}
C_{22,00}^{22}+\frac{C_{22,20}^{22}}{16 \sqrt{3}}\),

\noindent\(C_{00,2202}^{2202,1}= -\frac{1}{32} \sqrt{\frac{5}{3}} C_{00,00}^{40}+\frac{1}{32} \sqrt{5} C_{00,20}^{40}+\frac{1}{32}
\sqrt{\frac{5}{3}} C_{11,00}^{31}-\frac{1}{32} \sqrt{5} C_{11,20}^{31}-\frac{1}{32} \sqrt{\frac{5}{3}} C_{20,00}^{20}+\frac{1}{32} \sqrt{5} C_{20,20}^{20}-\frac{C_{22,00}^{22}}{16
\sqrt{3}}+\frac{1}{16} C_{22,20}^{22}\),

\noindent\(C_{20,1111}^{1111,0}= -\frac{5}{96} C_{00,00}^{40}-\frac{25 C_{00,20}^{40}}{96 \sqrt{3}}+\frac{7}{192} \sqrt{\frac{5}{3}}
C_{00,22}^{42}+\frac{1}{64} \sqrt{15} C_{11,22}^{31}-\frac{3}{64} \sqrt{7} C_{11,22}^{33}-\frac{1}{96} C_{20,00}^{20}-\frac{5 C_{20,20}^{20}}{96
\sqrt{3}}-\frac{1}{192} \sqrt{\frac{5}{3}} C_{20,22}^{22}+\frac{1}{48} \sqrt{5} C_{22,00}^{22}+\frac{5}{48} \sqrt{\frac{5}{3}} C_{22,20}^{22}-\frac{1}{96}
\sqrt{\frac{35}{3}} C_{22,22}^{22}\),

\noindent\(C_{20,1111}^{1111,1}= -\frac{5 C_{00,00}^{40}}{32 \sqrt{3}}-\frac{5}{96} C_{00,20}^{40}-\frac{7}{192} \sqrt{5} C_{00,22}^{42}+\frac{1}{64}
\sqrt{5} C_{11,22}^{31}-\frac{1}{64} \sqrt{21} C_{11,22}^{33}-\frac{C_{20,00}^{20}}{32 \sqrt{3}}-\frac{1}{96} C_{20,20}^{20}+\frac{1}{192} \sqrt{5}
C_{20,22}^{22}+\frac{1}{16} \sqrt{\frac{5}{3}} C_{22,00}^{22}+\frac{1}{48} \sqrt{5} C_{22,20}^{22}+\frac{1}{96} \sqrt{35} C_{22,22}^{22}\),

\noindent\(C_{22,1111}^{1111,0}= \frac{1}{96} \sqrt{5} C_{00,00}^{40}+\frac{5}{96} \sqrt{\frac{5}{3}} C_{00,20}^{40}-\frac{7 C_{00,22}^{42}}{192
\sqrt{3}}-\frac{1}{64} \sqrt{3} C_{11,22}^{31}+\frac{3}{64} \sqrt{\frac{7}{5}} C_{11,22}^{33}-\frac{1}{96} \sqrt{5} C_{20,00}^{20}-\frac{5}{96} \sqrt{\frac{5}{3}}
C_{20,20}^{20}+\frac{13 C_{20,22}^{22}}{192 \sqrt{3}}+\frac{1}{96} C_{22,00}^{22}+\frac{5 C_{22,20}^{22}}{96 \sqrt{3}}-\frac{5}{96} \sqrt{\frac{7}{3}}
C_{22,22}^{22}\),

\noindent\(C_{22,1111}^{1111,1}= \frac{1}{32} \sqrt{\frac{5}{3}} C_{00,00}^{40}+\frac{1}{96} \sqrt{5} C_{00,20}^{40}+\frac{7}{192}
C_{00,22}^{42}-\frac{1}{64} C_{11,22}^{31}+\frac{1}{64} \sqrt{\frac{21}{5}} C_{11,22}^{33}-\frac{1}{32} \sqrt{\frac{5}{3}} C_{20,00}^{20}-\frac{1}{96}
\sqrt{5} C_{20,20}^{20}-\frac{13}{192} C_{20,22}^{22}+\frac{C_{22,00}^{22}}{32 \sqrt{3}}+\frac{1}{96} C_{22,20}^{22}+\frac{5}{96} \sqrt{7} C_{22,22}^{22}\),

\noindent\(C_{00,3111}^{1111,0}= \frac{1}{16} C_{00,00}^{40}+\frac{5 C_{00,20}^{40}}{16 \sqrt{3}}-\frac{7 C_{00,22}^{42}}{32 \sqrt{15}}-\frac{1}{16}
C_{11,00}^{31}+\frac{1}{16} \sqrt{3} C_{11,20}^{31}-\frac{7}{32} \sqrt{\frac{3}{5}} C_{11,22}^{31}-\frac{9}{160} \sqrt{7} C_{11,22}^{33}+\frac{1}{16}
C_{20,00}^{20}+\frac{5 C_{20,20}^{20}}{16 \sqrt{3}}-\frac{7 C_{20,22}^{22}}{32 \sqrt{15}}+\frac{C_{22,00}^{22}}{8 \sqrt{5}}+\frac{1}{8} \sqrt{\frac{5}{3}}
C_{22,20}^{22}-\frac{1}{16} \sqrt{\frac{7}{15}} C_{22,22}^{22}\),

\noindent\(C_{00,3111}^{1111,1}= \frac{1}{16} \sqrt{3} C_{00,00}^{40}+\frac{1}{16} C_{00,20}^{40}+\frac{7 C_{00,22}^{42}}{32 \sqrt{5}}-\frac{1}{16}
\sqrt{3} C_{11,00}^{31}-\frac{1}{16} C_{11,20}^{31}-\frac{7 C_{11,22}^{31}}{32 \sqrt{5}}-\frac{3}{160} \sqrt{21} C_{11,22}^{33}+\frac{1}{16} \sqrt{3}
C_{20,00}^{20}+\frac{1}{16} C_{20,20}^{20}+\frac{7 C_{20,22}^{22}}{32 \sqrt{5}}+\frac{1}{8} \sqrt{\frac{3}{5}} C_{22,00}^{22}+\frac{C_{22,20}^{22}}{8
\sqrt{5}}+\frac{1}{16} \sqrt{\frac{7}{5}} C_{22,22}^{22}\).

\hspace{1.0cm}

\noindent\ One of the 14 fourth order coupling constants is dependent to the others \ 
and can be expressed as function of the independent ones. The choice of the set of independent coupling constants is not unique. We did the following choice,

\hspace{1.0cm}

\noindent\(C_{22,1111}^{1111,1}=-\sqrt{\frac{3}{5}} C_{20,1111}^{1111,0}-\frac{C_{20,1111}^{1111,1}}{\sqrt{5}}+\sqrt{\frac{3}{5}} C_{20,2000}^{0000,0}+\frac{C_{20,2000}^{0000,1}}{\sqrt{5}}-\sqrt{3} C_{22,1111}^{1111,0}-\frac{\sqrt{3} C_{22,2202}^{0000,0}}{2}-\frac{C_{22,2202}^{0000,1}}{2}\).

\hspace{1.0cm}

\noindent\ \textbf{13 fourth order parameters of the pseudopotential as function of the \
13 independent coupling constants of the Galilean and spherical \
symmetric fourth - order EDF.}

\hspace{1.0cm}

\noindent\(C_{00,00}^{40}= \frac{3 C_{00,2202}^{2202,0}}{\sqrt{5}}-\sqrt{\frac{3}{5}} C_{00,2202}^{2202,1}-2 C_{20,2000}^{0000,0}+\frac{2
C_{20,2000}^{0000,1}}{\sqrt{3}}-\frac{4 C_{22,2202}^{0000,0}}{\sqrt{5}}+\frac{4 C_{22,2202}^{0000,1}}{\sqrt{15}}+4 C_{40,0000}^{0000,0}-\frac{4 C_{40,0000}^{0000,1}}{\sqrt{3}}\),

\noindent\(C_{00,20}^{40}= \sqrt{\frac{3}{5}} C_{00,2202}^{2202,0}+\frac{3 C_{00,2202}^{2202,1}}{\sqrt{5}}-\frac{2 C_{20,2000}^{0000,0}}{\sqrt{3}}-2
C_{20,2000}^{0000,1}-\frac{4 C_{22,2202}^{0000,0}}{\sqrt{15}}-\frac{4 C_{22,2202}^{0000,1}}{\sqrt{5}}+\frac{4 C_{40,0000}^{0000,0}}{\sqrt{3}}+4 C_{40,0000}^{0000,1}\),

\noindent\(C_{00,22}^{42}= \frac{4}{7} \sqrt{3} C_{00,2202}^{2202,0}-\frac{12}{7} C_{00,2202}^{2202,1}-\frac{2}{7} \sqrt{15} C_{00,3111}^{1111,0}+\frac{6}{7}
\sqrt{5} C_{00,3111}^{1111,1}+\frac{4}{7} \sqrt{15} C_{20,1111}^{1111,0}-\frac{108 C_{20,1111}^{1111,1}}{7 \sqrt{5}}+\frac{68 C_{20,2000}^{0000,0}}{7
\sqrt{15}}-\frac{4}{7} \sqrt{5} C_{20,2000}^{0000,1}-\frac{16}{7} \sqrt{3} C_{22,1111}^{1111,0}-\frac{16 C_{22,2202}^{0000,0}}{7 \sqrt{3}}-\frac{8}{7}
C_{22,2202}^{0000,1}-\frac{32}{7} \sqrt{\frac{5}{3}} C_{40,0000}^{0000,0}+\frac{32}{7} \sqrt{5} C_{40,0000}^{0000,1}\),

\noindent\(C_{11,00}^{31}= \frac{12 C_{00,2202}^{2202,0}}{\sqrt{5}}-4 \sqrt{\frac{3}{5}} C_{00,2202}^{2202,1}-16 C_{40,0000}^{0000,0}+\frac{16
C_{40,0000}^{0000,1}}{\sqrt{3}}\),

\noindent\(C_{11,20}^{31}= 4 \sqrt{\frac{3}{5}} C_{00,2202}^{2202,0}-4 \sqrt{5} C_{00,2202}^{2202,1}-\frac{16 C_{40,0000}^{0000,0}}{\sqrt{3}}+\frac{80}{3}
C_{40,0000}^{0000,1}\),

\noindent\(C_{11,22}^{31}= \frac{8}{5} \sqrt{3} C_{00,2202}^{2202,0}+\frac{8}{5} C_{00,2202}^{2202,1}-4 \sqrt{\frac{3}{5}} C_{00,3111}^{1111,0}-\frac{4
C_{00,3111}^{1111,1}}{\sqrt{5}}+\frac{24}{5} \sqrt{\frac{3}{5}} C_{20,1111}^{1111,0}+\frac{24 C_{20,1111}^{1111,1}}{5 \sqrt{5}}-\frac{24}{5} \sqrt{\frac{3}{5}}
C_{20,2000}^{0000,0}-\frac{24 C_{20,2000}^{0000,1}}{5 \sqrt{5}}+\frac{64 C_{40,0000}^{0000,0}}{\sqrt{15}}+\frac{64 C_{40,0000}^{0000,1}}{3 \sqrt{5}}\),

\noindent\(C_{11,22}^{33}= \frac{8 C_{00,2202}^{2202,0}}{\sqrt{35}}+\frac{8 C_{00,2202}^{2202,1}}{\sqrt{105}}-\frac{4 C_{00,3111}^{1111,0}}{\sqrt{7}}-\frac{4
C_{00,3111}^{1111,1}}{\sqrt{21}}-\frac{8}{5} \sqrt{7} C_{20,1111}^{1111,0}-\frac{8}{5} \sqrt{\frac{7}{3}} C_{20,1111}^{1111,1}+\frac{8}{5} \sqrt{7}
C_{20,2000}^{0000,0}+\frac{8}{5} \sqrt{\frac{7}{3}} C_{20,2000}^{0000,1}+\frac{64 C_{40,0000}^{0000,0}}{3 \sqrt{7}}+\frac{64 C_{40,0000}^{0000,1}}{3
\sqrt{21}}\),

\noindent\(C_{20,00}^{20}= \sqrt{5} C_{00,2202}^{2202,0}-\sqrt{\frac{5}{3}} C_{00,2202}^{2202,1}-\frac{2}{3} C_{20,2000}^{0000,0}+\frac{2
C_{20,2000}^{0000,1}}{3 \sqrt{3}}+\frac{4}{3} \sqrt{5} C_{22,2202}^{0000,0}-\frac{4}{3} \sqrt{\frac{5}{3}} C_{22,2202}^{0000,1}+\frac{20}{3} C_{40,0000}^{0000,0}-\frac{20
C_{40,0000}^{0000,1}}{3 \sqrt{3}}\),

\noindent\(C_{20,20}^{20}= \sqrt{\frac{5}{3}} C_{00,2202}^{2202,0}+\sqrt{5} C_{00,2202}^{2202,1}-\frac{2 C_{20,2000}^{0000,0}}{3 \sqrt{3}}-\frac{2}{3}
C_{20,2000}^{0000,1}+\frac{4}{3} \sqrt{\frac{5}{3}} C_{22,2202}^{0000,0}+\frac{4}{3} \sqrt{5} C_{22,2202}^{0000,1}+\frac{20 C_{40,0000}^{0000,0}}{3
\sqrt{3}}+\frac{20}{3} C_{40,0000}^{0000,1}\),

\noindent\(C_{20,22}^{22}= \frac{4 C_{00,2202}^{2202,0}}{\sqrt{3}}-4 C_{00,2202}^{2202,1}-2 \sqrt{\frac{5}{3}} C_{00,3111}^{1111,0}+2
\sqrt{5} C_{00,3111}^{1111,1}+\frac{4 C_{20,1111}^{1111,0}}{\sqrt{15}}+\frac{12 C_{20,1111}^{1111,1}}{\sqrt{5}}-\frac{44 C_{20,2000}^{0000,0}}{3
\sqrt{15}}-\frac{4 C_{20,2000}^{0000,1}}{3 \sqrt{5}}+\frac{16 C_{22,1111}^{1111,0}}{\sqrt{3}}+\frac{16 C_{22,2202}^{0000,0}}{3 \sqrt{3}}+\frac{8}{3}
C_{22,2202}^{0000,1}-\frac{32}{3} \sqrt{\frac{5}{3}} C_{40,0000}^{0000,0}+\frac{32}{3} \sqrt{5} C_{40,0000}^{0000,1}\),

\noindent\(C_{22,00}^{22}= 2 C_{00,2202}^{2202,0}-\frac{2 C_{00,2202}^{2202,1}}{\sqrt{3}}+\frac{4}{3} \sqrt{5} C_{20,2000}^{0000,0}-\frac{4}{3}
\sqrt{\frac{5}{3}} C_{20,2000}^{0000,1}-\frac{4}{3} C_{22,2202}^{0000,0}+\frac{4 C_{22,2202}^{0000,1}}{3 \sqrt{3}}+\frac{8}{3} \sqrt{5} C_{40,0000}^{0000,0}-\frac{8}{3}
\sqrt{\frac{5}{3}} C_{40,0000}^{0000,1}\),

\noindent\(C_{22,20}^{22}= \frac{2 C_{00,2202}^{2202,0}}{\sqrt{3}}+2 C_{00,2202}^{2202,1}+\frac{4}{3} \sqrt{\frac{5}{3}} C_{20,2000}^{0000,0}+\frac{4}{3}
\sqrt{5} C_{20,2000}^{0000,1}-\frac{4 C_{22,2202}^{0000,0}}{3 \sqrt{3}}-\frac{4}{3} C_{22,2202}^{0000,1}+\frac{8}{3} \sqrt{\frac{5}{3}} C_{40,0000}^{0000,0}+\frac{8}{3}
\sqrt{5} C_{40,0000}^{0000,1}\),

\noindent\(C_{22,22}^{22}= \frac{4 C_{00,2202}^{2202,0}}{\sqrt{21}}-\frac{4 C_{00,2202}^{2202,1}}{\sqrt{7}}-2 \sqrt{\frac{5}{21}} C_{00,3111}^{1111,0}+2
\sqrt{\frac{5}{7}} C_{00,3111}^{1111,1}-\frac{44 C_{20,1111}^{1111,0}}{\sqrt{105}}+\frac{12 C_{20,1111}^{1111,1}}{\sqrt{35}}+\frac{52 C_{20,2000}^{0000,0}}{3
\sqrt{105}}+\frac{44 C_{20,2000}^{0000,1}}{3 \sqrt{35}}-\frac{32 C_{22,1111}^{1111,0}}{\sqrt{21}}-\frac{32 C_{22,2202}^{0000,0}}{3 \sqrt{21}}-\frac{16
C_{22,2202}^{0000,1}}{3 \sqrt{7}}-\frac{32}{3} \sqrt{\frac{5}{21}} C_{40,0000}^{0000,0}+\frac{32}{3} \sqrt{\frac{5}{7}} C_{40,0000}^{0000,1}\).

\hspace{1.0cm}

\noindent\ \textbf{24 sixth - 
 order coupling constants of the Galilean and spherical symmetric EDF \
expressed by 22 pseudopotential parameters (Spin-Orbit terms excluded).}

\hspace{1.0cm}


\noindent\(C_{60,0000}^{0000,0}= -\frac{3}{512} C_{00,00}^{60}-\frac{1}{512} \sqrt{3} C_{00,20}^{60}+\frac{5}{512} C_{11,00}^{51}-\frac{1}{512}
\sqrt{3} C_{11,20}^{51}-\frac{3}{512} C_{20,00}^{40}-\frac{1}{512} \sqrt{3} C_{20,20}^{40}-\frac{3 C_{22,00}^{42}}{256 \sqrt{5}}-\frac{1}{256} \sqrt{\frac{3}{5}}
C_{22,20}^{42}+\frac{5}{512} C_{31,00}^{31}-\frac{1}{512} \sqrt{3} C_{31,20}^{31}+\frac{3}{256} \sqrt{\frac{3}{7}} C_{33,00}^{33}-\frac{9 C_{33,20}^{33}}{1280
\sqrt{7}}\),

\noindent\(C_{60,0000}^{0000,1}= \frac{1}{512} \sqrt{3} C_{00,00}^{60}-\frac{3}{512} C_{00,20}^{60}+\frac{1}{512} \sqrt{3} C_{11,00}^{51}-\frac{3}{512}
C_{11,20}^{51}+\frac{1}{512} \sqrt{3} C_{20,00}^{40}-\frac{3}{512} C_{20,20}^{40}+\frac{1}{256} \sqrt{\frac{3}{5}} C_{22,00}^{42}-\frac{3 C_{22,20}^{42}}{256
\sqrt{5}}+\frac{1}{512} \sqrt{3} C_{31,00}^{31}-\frac{3}{512} C_{31,20}^{31}+\frac{9 C_{33,00}^{33}}{1280 \sqrt{7}}-\frac{9 \sqrt{\frac{3}{7}} C_{33,20}^{33}}{1280}\),

\noindent\(C_{40,2000}^{0000,0}= \frac{21}{256} C_{00,00}^{60}+\frac{7}{256} \sqrt{3} C_{00,20}^{60}-\frac{35}{768} C_{11,00}^{51}+\frac{7
C_{11,20}^{51}}{256 \sqrt{3}}+\frac{5}{256} C_{20,00}^{40}+\frac{5 C_{20,20}^{40}}{256 \sqrt{3}}-\frac{7 C_{22,00}^{42}}{128 \sqrt{5}}-\frac{7 C_{22,20}^{42}}{128
\sqrt{15}}+\frac{5}{768} C_{31,00}^{31}-\frac{C_{31,20}^{31}}{256 \sqrt{3}}+\frac{3}{128} \sqrt{21} C_{33,00}^{33}-\frac{9}{640} \sqrt{7} C_{33,20}^{33}\),

\noindent\(C_{40,2000}^{0000,1}= -\frac{7}{256} \sqrt{3} C_{00,00}^{60}+\frac{21}{256} C_{00,20}^{60}-\frac{7 C_{11,00}^{51}}{256 \sqrt{3}}+\frac{7}{256}
C_{11,20}^{51}-\frac{5 C_{20,00}^{40}}{256 \sqrt{3}}+\frac{5}{256} C_{20,20}^{40}+\frac{7 C_{22,00}^{42}}{128 \sqrt{15}}-\frac{7 C_{22,20}^{42}}{128
\sqrt{5}}+\frac{C_{31,00}^{31}}{256 \sqrt{3}}-\frac{1}{256} C_{31,20}^{31}+\frac{9}{640} \sqrt{7} C_{33,00}^{33}-\frac{9}{640} \sqrt{21} C_{33,20}^{33}\),

\noindent\(C_{42,2202}^{0000,0}= \frac{3}{64} \sqrt{5} C_{00,00}^{60}+\frac{1}{64} \sqrt{15} C_{00,20}^{60}-\frac{5}{192} \sqrt{5}
C_{11,00}^{51}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{11,20}^{51}-\frac{1}{64} \sqrt{5} C_{20,00}^{40}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{20,20}^{40}+\frac{1}{64}
C_{22,00}^{42}+\frac{C_{22,20}^{42}}{64 \sqrt{3}}+\frac{5}{192} \sqrt{5} C_{31,00}^{31}-\frac{1}{64} \sqrt{\frac{5}{3}} C_{31,20}^{31}-\frac{3}{64}
\sqrt{\frac{15}{7}} C_{33,00}^{33}+\frac{9 C_{33,20}^{33}}{64 \sqrt{35}}\),

\noindent\(C_{42,2202}^{0000,1}= -\frac{1}{64} \sqrt{15} C_{00,00}^{60}+\frac{3}{64} \sqrt{5} C_{00,20}^{60}-\frac{1}{64} \sqrt{\frac{5}{3}}
C_{11,00}^{51}+\frac{1}{64} \sqrt{5} C_{11,20}^{51}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{20,00}^{40}-\frac{1}{64} \sqrt{5} C_{20,20}^{40}-\frac{C_{22,00}^{42}}{64
\sqrt{3}}+\frac{1}{64} C_{22,20}^{42}+\frac{1}{64} \sqrt{\frac{5}{3}} C_{31,00}^{31}-\frac{1}{64} \sqrt{5} C_{31,20}^{31}-\frac{9 C_{33,00}^{33}}{64
\sqrt{35}}+\frac{9}{64} \sqrt{\frac{3}{35}} C_{33,20}^{33}\),

\noindent\(C_{00,4000}^{2000,0}= \frac{21}{256} C_{00,00}^{60}+\frac{7}{256} \sqrt{3} C_{00,20}^{60}+\frac{35}{256} C_{11,00}^{51}-\frac{7}{256}
\sqrt{3} C_{11,20}^{51}+\frac{21}{256} C_{20,00}^{40}+\frac{7}{256} \sqrt{3} C_{20,20}^{40}+\frac{21 C_{22,00}^{42}}{128 \sqrt{5}}+\frac{7}{128}
\sqrt{\frac{3}{5}} C_{22,20}^{42}+\frac{35}{256} C_{31,00}^{31}-\frac{7}{256} \sqrt{3} C_{31,20}^{31}+\frac{3}{128} \sqrt{21} C_{33,00}^{33}-\frac{9}{640}
\sqrt{7} C_{33,20}^{33}\),

\noindent\(C_{00,4000}^{2000,1}= -\frac{7}{256} \sqrt{3} C_{00,00}^{60}+\frac{21}{256} C_{00,20}^{60}+\frac{7}{256} \sqrt{3} C_{11,00}^{51}-\frac{21}{256}
C_{11,20}^{51}-\frac{7}{256} \sqrt{3} C_{20,00}^{40}+\frac{21}{256} C_{20,20}^{40}-\frac{7}{128} \sqrt{\frac{3}{5}} C_{22,00}^{42}+\frac{21 C_{22,20}^{42}}{128
\sqrt{5}}+\frac{7}{256} \sqrt{3} C_{31,00}^{31}-\frac{21}{256} C_{31,20}^{31}+\frac{9}{640} \sqrt{7} C_{33,00}^{33}-\frac{9}{640} \sqrt{21} C_{33,20}^{33}\),

\noindent\(C_{20,2202}^{2202,0}= -\frac{7}{128} \sqrt{5} C_{00,00}^{60}-\frac{7}{128} \sqrt{\frac{5}{3}} C_{00,20}^{60}-\frac{35 \sqrt{5}
C_{11,00}^{51}}{1152}+\frac{7}{384} \sqrt{\frac{5}{3}} C_{11,20}^{51}-\frac{5}{384} \sqrt{5} C_{20,00}^{40}-\frac{5}{384} \sqrt{\frac{5}{3}} C_{20,20}^{40}+\frac{7}{192}
C_{22,00}^{42}+\frac{7 C_{22,20}^{42}}{192 \sqrt{3}}+\frac{5 \sqrt{5} C_{31,00}^{31}}{1152}-\frac{1}{384} \sqrt{\frac{5}{3}} C_{31,20}^{31}+\frac{1}{64}
\sqrt{105} C_{33,00}^{33}-\frac{3}{64} \sqrt{\frac{7}{5}} C_{33,20}^{33}\),

\noindent\(C_{20,2202}^{2202,1}= \frac{7}{128} \sqrt{\frac{5}{3}} C_{00,00}^{60}-\frac{7}{128} \sqrt{5} C_{00,20}^{60}-\frac{7}{384}
\sqrt{\frac{5}{3}} C_{11,00}^{51}+\frac{7}{384} \sqrt{5} C_{11,20}^{51}+\frac{5}{384} \sqrt{\frac{5}{3}} C_{20,00}^{40}-\frac{5}{384} \sqrt{5} C_{20,20}^{40}-\frac{7
C_{22,00}^{42}}{192 \sqrt{3}}+\frac{7}{192} C_{22,20}^{42}+\frac{1}{384} \sqrt{\frac{5}{3}} C_{31,00}^{31}-\frac{1}{384} \sqrt{5} C_{31,20}^{31}+\frac{3}{64}
\sqrt{\frac{7}{5}} C_{33,00}^{33}-\frac{3}{64} \sqrt{\frac{21}{5}} C_{33,20}^{33}\),

\noindent\(C_{22,2202}^{2202,0}= -\frac{1}{64} \sqrt{35} C_{00,00}^{60}-\frac{1}{64} \sqrt{\frac{35}{3}} C_{00,20}^{60}-\frac{5}{576}
\sqrt{35} C_{11,00}^{51}+\frac{1}{192} \sqrt{\frac{35}{3}} C_{11,20}^{51}+\frac{1}{192} \sqrt{35} C_{20,00}^{40}+\frac{1}{192} \sqrt{\frac{35}{3}}
C_{20,20}^{40}-\frac{1}{192} \sqrt{7} C_{22,00}^{42}-\frac{1}{192} \sqrt{\frac{7}{3}} C_{22,20}^{42}+\frac{5}{576} \sqrt{35} C_{31,00}^{31}-\frac{1}{192}
\sqrt{\frac{35}{3}} C_{31,20}^{31}-\frac{1}{64} \sqrt{15} C_{33,00}^{33}+\frac{3 C_{33,20}^{33}}{64 \sqrt{5}}\),

\noindent\(C_{22,2202}^{2202,1}= \frac{1}{64} \sqrt{\frac{35}{3}} C_{00,00}^{60}-\frac{1}{64} \sqrt{35} C_{00,20}^{60}-\frac{1}{192}
\sqrt{\frac{35}{3}} C_{11,00}^{51}+\frac{1}{192} \sqrt{35} C_{11,20}^{51}-\frac{1}{192} \sqrt{\frac{35}{3}} C_{20,00}^{40}+\frac{1}{192} \sqrt{35}
C_{20,20}^{40}+\frac{1}{192} \sqrt{\frac{7}{3}} C_{22,00}^{42}-\frac{1}{192} \sqrt{7} C_{22,20}^{42}+\frac{1}{192} \sqrt{\frac{35}{3}} C_{31,00}^{31}-\frac{1}{192}
\sqrt{35} C_{31,20}^{31}-\frac{3 C_{33,00}^{33}}{64 \sqrt{5}}+\frac{3}{64} \sqrt{\frac{3}{5}} C_{33,20}^{33}\),

\noindent\(C_{40,1111}^{1111,0}= \frac{7}{256} C_{00,00}^{60}+\frac{35 C_{00,20}^{60}}{256 \sqrt{3}}-\frac{7}{256} \sqrt{\frac{3}{5}}
C_{00,22}^{62}+\frac{7}{768} C_{11,00}^{51}-\frac{7 C_{11,20}^{51}}{256 \sqrt{3}}-\frac{7 C_{11,22}^{51}}{256 \sqrt{15}}+\frac{27 \sqrt{7} C_{11,22}^{53}}{1280}+\frac{5}{768}
C_{20,00}^{40}+\frac{25 C_{20,20}^{40}}{768 \sqrt{3}}-\frac{7 C_{20,22}^{42}}{768 \sqrt{15}}-\frac{7 C_{22,00}^{42}}{384 \sqrt{5}}-\frac{7}{384}
\sqrt{\frac{5}{3}} C_{22,20}^{42}+\frac{17 C_{22,22}^{40}}{768 \sqrt{15}}+\frac{1}{384} \sqrt{\frac{35}{3}} C_{22,22}^{42}-\frac{3}{320} \sqrt{3}
C_{22,22}^{44}-\frac{1}{768} C_{31,00}^{31}+\frac{C_{31,20}^{31}}{256 \sqrt{3}}-\frac{23 C_{31,22}^{31}}{256 \sqrt{15}}+\frac{3 \sqrt{7} C_{31,22}^{33}}{1280}-\frac{3}{640}
\sqrt{21} C_{33,00}^{33}+\frac{9}{640} \sqrt{7} C_{33,20}^{33}-\frac{9}{320} \sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{40,1111}^{1111,1}= \frac{7}{256} \sqrt{3} C_{00,00}^{60}+\frac{7}{256} C_{00,20}^{60}+\frac{21 C_{00,22}^{62}}{256 \sqrt{5}}+\frac{7
C_{11,00}^{51}}{256 \sqrt{3}}+\frac{7}{768} C_{11,20}^{51}-\frac{7 C_{11,22}^{51}}{768 \sqrt{5}}+\frac{9 \sqrt{21} C_{11,22}^{53}}{1280}+\frac{5
C_{20,00}^{40}}{256 \sqrt{3}}+\frac{5}{768} C_{20,20}^{40}+\frac{7 C_{20,22}^{42}}{768 \sqrt{5}}-\frac{7 C_{22,00}^{42}}{128 \sqrt{15}}-\frac{7 C_{22,20}^{42}}{384
\sqrt{5}}-\frac{17 C_{22,22}^{40}}{768 \sqrt{5}}-\frac{1}{384} \sqrt{35} C_{22,22}^{42}+\frac{9}{320} C_{22,22}^{44}-\frac{C_{31,00}^{31}}{256 \sqrt{3}}-\frac{1}{768}
C_{31,20}^{31}-\frac{23 C_{31,22}^{31}}{768 \sqrt{5}}+\frac{\sqrt{21} C_{31,22}^{33}}{1280}-\frac{9}{640} \sqrt{7} C_{33,00}^{33}-\frac{3}{640} \sqrt{21}
C_{33,20}^{33}-\frac{9}{320} \sqrt{\frac{7}{10}} C_{33,22}^{33}\),

\noindent\(C_{42,1111}^{1111,0}= -\frac{1}{128} \sqrt{5} C_{00,00}^{60}-\frac{5}{128} \sqrt{\frac{5}{3}} C_{00,20}^{60}+\frac{1}{128}
\sqrt{3} C_{00,22}^{62}-\frac{1}{384} \sqrt{5} C_{11,00}^{51}+\frac{1}{128} \sqrt{\frac{5}{3}} C_{11,20}^{51}+\frac{C_{11,22}^{51}}{128 \sqrt{3}}-\frac{27
C_{11,22}^{53}}{128 \sqrt{35}}+\frac{1}{384} \sqrt{5} C_{20,00}^{40}+\frac{5}{384} \sqrt{\frac{5}{3}} C_{20,20}^{40}-\frac{5 C_{20,22}^{42}}{384
\sqrt{3}}-\frac{1}{384} C_{22,00}^{42}-\frac{5 C_{22,20}^{42}}{384 \sqrt{3}}-\frac{11 C_{22,22}^{40}}{384 \sqrt{3}}+\frac{C_{22,22}^{42}}{12 \sqrt{21}}+\frac{3}{224}
\sqrt{\frac{3}{5}} C_{22,22}^{44}+\frac{1}{384} \sqrt{5} C_{31,00}^{31}-\frac{1}{128} \sqrt{\frac{5}{3}} C_{31,20}^{31}+\frac{5 C_{31,22}^{31}}{128
\sqrt{3}}+\frac{3}{128} \sqrt{\frac{5}{7}} C_{31,22}^{33}-\frac{3}{128} \sqrt{\frac{3}{35}} C_{33,00}^{33}+\frac{9 C_{33,20}^{33}}{128 \sqrt{35}}-\frac{9}{32}
\sqrt{\frac{3}{14}} C_{33,22}^{33}\),

\noindent\(C_{42,1111}^{1111,1}= -\frac{1}{128} \sqrt{15} C_{00,00}^{60}-\frac{1}{128} \sqrt{5} C_{00,20}^{60}-\frac{3}{128} C_{00,22}^{62}-\frac{1}{128}
\sqrt{\frac{5}{3}} C_{11,00}^{51}-\frac{1}{384} \sqrt{5} C_{11,20}^{51}+\frac{1}{384} C_{11,22}^{51}-\frac{9}{128} \sqrt{\frac{3}{35}} C_{11,22}^{53}+\frac{1}{128}
\sqrt{\frac{5}{3}} C_{20,00}^{40}+\frac{1}{384} \sqrt{5} C_{20,20}^{40}+\frac{5}{384} C_{20,22}^{42}-\frac{C_{22,00}^{42}}{128 \sqrt{3}}-\frac{1}{384}
C_{22,20}^{42}+\frac{11}{384} C_{22,22}^{40}-\frac{C_{22,22}^{42}}{12 \sqrt{7}}-\frac{9 C_{22,22}^{44}}{224 \sqrt{5}}+\frac{1}{128} \sqrt{\frac{5}{3}}
C_{31,00}^{31}+\frac{1}{384} \sqrt{5} C_{31,20}^{31}+\frac{5}{384} C_{31,22}^{31}+\frac{1}{128} \sqrt{\frac{15}{7}} C_{31,22}^{33}-\frac{9 C_{33,00}^{33}}{128
\sqrt{35}}-\frac{3}{128} \sqrt{\frac{3}{35}} C_{33,20}^{33}-\frac{9 C_{33,22}^{33}}{32 \sqrt{14}}\),

\noindent\(C_{20,3111}^{1111,0}= -\frac{7}{64} C_{00,00}^{60}-\frac{35 C_{00,20}^{60}}{64 \sqrt{3}}+\frac{7}{64} \sqrt{\frac{3}{5}}
C_{00,22}^{62}+\frac{7}{192} C_{11,00}^{51}-\frac{7 C_{11,20}^{51}}{64 \sqrt{3}}+\frac{7}{64} \sqrt{\frac{5}{3}} C_{11,22}^{51}-\frac{5}{192} C_{20,00}^{40}-\frac{25
C_{20,20}^{40}}{192 \sqrt{3}}+\frac{7 C_{20,22}^{42}}{192 \sqrt{15}}+\frac{7 C_{22,00}^{42}}{96 \sqrt{5}}+\frac{7}{96} \sqrt{\frac{5}{3}} C_{22,20}^{42}+\frac{7
C_{22,22}^{40}}{192 \sqrt{15}}-\frac{1}{48} \sqrt{\frac{7}{15}} C_{22,22}^{42}-\frac{3}{80} \sqrt{3} C_{22,22}^{44}-\frac{1}{192} C_{31,00}^{31}+\frac{C_{31,20}^{31}}{64
\sqrt{3}}+\frac{7 C_{31,22}^{31}}{64 \sqrt{15}}-\frac{3}{80} \sqrt{7} C_{31,22}^{33}-\frac{3}{160} \sqrt{21} C_{33,00}^{33}+\frac{9}{160} \sqrt{7}
C_{33,20}^{33}-\frac{9}{80} \sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{20,3111}^{1111,1}= -\frac{7}{64} \sqrt{3} C_{00,00}^{60}-\frac{7}{64} C_{00,20}^{60}-\frac{21 C_{00,22}^{62}}{64 \sqrt{5}}+\frac{7
C_{11,00}^{51}}{64 \sqrt{3}}+\frac{7}{192} C_{11,20}^{51}+\frac{7}{192} \sqrt{5} C_{11,22}^{51}-\frac{5 C_{20,00}^{40}}{64 \sqrt{3}}-\frac{5}{192}
C_{20,20}^{40}-\frac{7 C_{20,22}^{42}}{192 \sqrt{5}}+\frac{7 C_{22,00}^{42}}{32 \sqrt{15}}+\frac{7 C_{22,20}^{42}}{96 \sqrt{5}}-\frac{7 C_{22,22}^{40}}{192
\sqrt{5}}+\frac{1}{48} \sqrt{\frac{7}{5}} C_{22,22}^{42}+\frac{9}{80} C_{22,22}^{44}-\frac{C_{31,00}^{31}}{64 \sqrt{3}}-\frac{1}{192} C_{31,20}^{31}+\frac{7
C_{31,22}^{31}}{192 \sqrt{5}}-\frac{1}{80} \sqrt{21} C_{31,22}^{33}-\frac{9}{160} \sqrt{7} C_{33,00}^{33}-\frac{3}{160} \sqrt{21} C_{33,20}^{33}-\frac{9}{80}
\sqrt{\frac{7}{10}} C_{33,22}^{33}\),

\noindent\(C_{22,3313}^{1111,0}= -\frac{1}{48} \sqrt{\frac{7}{2}} C_{00,00}^{60}-\frac{5}{48} \sqrt{\frac{7}{6}} C_{00,20}^{60}+\frac{1}{16}
\sqrt{\frac{7}{30}} C_{00,22}^{62}+\frac{1}{144} \sqrt{\frac{7}{2}} C_{11,00}^{51}-\frac{1}{48} \sqrt{\frac{7}{6}} C_{11,20}^{51}+\frac{1}{48} \sqrt{\frac{35}{6}}
C_{11,22}^{51}+\frac{1}{144} \sqrt{\frac{7}{2}} C_{20,00}^{40}+\frac{5}{144} \sqrt{\frac{7}{6}} C_{20,20}^{40}-\frac{1}{144} \sqrt{\frac{35}{6}}
C_{20,22}^{42}-\frac{1}{144} \sqrt{\frac{7}{10}} C_{22,00}^{42}-\frac{1}{144} \sqrt{\frac{35}{6}} C_{22,20}^{42}+\frac{1}{144} \sqrt{\frac{7}{30}}
C_{22,22}^{40}+\frac{C_{22,22}^{42}}{18 \sqrt{30}}+\frac{1}{80} \sqrt{\frac{3}{14}} C_{22,22}^{44}-\frac{1}{144} \sqrt{\frac{7}{2}} C_{31,00}^{31}+\frac{1}{48}
\sqrt{\frac{7}{6}} C_{31,20}^{31}-\frac{1}{48} \sqrt{\frac{35}{6}} C_{31,22}^{31}+\frac{1}{80} \sqrt{\frac{3}{2}} C_{33,00}^{33}-\frac{3 C_{33,20}^{33}}{80
\sqrt{2}}+\frac{3}{32} \sqrt{\frac{3}{5}} C_{33,22}^{33}\),

\noindent\(C_{22,3313}^{1111,1}= -\frac{1}{16} \sqrt{\frac{7}{6}} C_{00,00}^{60}-\frac{1}{48} \sqrt{\frac{7}{2}} C_{00,20}^{60}-\frac{1}{16}
\sqrt{\frac{7}{10}} C_{00,22}^{62}+\frac{1}{48} \sqrt{\frac{7}{6}} C_{11,00}^{51}+\frac{1}{144} \sqrt{\frac{7}{2}} C_{11,20}^{51}+\frac{1}{144} \sqrt{\frac{35}{2}}
C_{11,22}^{51}+\frac{1}{48} \sqrt{\frac{7}{6}} C_{20,00}^{40}+\frac{1}{144} \sqrt{\frac{7}{2}} C_{20,20}^{40}+\frac{1}{144} \sqrt{\frac{35}{2}} C_{20,22}^{42}-\frac{1}{48}
\sqrt{\frac{7}{30}} C_{22,00}^{42}-\frac{1}{144} \sqrt{\frac{7}{10}} C_{22,20}^{42}-\frac{1}{144} \sqrt{\frac{7}{10}} C_{22,22}^{40}-\frac{C_{22,22}^{42}}{18
\sqrt{10}}-\frac{3 C_{22,22}^{44}}{80 \sqrt{14}}-\frac{1}{48} \sqrt{\frac{7}{6}} C_{31,00}^{31}-\frac{1}{144} \sqrt{\frac{7}{2}} C_{31,20}^{31}-\frac{1}{144}
\sqrt{\frac{35}{2}} C_{31,22}^{31}+\frac{3 C_{33,00}^{33}}{80 \sqrt{2}}+\frac{1}{80} \sqrt{\frac{3}{2}} C_{33,20}^{33}+\frac{3 C_{33,22}^{33}}{32
\sqrt{5}}\),

\noindent\(C_{00,5111}^{1111,0}= \frac{3}{128} C_{00,00}^{60}+\frac{5}{128} \sqrt{3} C_{00,20}^{60}-\frac{3}{128} \sqrt{\frac{3}{5}}
C_{00,22}^{62}-\frac{3}{128} C_{11,00}^{51}+\frac{3}{128} \sqrt{3} C_{11,20}^{51}-\frac{9}{128} \sqrt{\frac{3}{5}} C_{11,22}^{51}-\frac{81 C_{11,22}^{53}}{640
\sqrt{7}}+\frac{3}{128} C_{20,00}^{40}+\frac{5}{128} \sqrt{3} C_{20,20}^{40}-\frac{3}{128} \sqrt{\frac{3}{5}} C_{20,22}^{42}+\frac{3 C_{22,00}^{42}}{64
\sqrt{5}}+\frac{1}{64} \sqrt{15} C_{22,20}^{42}-\frac{3}{128} \sqrt{\frac{3}{5}} C_{22,22}^{40}-\frac{3}{64} \sqrt{\frac{3}{35}} C_{22,22}^{42}-\frac{9
\sqrt{3} C_{22,22}^{44}}{1120}-\frac{3}{128} C_{31,00}^{31}+\frac{3}{128} \sqrt{3} C_{31,20}^{31}-\frac{9}{128} \sqrt{\frac{3}{5}} C_{31,22}^{31}-\frac{81
C_{31,22}^{33}}{640 \sqrt{7}}-\frac{9}{320} \sqrt{\frac{3}{7}} C_{33,00}^{33}+\frac{27 C_{33,20}^{33}}{320 \sqrt{7}}-\frac{27}{160} \sqrt{\frac{3}{70}}
C_{33,22}^{33}\),

\noindent\(C_{00,5111}^{1111,1}= \frac{3}{128} \sqrt{3} C_{00,00}^{60}+\frac{3}{128} C_{00,20}^{60}+\frac{9 C_{00,22}^{62}}{128 \sqrt{5}}-\frac{3}{128}
\sqrt{3} C_{11,00}^{51}-\frac{3}{128} C_{11,20}^{51}-\frac{9 C_{11,22}^{51}}{128 \sqrt{5}}-\frac{27}{640} \sqrt{\frac{3}{7}} C_{11,22}^{53}+\frac{3}{128}
\sqrt{3} C_{20,00}^{40}+\frac{3}{128} C_{20,20}^{40}+\frac{9 C_{20,22}^{42}}{128 \sqrt{5}}+\frac{3}{64} \sqrt{\frac{3}{5}} C_{22,00}^{42}+\frac{3
C_{22,20}^{42}}{64 \sqrt{5}}+\frac{9 C_{22,22}^{40}}{128 \sqrt{5}}+\frac{9 C_{22,22}^{42}}{64 \sqrt{35}}+\frac{27 C_{22,22}^{44}}{1120}-\frac{3}{128}
\sqrt{3} C_{31,00}^{31}-\frac{3}{128} C_{31,20}^{31}-\frac{9 C_{31,22}^{31}}{128 \sqrt{5}}-\frac{27}{640} \sqrt{\frac{3}{7}} C_{31,22}^{33}-\frac{27
C_{33,00}^{33}}{320 \sqrt{7}}-\frac{9}{320} \sqrt{\frac{3}{7}} C_{33,20}^{33}-\frac{27 C_{33,22}^{33}}{160 \sqrt{70}}\),

\noindent\(C_{00,3111}^{3111,0}= \frac{21}{640} C_{00,00}^{60}+\frac{7}{128} \sqrt{3} C_{00,20}^{60}-\frac{21}{640} \sqrt{\frac{3}{5}}
C_{00,22}^{62}-\frac{21}{640} C_{11,00}^{51}+\frac{21}{640} \sqrt{3} C_{11,20}^{51}-\frac{63}{640} \sqrt{\frac{3}{5}} C_{11,22}^{51}-\frac{81 \sqrt{7}
C_{11,22}^{53}}{3200}+\frac{21}{640} C_{20,00}^{40}+\frac{7}{128} \sqrt{3} C_{20,20}^{40}-\frac{21}{640} \sqrt{\frac{3}{5}} C_{20,22}^{42}+\frac{21
C_{22,00}^{42}}{320 \sqrt{5}}+\frac{7}{64} \sqrt{\frac{3}{5}} C_{22,20}^{42}-\frac{21}{640} \sqrt{\frac{3}{5}} C_{22,22}^{40}-\frac{3}{320} \sqrt{\frac{21}{5}}
C_{22,22}^{42}-\frac{9}{800} \sqrt{3} C_{22,22}^{44}-\frac{21}{640} C_{31,00}^{31}+\frac{21}{640} \sqrt{3} C_{31,20}^{31}-\frac{63}{640} \sqrt{\frac{3}{5}}
C_{31,22}^{31}-\frac{81 \sqrt{7} C_{31,22}^{33}}{3200}-\frac{9 \sqrt{21} C_{33,00}^{33}}{1600}+\frac{27 \sqrt{7} C_{33,20}^{33}}{1600}-\frac{27}{800}
\sqrt{\frac{21}{10}} C_{33,22}^{33}\),

\noindent\(C_{00,3111}^{3111,1}= \frac{21}{640} \sqrt{3} C_{00,00}^{60}+\frac{21}{640} C_{00,20}^{60}+\frac{63 C_{00,22}^{62}}{640
\sqrt{5}}-\frac{21}{640} \sqrt{3} C_{11,00}^{51}-\frac{21}{640} C_{11,20}^{51}-\frac{63 C_{11,22}^{51}}{640 \sqrt{5}}-\frac{27 \sqrt{21} C_{11,22}^{53}}{3200}+\frac{21}{640}
\sqrt{3} C_{20,00}^{40}+\frac{21}{640} C_{20,20}^{40}+\frac{63 C_{20,22}^{42}}{640 \sqrt{5}}+\frac{21}{320} \sqrt{\frac{3}{5}} C_{22,00}^{42}+\frac{21
C_{22,20}^{42}}{320 \sqrt{5}}+\frac{63 C_{22,22}^{40}}{640 \sqrt{5}}+\frac{9}{320} \sqrt{\frac{7}{5}} C_{22,22}^{42}+\frac{27}{800} C_{22,22}^{44}-\frac{21}{640}
\sqrt{3} C_{31,00}^{31}-\frac{21}{640} C_{31,20}^{31}-\frac{63 C_{31,22}^{31}}{640 \sqrt{5}}-\frac{27 \sqrt{21} C_{31,22}^{33}}{3200}-\frac{27 \sqrt{7}
C_{33,00}^{33}}{1600}-\frac{9 \sqrt{21} C_{33,20}^{33}}{1600}-\frac{27}{800} \sqrt{\frac{7}{10}} C_{33,22}^{33}\).

\hspace{1.0cm}



\noindent\ 2 out of the 24 sixth order coupling constants is dependent to the others \ 
and can be expressed as function of the independent ones. The choice of the set of independent coupling constants is not unique. We did the following choice,

\hspace{1.0cm}

\noindent\(C_{00,3111}^{3111,0}=\frac{7 C_{00,5111}^{1111,0}}{5}\),

\hspace{1.0cm}

\noindent\(C_{00,3111}^{3111,1}=\frac{7 C_{00,5111}^{1111,1}}{5}\).

\hspace{1.0cm}

\noindent\ \textbf{22 sixth order parameters of the pseudopotential as function of the \
22 independent coupling constants of the Galilean and spherical \
symmetric sixth-order EDF .}

\hspace{1.0cm}

\noindent\(C_{00,00}^{60}= \frac{2}{7} C_{00,4000}^{2000,0}-\frac{2 C_{00,4000}^{2000,1}}{7 \sqrt{3}}-\frac{3 C_{20,2202}^{2202,0}}{\sqrt{5}}+\sqrt{\frac{3}{5}}
C_{20,2202}^{2202,1}-\frac{12 C_{22,2202}^{2202,0}}{\sqrt{35}}+4 \sqrt{\frac{3}{35}} C_{22,2202}^{2202,1}+2 C_{40,2000}^{0000,0}-\frac{2 C_{40,2000}^{0000,1}}{\sqrt{3}}+\frac{4
C_{42,2202}^{0000,0}}{\sqrt{5}}-\frac{4 C_{42,2202}^{0000,1}}{\sqrt{15}}-4 C_{60,0000}^{0000,0}+\frac{4 C_{60,0000}^{0000,1}}{\sqrt{3}}\),

\noindent\(C_{00,20}^{60}= \frac{2 C_{00,4000}^{2000,0}}{7 \sqrt{3}}+\frac{2}{7} C_{00,4000}^{2000,1}-\sqrt{\frac{3}{5}} C_{20,2202}^{2202,0}-\frac{3
C_{20,2202}^{2202,1}}{\sqrt{5}}-4 \sqrt{\frac{3}{35}} C_{22,2202}^{2202,0}-\frac{12 C_{22,2202}^{2202,1}}{\sqrt{35}}+\frac{2 C_{40,2000}^{0000,0}}{\sqrt{3}}+2
C_{40,2000}^{0000,1}+\frac{4 C_{42,2202}^{0000,0}}{\sqrt{15}}+\frac{4 C_{42,2202}^{0000,1}}{\sqrt{5}}-\frac{4 C_{60,0000}^{0000,0}}{\sqrt{3}}-4 C_{60,0000}^{0000,1}\),

\noindent\(C_{00,22}^{62}= \frac{4}{21} \sqrt{\frac{5}{3}} C_{00,4000}^{2000,0}-\frac{4}{21} \sqrt{5} C_{00,4000}^{2000,1}-\frac{2}{3}
\sqrt{\frac{5}{3}} C_{00,5111}^{1111,0}+\frac{2}{3} \sqrt{5} C_{00,5111}^{1111,1}+\frac{16 C_{20,2202}^{2202,0}}{35 \sqrt{3}}-\frac{16}{35} C_{20,2202}^{2202,1}+\frac{34
C_{20,3111}^{1111,0}}{7 \sqrt{15}}-\frac{34 C_{20,3111}^{1111,1}}{7 \sqrt{5}}-\frac{8 C_{22,2202}^{2202,0}}{5 \sqrt{21}}+\frac{8 C_{22,2202}^{2202,1}}{5
\sqrt{7}}+4 \sqrt{\frac{6}{35}} C_{22,3313}^{1111,0}-12 \sqrt{\frac{2}{35}} C_{22,3313}^{1111,1}-4 \sqrt{\frac{3}{5}} C_{40,1111}^{1111,0}+\frac{12
C_{40,1111}^{1111,1}}{\sqrt{5}}-\frac{188 C_{40,2000}^{0000,0}}{21 \sqrt{15}}+\frac{188 C_{40,2000}^{0000,1}}{21 \sqrt{5}}+\frac{8 C_{42,1111}^{1111,0}}{5
\sqrt{3}}-\frac{8}{5} C_{42,1111}^{1111,1}-\frac{28 C_{42,2202}^{0000,0}}{15 \sqrt{3}}+\frac{28}{15} C_{42,2202}^{0000,1}+\frac{16}{3} \sqrt{\frac{5}{3}}
C_{60,0000}^{0000,0}-\frac{16}{3} \sqrt{5} C_{60,0000}^{0000,1}\),

\noindent\(C_{11,00}^{51}= \frac{12}{7} C_{00,4000}^{2000,0}-\frac{4}{7} \sqrt{3} C_{00,4000}^{2000,1}-\frac{6 C_{20,2202}^{2202,0}}{\sqrt{5}}+2
\sqrt{\frac{3}{5}} C_{20,2202}^{2202,1}-\frac{24 C_{22,2202}^{2202,0}}{\sqrt{35}}+8 \sqrt{\frac{3}{35}} C_{22,2202}^{2202,1}-4 C_{40,2000}^{0000,0}+\frac{4
C_{40,2000}^{0000,1}}{\sqrt{3}}-\frac{8 C_{42,2202}^{0000,0}}{\sqrt{5}}+\frac{8 C_{42,2202}^{0000,1}}{\sqrt{15}}+24 C_{60,0000}^{0000,0}-8 \sqrt{3}
C_{60,0000}^{0000,1}\),

\noindent\(C_{11,20}^{51}= \frac{4}{7} \sqrt{3} C_{00,4000}^{2000,0}-\frac{20}{7} C_{00,4000}^{2000,1}-2 \sqrt{\frac{3}{5}} C_{20,2202}^{2202,0}+2
\sqrt{5} C_{20,2202}^{2202,1}-8 \sqrt{\frac{3}{35}} C_{22,2202}^{2202,0}+8 \sqrt{\frac{5}{7}} C_{22,2202}^{2202,1}-\frac{4 C_{40,2000}^{0000,0}}{\sqrt{3}}+\frac{20}{3}
C_{40,2000}^{0000,1}-\frac{8 C_{42,2202}^{0000,0}}{\sqrt{15}}+\frac{8}{3} \sqrt{5} C_{42,2202}^{0000,1}+8 \sqrt{3} C_{60,0000}^{0000,0}-40 C_{60,0000}^{0000,1}\),

\noindent\(C_{11,22}^{51}= \frac{8}{7} \sqrt{\frac{3}{5}} C_{00,4000}^{2000,0}+\frac{8 C_{00,4000}^{2000,1}}{7 \sqrt{5}}-4 \sqrt{\frac{3}{5}}
C_{00,5111}^{1111,0}-\frac{4 C_{00,5111}^{1111,1}}{\sqrt{5}}-\frac{32}{25} \sqrt{3} C_{20,2202}^{2202,0}-\frac{32}{25} C_{20,2202}^{2202,1}+\frac{12}{5}
\sqrt{\frac{3}{5}} C_{20,3111}^{1111,0}+\frac{12 C_{20,3111}^{1111,1}}{5 \sqrt{5}}-\frac{128}{25} \sqrt{\frac{3}{7}} C_{22,2202}^{2202,0}-\frac{128
C_{22,2202}^{2202,1}}{25 \sqrt{7}}+\frac{72}{5} \sqrt{\frac{6}{35}} C_{22,3313}^{1111,0}+\frac{72}{5} \sqrt{\frac{2}{35}} C_{22,3313}^{1111,1}-\frac{8}{5}
\sqrt{\frac{3}{5}} C_{40,1111}^{1111,0}-\frac{8 C_{40,1111}^{1111,1}}{5 \sqrt{5}}+\frac{104 C_{40,2000}^{0000,0}}{5 \sqrt{15}}+\frac{104 C_{40,2000}^{0000,1}}{15
\sqrt{5}}+\frac{32}{25} \sqrt{3} C_{42,1111}^{1111,0}+\frac{32}{25} C_{42,1111}^{1111,1}+\frac{208 C_{42,2202}^{0000,0}}{25 \sqrt{3}}+\frac{208}{75}
C_{42,2202}^{0000,1}-32 \sqrt{\frac{3}{5}} C_{60,0000}^{0000,0}-\frac{32 C_{60,0000}^{0000,1}}{\sqrt{5}}\),

\noindent\(C_{11,22}^{53}= \frac{16 C_{00,4000}^{2000,0}}{9 \sqrt{7}}+\frac{16 C_{00,4000}^{2000,1}}{9 \sqrt{21}}-\frac{8}{9} \sqrt{7}
C_{00,5111}^{1111,0}-\frac{8}{9} \sqrt{\frac{7}{3}} C_{00,5111}^{1111,1}+\frac{832 C_{20,2202}^{2202,0}}{45 \sqrt{35}}+\frac{832 C_{20,2202}^{2202,1}}{45
\sqrt{105}}+\frac{88 C_{20,3111}^{1111,0}}{45 \sqrt{7}}+\frac{88 C_{20,3111}^{1111,1}}{45 \sqrt{21}}+\frac{304 C_{22,2202}^{2202,0}}{45 \sqrt{5}}+\frac{304
C_{22,2202}^{2202,1}}{45 \sqrt{15}}-\frac{32}{15} \sqrt{2} C_{22,3313}^{1111,0}-\frac{32}{15} \sqrt{\frac{2}{3}} C_{22,3313}^{1111,1}+\frac{16}{5}
\sqrt{7} C_{40,1111}^{1111,0}+\frac{16}{5} \sqrt{\frac{7}{3}} C_{40,1111}^{1111,1}-\frac{304 C_{40,2000}^{0000,0}}{135 \sqrt{7}}-\frac{304 C_{40,2000}^{0000,1}}{135
\sqrt{21}}-\frac{176}{45} \sqrt{\frac{7}{5}} C_{42,1111}^{1111,0}-\frac{176}{45} \sqrt{\frac{7}{15}} C_{42,1111}^{1111,1}-\frac{344}{135} \sqrt{\frac{7}{5}}
C_{42,2202}^{0000,0}-\frac{344}{135} \sqrt{\frac{7}{15}} C_{42,2202}^{0000,1}-\frac{64}{9} \sqrt{7} C_{60,0000}^{0000,0}-\frac{64}{9} \sqrt{\frac{7}{3}}
C_{60,0000}^{0000,1}\),

\noindent\(C_{20,00}^{40}= 2 C_{00,4000}^{2000,0}-\frac{2 C_{00,4000}^{2000,1}}{\sqrt{3}}-\sqrt{5} C_{20,2202}^{2202,0}+\sqrt{\frac{5}{3}}
C_{20,2202}^{2202,1}+4 \sqrt{\frac{7}{5}} C_{22,2202}^{2202,0}-4 \sqrt{\frac{7}{15}} C_{22,2202}^{2202,1}+\frac{10}{3} C_{40,2000}^{0000,0}-\frac{10
C_{40,2000}^{0000,1}}{3 \sqrt{3}}-\frac{28 C_{42,2202}^{0000,0}}{3 \sqrt{5}}+\frac{28 C_{42,2202}^{0000,1}}{3 \sqrt{15}}-28 C_{60,0000}^{0000,0}+\frac{28
C_{60,0000}^{0000,1}}{\sqrt{3}}\),

\noindent\(C_{20,20}^{40}= \frac{2 C_{00,4000}^{2000,0}}{\sqrt{3}}+2 C_{00,4000}^{2000,1}-\sqrt{\frac{5}{3}} C_{20,2202}^{2202,0}-\sqrt{5}
C_{20,2202}^{2202,1}+4 \sqrt{\frac{7}{15}} C_{22,2202}^{2202,0}+4 \sqrt{\frac{7}{5}} C_{22,2202}^{2202,1}+\frac{10 C_{40,2000}^{0000,0}}{3 \sqrt{3}}+\frac{10}{3}
C_{40,2000}^{0000,1}-\frac{28 C_{42,2202}^{0000,0}}{3 \sqrt{15}}-\frac{28 C_{42,2202}^{0000,1}}{3 \sqrt{5}}-\frac{28 C_{60,0000}^{0000,0}}{\sqrt{3}}-28
C_{60,0000}^{0000,1}\),

\noindent\(C_{20,22}^{42}= \frac{8}{7} \sqrt{\frac{5}{3}} C_{00,4000}^{2000,0}-\frac{8}{7} \sqrt{5} C_{00,4000}^{2000,1}-4 \sqrt{\frac{5}{3}}
C_{00,5111}^{1111,0}+4 \sqrt{5} C_{00,5111}^{1111,1}-\frac{16 C_{20,2202}^{2202,0}}{35 \sqrt{3}}+\frac{16}{35} C_{20,2202}^{2202,1}+\frac{12}{7}
\sqrt{\frac{3}{5}} C_{20,3111}^{1111,0}-\frac{36 C_{20,3111}^{1111,1}}{7 \sqrt{5}}+\frac{128 C_{22,2202}^{2202,0}}{5 \sqrt{21}}-\frac{128 C_{22,2202}^{2202,1}}{5
\sqrt{7}}-24 \sqrt{\frac{6}{35}} C_{22,3313}^{1111,0}+72 \sqrt{\frac{2}{35}} C_{22,3313}^{1111,1}-\frac{8 C_{40,1111}^{1111,0}}{\sqrt{15}}+\frac{8
C_{40,1111}^{1111,1}}{\sqrt{5}}-\frac{232 C_{40,2000}^{0000,0}}{21 \sqrt{15}}+\frac{232 C_{40,2000}^{0000,1}}{21 \sqrt{5}}+\frac{32 C_{42,1111}^{1111,0}}{5
\sqrt{3}}-\frac{32}{5} C_{42,1111}^{1111,1}+\frac{208 C_{42,2202}^{0000,0}}{15 \sqrt{3}}-\frac{208}{15} C_{42,2202}^{0000,1}+32 \sqrt{\frac{5}{3}}
C_{60,0000}^{0000,0}-32 \sqrt{5} C_{60,0000}^{0000,1}\),

\noindent\(C_{22,00}^{42}= \frac{8}{7} \sqrt{5} C_{00,4000}^{2000,0}-\frac{8}{7} \sqrt{\frac{5}{3}} C_{00,4000}^{2000,1}+4 C_{20,2202}^{2202,0}-\frac{4
C_{20,2202}^{2202,1}}{\sqrt{3}}-\frac{8 C_{22,2202}^{2202,0}}{\sqrt{7}}+\frac{8 C_{22,2202}^{2202,1}}{\sqrt{21}}-\frac{8}{3} \sqrt{5} C_{40,2000}^{0000,0}+\frac{8}{3}
\sqrt{\frac{5}{3}} C_{40,2000}^{0000,1}+\frac{8}{3} C_{42,2202}^{0000,0}-\frac{8 C_{42,2202}^{0000,1}}{3 \sqrt{3}}-16 \sqrt{5} C_{60,0000}^{0000,0}+16
\sqrt{\frac{5}{3}} C_{60,0000}^{0000,1}\),

\noindent\(C_{22,20}^{42}= \frac{8}{7} \sqrt{\frac{5}{3}} C_{00,4000}^{2000,0}+\frac{8}{7} \sqrt{5} C_{00,4000}^{2000,1}+\frac{4 C_{20,2202}^{2202,0}}{\sqrt{3}}+4
C_{20,2202}^{2202,1}-\frac{8 C_{22,2202}^{2202,0}}{\sqrt{21}}-\frac{8 C_{22,2202}^{2202,1}}{\sqrt{7}}-\frac{8}{3} \sqrt{\frac{5}{3}} C_{40,2000}^{0000,0}-\frac{8}{3}
\sqrt{5} C_{40,2000}^{0000,1}+\frac{8 C_{42,2202}^{0000,0}}{3 \sqrt{3}}+\frac{8}{3} C_{42,2202}^{0000,1}-16 \sqrt{\frac{5}{3}} C_{60,0000}^{0000,0}-16
\sqrt{5} C_{60,0000}^{0000,1}\),

\noindent\(C_{22,22}^{40}= \frac{4 C_{00,4000}^{2000,0}}{\sqrt{15}}-\frac{4 C_{00,4000}^{2000,1}}{\sqrt{5}}-\frac{14 C_{00,5111}^{1111,0}}{\sqrt{15}}+\frac{14
C_{00,5111}^{1111,1}}{\sqrt{5}}-\frac{32 C_{20,2202}^{2202,0}}{25 \sqrt{3}}+\frac{32}{25} C_{20,2202}^{2202,1}-\frac{6}{5} \sqrt{\frac{3}{5}} C_{20,3111}^{1111,0}+\frac{18
C_{20,3111}^{1111,1}}{5 \sqrt{5}}-\frac{104}{25} \sqrt{\frac{7}{3}} C_{22,2202}^{2202,0}+\frac{104}{25} \sqrt{7} C_{22,2202}^{2202,1}+\frac{12}{5}
\sqrt{\frac{42}{5}} C_{22,3313}^{1111,0}-\frac{36}{5} \sqrt{\frac{14}{5}} C_{22,3313}^{1111,1}+\frac{68 C_{40,1111}^{1111,0}}{5 \sqrt{15}}-\frac{68
C_{40,1111}^{1111,1}}{5 \sqrt{5}}+\frac{76 C_{40,2000}^{0000,0}}{15 \sqrt{15}}-\frac{76 C_{40,2000}^{0000,1}}{15 \sqrt{5}}-\frac{392 C_{42,1111}^{1111,0}}{25
\sqrt{3}}+\frac{392}{25} C_{42,1111}^{1111,1}-\frac{868 C_{42,2202}^{0000,0}}{75 \sqrt{3}}+\frac{868}{75} C_{42,2202}^{0000,1}+\frac{112 C_{60,0000}^{0000,0}}{\sqrt{15}}-\frac{112
C_{60,0000}^{0000,1}}{\sqrt{5}}\),

\noindent\(C_{22,22}^{42}= \frac{16}{7} \sqrt{\frac{5}{21}} C_{00,4000}^{2000,0}-\frac{16}{7} \sqrt{\frac{5}{7}} C_{00,4000}^{2000,1}-8
\sqrt{\frac{5}{21}} C_{00,5111}^{1111,0}+8 \sqrt{\frac{5}{7}} C_{00,5111}^{1111,1}-\frac{16 C_{20,2202}^{2202,0}}{\sqrt{21}}+\frac{16 C_{20,2202}^{2202,1}}{\sqrt{7}}+\frac{32
C_{22,2202}^{2202,0}}{7 \sqrt{3}}-\frac{32}{7} C_{22,2202}^{2202,1}+16 \sqrt{\frac{5}{21}} C_{40,1111}^{1111,0}-16 \sqrt{\frac{5}{7}} C_{40,1111}^{1111,1}-\frac{16}{3}
\sqrt{\frac{5}{21}} C_{40,2000}^{0000,0}+\frac{16}{3} \sqrt{\frac{5}{7}} C_{40,2000}^{0000,1}+\frac{32 C_{42,1111}^{1111,0}}{\sqrt{21}}-\frac{32
C_{42,1111}^{1111,1}}{\sqrt{7}}+\frac{16 C_{42,2202}^{0000,0}}{3 \sqrt{21}}-\frac{16 C_{42,2202}^{0000,1}}{3 \sqrt{7}}+64 \sqrt{\frac{5}{21}} C_{60,0000}^{0000,0}-64
\sqrt{\frac{5}{7}} C_{60,0000}^{0000,1}\),

\noindent\(C_{22,22}^{44}= \frac{16 C_{00,4000}^{2000,0}}{21 \sqrt{3}}-\frac{16}{21} C_{00,4000}^{2000,1}-\frac{8 C_{00,5111}^{1111,0}}{3
\sqrt{3}}+\frac{8}{3} C_{00,5111}^{1111,1}+\frac{256 C_{20,2202}^{2202,0}}{15 \sqrt{15}}-\frac{256 C_{20,2202}^{2202,1}}{15 \sqrt{5}}-\frac{56 C_{20,3111}^{1111,0}}{15
\sqrt{3}}+\frac{56}{15} C_{20,3111}^{1111,1}-\frac{176 C_{22,2202}^{2202,0}}{15 \sqrt{105}}+\frac{176 C_{22,2202}^{2202,1}}{15 \sqrt{35}}+\frac{4}{5}
\sqrt{\frac{14}{3}} C_{22,3313}^{1111,0}-\frac{4}{5} \sqrt{14} C_{22,3313}^{1111,1}-\frac{16}{5} \sqrt{3} C_{40,1111}^{1111,0}+\frac{48}{5} C_{40,1111}^{1111,1}+\frac{592
C_{40,2000}^{0000,0}}{45 \sqrt{3}}-\frac{592}{45} C_{40,2000}^{0000,1}-\frac{64 C_{42,1111}^{1111,0}}{15 \sqrt{15}}+\frac{64 C_{42,1111}^{1111,1}}{15
\sqrt{5}}-\frac{256 C_{42,2202}^{0000,0}}{45 \sqrt{15}}+\frac{256 C_{42,2202}^{0000,1}}{45 \sqrt{5}}+\frac{64 C_{60,0000}^{0000,0}}{3 \sqrt{3}}-\frac{64}{3}
C_{60,0000}^{0000,1}\),

\noindent\(C_{31,00}^{31}= \frac{12}{5} C_{00,4000}^{2000,0}-\frac{4}{5} \sqrt{3} C_{00,4000}^{2000,1}+\frac{6 C_{20,2202}^{2202,0}}{5
\sqrt{5}}-\frac{2}{5} \sqrt{\frac{3}{5}} C_{20,2202}^{2202,1}+\frac{24}{5} \sqrt{\frac{7}{5}} C_{22,2202}^{2202,0}-\frac{8}{5} \sqrt{\frac{21}{5}}
C_{22,2202}^{2202,1}+\frac{4}{5} C_{40,2000}^{0000,0}-\frac{4 C_{40,2000}^{0000,1}}{5 \sqrt{3}}+\frac{56 C_{42,2202}^{0000,0}}{5 \sqrt{5}}-\frac{56
C_{42,2202}^{0000,1}}{5 \sqrt{15}}+\frac{168}{5} C_{60,0000}^{0000,0}-\frac{56}{5} \sqrt{3} C_{60,0000}^{0000,1}\),

\noindent\(C_{31,20}^{31}= \frac{4}{5} \sqrt{3} C_{00,4000}^{2000,0}-4 C_{00,4000}^{2000,1}+\frac{2}{5} \sqrt{\frac{3}{5}} C_{20,2202}^{2202,0}-\frac{2
C_{20,2202}^{2202,1}}{\sqrt{5}}+\frac{8}{5} \sqrt{\frac{21}{5}} C_{22,2202}^{2202,0}-8 \sqrt{\frac{7}{5}} C_{22,2202}^{2202,1}+\frac{4 C_{40,2000}^{0000,0}}{5
\sqrt{3}}-\frac{4}{3} C_{40,2000}^{0000,1}+\frac{56 C_{42,2202}^{0000,0}}{5 \sqrt{15}}-\frac{56 C_{42,2202}^{0000,1}}{3 \sqrt{5}}+\frac{56}{5} \sqrt{3}
C_{60,0000}^{0000,0}-56 C_{60,0000}^{0000,1}\),

\noindent\(C_{31,22}^{31}= \frac{8}{5} \sqrt{\frac{3}{5}} C_{00,4000}^{2000,0}+\frac{8 C_{00,4000}^{2000,1}}{5 \sqrt{5}}-\frac{28}{5}
\sqrt{\frac{3}{5}} C_{00,5111}^{1111,0}-\frac{28 C_{00,5111}^{1111,1}}{5 \sqrt{5}}-\frac{256}{125} \sqrt{3} C_{20,2202}^{2202,0}-\frac{256}{125}
C_{20,2202}^{2202,1}+\frac{36}{25} \sqrt{\frac{3}{5}} C_{20,3111}^{1111,0}+\frac{36 C_{20,3111}^{1111,1}}{25 \sqrt{5}}+\frac{128}{125} \sqrt{21}
C_{22,2202}^{2202,0}+\frac{128}{125} \sqrt{7} C_{22,2202}^{2202,1}-\frac{72}{25} \sqrt{\frac{42}{5}} C_{22,3313}^{1111,0}-\frac{72}{25} \sqrt{\frac{14}{5}}
C_{22,3313}^{1111,1}-\frac{184}{25} \sqrt{\frac{3}{5}} C_{40,1111}^{1111,0}-\frac{184 C_{40,1111}^{1111,1}}{25 \sqrt{5}}+\frac{472 C_{40,2000}^{0000,0}}{25
\sqrt{15}}+\frac{472 C_{40,2000}^{0000,1}}{75 \sqrt{5}}-\frac{224}{125} \sqrt{3} C_{42,1111}^{1111,0}-\frac{224}{125} C_{42,1111}^{1111,1}-\frac{1456
C_{42,2202}^{0000,0}}{125 \sqrt{3}}-\frac{1456}{375} C_{42,2202}^{0000,1}-\frac{224}{5} \sqrt{\frac{3}{5}} C_{60,0000}^{0000,0}-\frac{224 C_{60,0000}^{0000,1}}{5
\sqrt{5}}\),

\noindent\(C_{31,22}^{33}= \frac{16 C_{00,4000}^{2000,0}}{5 \sqrt{7}}+\frac{16 C_{00,4000}^{2000,1}}{5 \sqrt{21}}-\frac{8}{5} \sqrt{7}
C_{00,5111}^{1111,0}-\frac{8}{5} \sqrt{\frac{7}{3}} C_{00,5111}^{1111,1}+\frac{608 C_{20,2202}^{2202,0}}{25 \sqrt{35}}+\frac{608 C_{20,2202}^{2202,1}}{25
\sqrt{105}}-\frac{248 C_{20,3111}^{1111,0}}{25 \sqrt{7}}-\frac{248 C_{20,3111}^{1111,1}}{25 \sqrt{21}}-\frac{304 C_{22,2202}^{2202,0}}{25 \sqrt{5}}-\frac{304
C_{22,2202}^{2202,1}}{25 \sqrt{15}}+\frac{96}{25} \sqrt{2} C_{22,3313}^{1111,0}+\frac{32}{25} \sqrt{6} C_{22,3313}^{1111,1}+\frac{16}{25} \sqrt{7}
C_{40,1111}^{1111,0}+\frac{16}{25} \sqrt{\frac{7}{3}} C_{40,1111}^{1111,1}-\frac{2096 C_{40,2000}^{0000,0}}{75 \sqrt{7}}-\frac{2096 C_{40,2000}^{0000,1}}{75
\sqrt{21}}+\frac{176}{25} \sqrt{\frac{7}{5}} C_{42,1111}^{1111,0}+\frac{176}{25} \sqrt{\frac{7}{15}} C_{42,1111}^{1111,1}+\frac{344}{75} \sqrt{\frac{7}{5}}
C_{42,2202}^{0000,0}+\frac{344}{75} \sqrt{\frac{7}{15}} C_{42,2202}^{0000,1}-\frac{64}{5} \sqrt{7} C_{60,0000}^{0000,0}-\frac{64}{5} \sqrt{\frac{7}{3}}
C_{60,0000}^{0000,1}\),

\noindent\(C_{33,00}^{33}= \frac{8 C_{00,4000}^{2000,0}}{3 \sqrt{21}}-\frac{8 C_{00,4000}^{2000,1}}{9 \sqrt{7}}+4 \sqrt{\frac{7}{15}}
C_{20,2202}^{2202,0}-\frac{4}{3} \sqrt{\frac{7}{5}} C_{20,2202}^{2202,1}-\frac{8 C_{22,2202}^{2202,0}}{\sqrt{15}}+\frac{8 C_{22,2202}^{2202,1}}{3
\sqrt{5}}+\frac{8}{3} \sqrt{\frac{7}{3}} C_{40,2000}^{0000,0}-\frac{8}{9} \sqrt{7} C_{40,2000}^{0000,1}-\frac{8}{3} \sqrt{\frac{7}{15}} C_{42,2202}^{0000,0}+\frac{8}{9}
\sqrt{\frac{7}{5}} C_{42,2202}^{0000,1}+\frac{16}{3} \sqrt{\frac{7}{3}} C_{60,0000}^{0000,0}-\frac{16}{9} \sqrt{7} C_{60,0000}^{0000,1}\),

\noindent\(C_{33,20}^{33}= \frac{8 C_{00,4000}^{2000,0}}{9 \sqrt{7}}-\frac{40 C_{00,4000}^{2000,1}}{9 \sqrt{21}}+\frac{4}{3} \sqrt{\frac{7}{5}}
C_{20,2202}^{2202,0}-\frac{4}{3} \sqrt{\frac{35}{3}} C_{20,2202}^{2202,1}-\frac{8 C_{22,2202}^{2202,0}}{3 \sqrt{5}}+\frac{8}{3} \sqrt{\frac{5}{3}}
C_{22,2202}^{2202,1}+\frac{8}{9} \sqrt{7} C_{40,2000}^{0000,0}-\frac{40}{9} \sqrt{\frac{7}{3}} C_{40,2000}^{0000,1}-\frac{8}{9} \sqrt{\frac{7}{5}}
C_{42,2202}^{0000,0}+\frac{8}{9} \sqrt{\frac{35}{3}} C_{42,2202}^{0000,1}+\frac{16}{9} \sqrt{7} C_{60,0000}^{0000,0}-\frac{80}{9} \sqrt{\frac{7}{3}}
C_{60,0000}^{0000,1}\),

\noindent\(C_{33,22}^{33}= \frac{16}{9} \sqrt{\frac{2}{105}} C_{00,4000}^{2000,0}+\frac{16}{27} \sqrt{\frac{2}{35}} C_{00,4000}^{2000,1}-\frac{8}{9}
\sqrt{\frac{14}{15}} C_{00,5111}^{1111,0}-\frac{8}{27} \sqrt{\frac{14}{5}} C_{00,5111}^{1111,1}-\frac{32}{75} \sqrt{\frac{14}{3}} C_{20,2202}^{2202,0}-\frac{32}{225}
\sqrt{14} C_{20,2202}^{2202,1}-\frac{8}{15} \sqrt{\frac{14}{15}} C_{20,3111}^{1111,0}-\frac{8}{45} \sqrt{\frac{14}{5}} C_{20,3111}^{1111,1}+\frac{112}{75}
\sqrt{\frac{2}{3}} C_{22,2202}^{2202,0}+\frac{112}{225} \sqrt{2} C_{22,2202}^{2202,1}+\frac{8 C_{22,3313}^{1111,0}}{5 \sqrt{15}}+\frac{8 C_{22,3313}^{1111,1}}{15
\sqrt{5}}-\frac{16}{5} \sqrt{\frac{14}{15}} C_{40,1111}^{1111,0}-\frac{16}{15} \sqrt{\frac{14}{5}} C_{40,1111}^{1111,1}-\frac{16}{45} \sqrt{\frac{14}{15}}
C_{40,2000}^{0000,0}-\frac{16}{135} \sqrt{\frac{14}{5}} C_{40,2000}^{0000,1}-\frac{128}{75} \sqrt{\frac{14}{3}} C_{42,1111}^{1111,0}-\frac{128}{225}
\sqrt{14} C_{42,1111}^{1111,1}-\frac{32}{225} \sqrt{\frac{14}{3}} C_{42,2202}^{0000,0}-\frac{32}{675} \sqrt{14} C_{42,2202}^{0000,1}-\frac{64}{9}
\sqrt{\frac{14}{15}} C_{60,0000}^{0000,0}-\frac{64}{27} \sqrt{\frac{14}{5}} C_{60,0000}^{0000,1}\).

\end{document}

